Differential Higgs production at N3LO beyond threshold

We present several key steps towards the computation of differential Higgs boson cross sections at N$^3$LO in perturbative QCD. Specifically, we work in the framework of Higgs-differential cross sections that allows to compute precise predictions for realistic LHC observables. We demonstrate how to perform an expansion of the analytic N$^3$LO coefficient functions around the production threshold of the Higgs boson. Our framework allows us to compute to arbitrarily high order in the threshold expansion and we explicitly obtain the first two expansion coefficients in analytic form. Furthermore, we assess the phenomenological viability of threshold expansions for differential distributions. In addition, we report on an interesting obstacle for the computation of N$^3$LO corrections with LHAPDF parton distribution functions and our solution. We provide files containing the analytic expressions for the partonic cross sections together with the arXiv submission.

==> anc/info.txt <==
Ancillary files:
sgg_NSoft.m
sgq_NSoft.m
sqg_NSoft.m



The files contain the first and second term in the threshold expansion of the N3LO corrections to the partonic coefficient function as described in the article. 
At this order in the threshold expansion only the gluon-gluon (sgg) and quark-gluon (sqg) or gluon-quark (sgq) initiated channels contribute. 


Notation:
nc = 3  …. number of colours
nf = 5 … number of light fermion flavours.
ep = dimensional regulator
xb = 1-x
la = lambda
zb = 1-z
dd[a] = Dirac delta function as explained in the appendix of the article.



The functions H[a1,…,an,xb] refer to harmonic polylogarithms, see [Remiddi,Vermaseren]
https://arxiv.org/pdf/hep-ph/9905237.pdf



==> anc/sgg_NSoft.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
ALARM*ep + (-(nc^2*nf)/(2*(-1 + la)*la*(-1 + x)*x) + 
   (nc^3*(11 + 2*x + 8*la*x - 8*Log[1 - la] - 8*Log[la] + 4*Log[1 - x] - 
      16*Log[x] - 16*Log[zb]))/(4*(-1 + la)*la*(-1 + x)*x))/ep^2 - 
 (nc*nf^2*(91 + 26*x + 36*la*x - 36*Log[1 - la] - 18*x*Log[1 - la] - 
    36*Log[la] - 18*x*Log[la] - 12*Log[1 - x] - 6*x*Log[1 - x] - 24*Log[x] - 
    12*x*Log[x] - 72*Log[zb] - 36*x*Log[zb]))/(216*(-1 + la)*la*x) + 
 (-(nc*nf^2*(2 + x))/(36*(-1 + la)*la*x) + 
   (nc^2*nf*(-260 + 49*x - 120*la*x + 7*x^2 + 12*la*x^2 + 120*Log[1 - la] - 
      6*x*Log[1 - la] - 6*x^2*Log[1 - la] + 120*Log[la] - 6*x*Log[la] - 
      6*x^2*Log[la] + 48*Log[1 - x] + 72*x*Log[1 - x] - 12*x^2*Log[1 - x] + 
      120*Log[x] - 48*x*Log[x] + 240*Log[zb] - 12*x*Log[zb] - 
      12*x^2*Log[zb]))/(72*(-1 + la)*la*(-1 + x)*x) + 
   nc^3*(-(((-5 + 2*x)*H[1, 0, xb])/((-1 + la)*la*(-1 + x))) - 
     (-1327 + 6*Pi^2 + 146*x - 804*la*x - 96*Pi^2*x - 49*x^2 + 66*la*x^2 + 
       36*Pi^2*x^2 + 1236*Log[1 - la] - 144*la*Log[1 - la] - 
       24*x*Log[1 - la] + 756*la*x*Log[1 - la] + 30*x^2*Log[1 - la] - 
       360*Log[1 - la]^2 + 1092*Log[la] + 144*la*Log[la] + 12*x*Log[la] + 
       684*la*x*Log[la] + 30*x^2*Log[la] - 720*Log[1 - la]*Log[la] - 
       360*Log[la]^2 - 96*Log[1 - x] + 630*x*Log[1 - x] - 
       36*la*x*Log[1 - x] - 264*x^2*Log[1 - x] + 108*la*x^2*Log[1 - x] + 
       36*Log[1 - la]*Log[1 - x] - 180*x*Log[1 - la]*Log[1 - x] + 
       72*x^2*Log[1 - la]*Log[1 - x] + 36*Log[la]*Log[1 - x] - 
       180*x*Log[la]*Log[1 - x] + 72*x^2*Log[la]*Log[1 - x] + 
       180*Log[1 - x]^2 + 180*x*Log[1 - x]^2 - 72*x^2*Log[1 - x]^2 + 
       1812*Log[x] - 354*x*Log[x] + 1080*la*x*Log[x] + 162*x^2*Log[x] - 
       72*la*x^2*Log[x] - 1080*Log[1 - la]*Log[x] + 108*x*Log[1 - la]*
        Log[x] - 36*x^2*Log[1 - la]*Log[x] - 1080*Log[la]*Log[x] + 
       108*x*Log[la]*Log[x] - 36*x^2*Log[la]*Log[x] - 216*Log[1 - x]*Log[x] - 
       576*x*Log[1 - x]*Log[x] + 216*x^2*Log[1 - x]*Log[x] - 648*Log[x]^2 + 
       216*x*Log[x]^2 - 72*x^2*Log[x]^2 + 2328*Log[zb] - 12*x*Log[zb] + 
       1440*la*x*Log[zb] + 60*x^2*Log[zb] - 1440*Log[1 - la]*Log[zb] - 
       1440*Log[la]*Log[zb] + 72*Log[1 - x]*Log[zb] - 
       360*x*Log[1 - x]*Log[zb] + 144*x^2*Log[1 - x]*Log[zb] - 
       2160*Log[x]*Log[zb] + 216*x*Log[x]*Log[zb] - 72*x^2*Log[x]*Log[zb] - 
       1440*Log[zb]^2)/(72*(-1 + la)*la*(-1 + x)*x)))/ep + 
 nf*((-2 + x)/(32*(-1 + la)*la*x) + 
   nc^2*(((12 - 131*x + 23*x^2)*H[1, 0, xb])/(48*(-1 + la)*la*(-1 + x)*x) + 
     (-11108 + 360*Pi^2 + 4513*x - 5424*la*x - 300*Pi^2*x + 427*x^2 + 
       1968*la*x^2 + 48*Pi^2*x^2 + 10032*Log[1 - la] - 2244*x*Log[1 - la] + 
       4680*la*x*Log[1 - la] - 552*x^2*Log[1 - la] - 684*la*x^2*Log[1 - la] - 
       2304*Log[1 - la]^2 + 180*x*Log[1 - la]^2 + 180*x^2*Log[1 - la]^2 + 
       10032*Log[la] - 2172*x*Log[la] + 4536*la*x*Log[la] - 516*x^2*Log[la] - 
       756*la*x^2*Log[la] - 4608*Log[1 - la]*Log[la] + 
       360*x*Log[1 - la]*Log[la] + 360*x^2*Log[1 - la]*Log[la] - 
       2304*Log[la]^2 + 180*x*Log[la]^2 + 180*x^2*Log[la]^2 + 
       3972*Log[1 - x] + 3804*x*Log[1 - x] + 1872*la*x*Log[1 - x] - 
       468*x^2*Log[1 - x] + 2016*la*x^2*Log[1 - x] + 36*x^3*Log[1 - x] - 
       1926*Log[1 - la]*Log[1 - x] + 54*la*Log[1 - la]*Log[1 - x] - 
       2358*x*Log[1 - la]*Log[1 - x] - 162*la*x*Log[1 - la]*Log[1 - x] + 
       396*x^2*Log[1 - la]*Log[1 - x] + 108*la*x^2*Log[1 - la]*Log[1 - x] - 
       1872*Log[la]*Log[1 - x] - 54*la*Log[la]*Log[1 - x] - 
       2520*x*Log[la]*Log[1 - x] + 162*la*x*Log[la]*Log[1 - x] + 
       504*x^2*Log[la]*Log[1 - x] - 108*la*x^2*Log[la]*Log[1 - x] - 
       558*Log[1 - x]^2 - 1647*x*Log[1 - x]^2 + 261*x^2*Log[1 - x]^2 + 
       9432*Log[x] - 4332*x*Log[x] + 4464*la*x*Log[x] - 240*x^2*Log[x] - 
       1872*la*x^2*Log[x] - 36*x^3*Log[x] - 4464*Log[1 - la]*Log[x] + 
       1800*x*Log[1 - la]*Log[x] + 72*x^2*Log[1 - la]*Log[x] - 
       4464*Log[la]*Log[x] + 1800*x*Log[la]*Log[x] + 72*x^2*Log[la]*Log[x] - 
       1296*Log[1 - x]*Log[x] - 1692*x*Log[1 - x]*Log[x] + 
       396*x^2*Log[1 - x]*Log[x] - 2160*Log[x]^2 + 1440*x*Log[x]^2 - 
       144*x^2*Log[x]^2 + 20064*Log[zb] - 4416*x*Log[zb] + 
       9216*la*x*Log[zb] - 1068*x^2*Log[zb] - 1440*la*x^2*Log[zb] - 
       9216*Log[1 - la]*Log[zb] + 720*x*Log[1 - la]*Log[zb] + 
       720*x^2*Log[1 - la]*Log[zb] - 9216*Log[la]*Log[zb] + 
       720*x*Log[la]*Log[zb] + 720*x^2*Log[la]*Log[zb] - 
       3798*Log[1 - x]*Log[zb] - 4878*x*Log[1 - x]*Log[zb] + 
       900*x^2*Log[1 - x]*Log[zb] - 8928*Log[x]*Log[zb] + 
       3600*x*Log[x]*Log[zb] + 144*x^2*Log[x]*Log[zb] - 9216*Log[zb]^2 + 
       720*x*Log[zb]^2 + 720*x^2*Log[zb]^2)/(864*(-1 + la)*la*(-1 + x)*x))) + 
 nc^3*((Pi^2*(45 - 56*x + 19*x^2)*H[0, xb])/(48*(-1 + la)*la*(-1 + x)*x) + 
   (Pi^2*(2 - 132*x + 49*x^2)*H[1, xb])/(24*(-1 + la)*la*(-1 + x)*x) + 
   ((-2 + x)*H[-1, 0, xb])/(4*(-1 + la)*la*(-1 + x)) + 
   ((45 - 56*x + 19*x^2)*H[0, 1, 0, xb])/(8*(-1 + la)*la*(-1 + x)*x) + 
   ((-20 - 4*x + 5*x^2)*H[1, 0, 0, xb])/(8*(-1 + la)*la*(-1 + x)*x) + 
   ((2 - 132*x + 49*x^2)*H[1, 1, 0, xb])/(4*(-1 + la)*la*(-1 + x)*x) + 
   (H[1, 0, xb]*(-27 + 865*x - 12*la*x - 277*x^2 + 276*la*x^2 + 
      12*Log[1 - la] - 456*x*Log[1 - la] + 180*x^2*Log[1 - la] + 12*Log[la] - 
      456*x*Log[la] + 180*x^2*Log[la] + 48*Log[x] - 792*x*Log[x] + 
      294*x^2*Log[x] + 24*Log[zb] - 912*x*Log[zb] + 360*x^2*Log[zb]))/
    (24*(-1 + la)*la*(-1 + x)*x) + (24029 - 1548*Pi^2 - 7675*x + 15042*la*x + 
     2922*Pi^2*x - 864*la*Pi^2*x + 2354*x^2 - 3378*la*x^2 - 753*Pi^2*x^2 + 
     1188*la*Pi^2*x^2 - 29658*Log[1 - la] + 1188*la*Log[1 - la] + 
     864*Pi^2*Log[1 - la] + 5748*x*Log[1 - la] - 17568*la*x*Log[1 - la] - 
     1908*Pi^2*x*Log[1 - la] - 1416*x^2*Log[1 - la] + 
     1962*la*x^2*Log[1 - la] + 720*Pi^2*x^2*Log[1 - la] + 
     14976*Log[1 - la]^2 - 2160*la*Log[1 - la]^2 - 1008*x*Log[1 - la]^2 + 
     8748*la*x*Log[1 - la]^2 + 450*x^2*Log[1 - la]^2 - 2736*Log[1 - la]^3 - 
     28470*Log[la] - 1188*la*Log[la] + 864*Pi^2*Log[la] + 5172*x*Log[la] - 
     16416*la*x*Log[la] - 1908*Pi^2*x*Log[la] - 1434*x^2*Log[la] + 
     1998*la*x^2*Log[la] + 720*Pi^2*x^2*Log[la] + 28224*Log[1 - la]*Log[la] - 
     1584*x*Log[1 - la]*Log[la] + 16416*la*x*Log[1 - la]*Log[la] + 
     900*x^2*Log[1 - la]*Log[la] - 8208*Log[1 - la]^2*Log[la] + 
     12816*Log[la]^2 + 2160*la*Log[la]^2 - 468*x*Log[la]^2 + 
     7668*la*x*Log[la]^2 + 450*x^2*Log[la]^2 - 8208*Log[1 - la]*Log[la]^2 - 
     2736*Log[la]^3 - 8127*Log[1 - x] - 549*Pi^2*Log[1 - x] - 
     15279*x*Log[1 - x] - 4932*la*x*Log[1 - x] - 288*Pi^2*x*Log[1 - x] + 
     3876*x^2*Log[1 - x] - 6192*la*x^2*Log[1 - x] + 117*Pi^2*x^2*Log[1 - x] - 
     18*x^3*Log[1 - x] + 3636*Log[1 - la]*Log[1 - x] - 
     1728*la*Log[1 - la]*Log[1 - x] + 12924*x*Log[1 - la]*Log[1 - x] + 
     1728*la*x*Log[1 - la]*Log[1 - x] - 4572*x^2*Log[1 - la]*Log[1 - x] + 
     2808*la*x^2*Log[1 - la]*Log[1 - x] - 756*Log[1 - la]^2*Log[1 - x] - 
     2700*x*Log[1 - la]^2*Log[1 - x] + 1080*x^2*Log[1 - la]^2*Log[1 - x] + 
     1908*Log[la]*Log[1 - x] + 1728*la*Log[la]*Log[1 - x] + 
     13140*x*Log[la]*Log[1 - x] + 1296*la*x*Log[la]*Log[1 - x] - 
     5004*x^2*Log[la]*Log[1 - x] + 3672*la*x^2*Log[la]*Log[1 - x] - 
     1512*Log[1 - la]*Log[la]*Log[1 - x] - 5400*x*Log[1 - la]*Log[la]*
      Log[1 - x] + 2160*x^2*Log[1 - la]*Log[la]*Log[1 - x] - 
     756*Log[la]^2*Log[1 - x] - 2700*x*Log[la]^2*Log[1 - x] + 
     1080*x^2*Log[la]^2*Log[1 - x] - 3636*Log[1 - x]^2 + 
     3348*x*Log[1 - x]^2 - 2484*la*x*Log[1 - x]^2 - 2466*x^2*Log[1 - x]^2 - 
     972*la*x^2*Log[1 - x]^2 + 2484*Log[1 - la]*Log[1 - x]^2 + 
     1620*x*Log[1 - la]*Log[1 - x]^2 - 648*x^2*Log[1 - la]*Log[1 - x]^2 + 
     2484*Log[la]*Log[1 - x]^2 + 1620*x*Log[la]*Log[1 - x]^2 - 
     648*x^2*Log[la]*Log[1 - x]^2 + 1476*Log[1 - x]^3 + 2700*x*Log[1 - x]^3 - 
     1080*x^2*Log[1 - x]^3 - 32352*Log[x] + 1692*Pi^2*Log[x] + 
     13923*x*Log[x] - 18756*la*x*Log[x] - 2664*Pi^2*x*Log[x] - 
     3306*x^2*Log[x] + 5580*la*x^2*Log[x] + 972*Pi^2*x^2*Log[x] + 
     18*x^3*Log[x] + 38196*Log[1 - la]*Log[x] - 1296*la*Log[1 - la]*Log[x] - 
     9000*x*Log[1 - la]*Log[x] + 22572*la*x*Log[1 - la]*Log[x] + 
     3096*x^2*Log[1 - la]*Log[x] - 1944*la*x^2*Log[1 - la]*Log[x] - 
     11016*Log[1 - la]^2*Log[x] + 1620*x*Log[1 - la]^2*Log[x] - 
     540*x^2*Log[1 - la]^2*Log[x] + 36900*Log[la]*Log[x] + 
     1296*la*Log[la]*Log[x] - 8460*x*Log[la]*Log[x] + 
     21492*la*x*Log[la]*Log[x] + 3312*x^2*Log[la]*Log[x] - 
     2376*la*x^2*Log[la]*Log[x] - 22032*Log[1 - la]*Log[la]*Log[x] + 
     3240*x*Log[1 - la]*Log[la]*Log[x] - 1080*x^2*Log[1 - la]*Log[la]*
      Log[x] - 11016*Log[la]^2*Log[x] + 1620*x*Log[la]^2*Log[x] - 
     540*x^2*Log[la]^2*Log[x] + 8208*Log[1 - x]*Log[x] + 
     17532*x*Log[1 - x]*Log[x] + 4968*la*x*Log[1 - x]*Log[x] - 
     4356*x^2*Log[1 - x]*Log[x] + 7128*la*x^2*Log[1 - x]*Log[x] - 
     4968*Log[1 - la]*Log[1 - x]*Log[x] - 11448*x*Log[1 - la]*Log[1 - x]*
      Log[x] + 4320*x^2*Log[1 - la]*Log[1 - x]*Log[x] - 
     4968*Log[la]*Log[1 - x]*Log[x] - 11448*x*Log[la]*Log[1 - x]*Log[x] + 
     4320*x^2*Log[la]*Log[1 - x]*Log[x] - 54*Log[1 - x]^2*Log[x] - 
     3348*x*Log[1 - x]^2*Log[x] + 1242*x^2*Log[1 - x]^2*Log[x] + 
     21492*Log[x]^2 - 9117*x*Log[x]^2 + 12744*la*x*Log[x]^2 + 
     2718*x^2*Log[x]^2 - 3240*la*x^2*Log[x]^2 - 12744*Log[1 - la]*Log[x]^2 + 
     4860*x*Log[1 - la]*Log[x]^2 - 1620*x^2*Log[1 - la]*Log[x]^2 - 
     12744*Log[la]*Log[x]^2 + 4860*x*Log[la]*Log[x]^2 - 
     1620*x^2*Log[la]*Log[x]^2 - 2268*Log[1 - x]*Log[x]^2 - 
     7344*x*Log[1 - x]*Log[x]^2 + 2700*x^2*Log[1 - x]*Log[x]^2 - 
     4824*Log[x]^3 + 2808*x*Log[x]^3 - 936*x^2*Log[x]^3 - 58128*Log[zb] + 
     1728*Pi^2*Log[zb] + 10920*x*Log[zb] - 33984*la*x*Log[zb] - 
     3816*Pi^2*x*Log[zb] - 2850*x^2*Log[zb] + 3960*la*x^2*Log[zb] + 
     1440*Pi^2*x^2*Log[zb] + 58176*Log[1 - la]*Log[zb] - 
     4320*la*Log[1 - la]*Log[zb] - 3600*x*Log[1 - la]*Log[zb] + 
     33912*la*x*Log[1 - la]*Log[zb] + 1800*x^2*Log[1 - la]*Log[zb] - 
     16416*Log[1 - la]^2*Log[zb] + 53856*Log[la]*Log[zb] + 
     4320*la*Log[la]*Log[zb] - 2520*x*Log[la]*Log[zb] + 
     31752*la*x*Log[la]*Log[zb] + 1800*x^2*Log[la]*Log[zb] - 
     32832*Log[1 - la]*Log[la]*Log[zb] - 16416*Log[la]^2*Log[zb] + 
     5544*Log[1 - x]*Log[zb] + 26064*x*Log[1 - x]*Log[zb] + 
     3024*la*x*Log[1 - x]*Log[zb] - 9576*x^2*Log[1 - x]*Log[zb] + 
     6480*la*x^2*Log[1 - x]*Log[zb] - 3024*Log[1 - la]*Log[1 - x]*Log[zb] - 
     10800*x*Log[1 - la]*Log[1 - x]*Log[zb] + 4320*x^2*Log[1 - la]*Log[1 - x]*
      Log[zb] - 3024*Log[la]*Log[1 - x]*Log[zb] - 10800*x*Log[la]*Log[1 - x]*
      Log[zb] + 4320*x^2*Log[la]*Log[1 - x]*Log[zb] + 
     4968*Log[1 - x]^2*Log[zb] + 3240*x*Log[1 - x]^2*Log[zb] - 
     1296*x^2*Log[1 - x]^2*Log[zb] + 75096*Log[x]*Log[zb] - 
     17460*x*Log[x]*Log[zb] + 44064*la*x*Log[x]*Log[zb] + 
     6408*x^2*Log[x]*Log[zb] - 4320*la*x^2*Log[x]*Log[zb] - 
     44064*Log[1 - la]*Log[x]*Log[zb] + 6480*x*Log[1 - la]*Log[x]*Log[zb] - 
     2160*x^2*Log[1 - la]*Log[x]*Log[zb] - 44064*Log[la]*Log[x]*Log[zb] + 
     6480*x*Log[la]*Log[x]*Log[zb] - 2160*x^2*Log[la]*Log[x]*Log[zb] - 
     9936*Log[1 - x]*Log[x]*Log[zb] - 22896*x*Log[1 - x]*Log[x]*Log[zb] + 
     8640*x^2*Log[1 - x]*Log[x]*Log[zb] - 25488*Log[x]^2*Log[zb] + 
     9720*x*Log[x]^2*Log[zb] - 3240*x^2*Log[x]^2*Log[zb] + 56016*Log[zb]^2 - 
     3060*x*Log[zb]^2 + 32832*la*x*Log[zb]^2 + 1800*x^2*Log[zb]^2 - 
     32832*Log[1 - la]*Log[zb]^2 - 32832*Log[la]*Log[zb]^2 - 
     3024*Log[1 - x]*Log[zb]^2 - 10800*x*Log[1 - x]*Log[zb]^2 + 
     4320*x^2*Log[1 - x]*Log[zb]^2 - 44064*Log[x]*Log[zb]^2 + 
     6480*x*Log[x]*Log[zb]^2 - 2160*x^2*Log[x]*Log[zb]^2 - 21888*Log[zb]^3 - 
     3672*Zeta[3] + 15336*x*Zeta[3] - 5832*x^2*Zeta[3])/
    (432*(-1 + la)*la*(-1 + x)*x)) + 
 (-(nc*nf^2*(-13 + 9*Log[1 - la] + 9*Log[la] + 3*Log[1 - x] + 6*Log[x] + 
       18*Log[zb]))/(54*(-1 + la)*la*x) + 
   ((nc^2*nf)/(2*(-1 + la)*la*(-1 + x)*x) + 
     (nc^3*(-11 + 8*Log[1 - la] + 8*Log[la] - 4*Log[1 - x] + 16*Log[x] + 
        16*Log[zb]))/(4*(-1 + la)*la*(-1 + x)*x))/ep^2 + 
   ((nc*nf^2)/(18*(-1 + la)*la*x) + 
     (nc^2*nf*(35 - 11*x - 30*Log[1 - la] + 3*x*Log[1 - la] - 30*Log[la] + 
        3*x*Log[la] - 12*Log[1 - x] - 15*x*Log[1 - x] - 30*Log[x] + 
        12*x*Log[x] - 60*Log[zb] + 6*x*Log[zb]))/(18*(-1 + la)*la*(-1 + x)*
       x) + nc^3*((-3*H[1, 0, xb])/((-1 + la)*la*(-1 + x)) - 
       (721 - 6*Pi^2 - 121*x + 60*Pi^2*x - 804*Log[1 - la] + 
         66*x*Log[1 - la] + 360*Log[1 - la]^2 - 804*Log[la] + 66*x*Log[la] + 
         720*Log[1 - la]*Log[la] + 360*Log[la]^2 - 192*Log[1 - x] - 
         330*x*Log[1 - x] - 36*Log[1 - la]*Log[1 - x] + 
         108*x*Log[1 - la]*Log[1 - x] - 36*Log[la]*Log[1 - x] + 
         108*x*Log[la]*Log[1 - x] - 180*Log[1 - x]^2 - 108*x*Log[1 - x]^2 - 
         948*Log[x] + 264*x*Log[x] + 1080*Log[1 - la]*Log[x] - 
         72*x*Log[1 - la]*Log[x] + 1080*Log[la]*Log[x] - 
         72*x*Log[la]*Log[x] + 216*Log[1 - x]*Log[x] + 360*x*Log[1 - x]*
          Log[x] + 648*Log[x]^2 - 144*x*Log[x]^2 - 1608*Log[zb] + 
         132*x*Log[zb] + 1440*Log[1 - la]*Log[zb] + 1440*Log[la]*Log[zb] - 
         72*Log[1 - x]*Log[zb] + 216*x*Log[1 - x]*Log[zb] + 
         2160*Log[x]*Log[zb] - 144*x*Log[x]*Log[zb] + 1440*Log[zb]^2)/
        (72*(-1 + la)*la*(-1 + x)*x)))/ep + 
   nf*(1/(16*(-1 + la)*la*x) + nc^2*(((-1 + 9*x)*H[1, 0, xb])/
        (4*(-1 + la)*la*(-1 + x)*x) + (2587 - 180*Pi^2 - 1339*x + 
         126*Pi^2*x - 2712*Log[1 - la] + 984*x*Log[1 - la] + 
         1152*Log[1 - la]^2 - 180*x*Log[1 - la]^2 - 2712*Log[la] + 
         984*x*Log[la] + 2304*Log[1 - la]*Log[la] - 360*x*Log[1 - la]*
          Log[la] + 1152*Log[la]^2 - 180*x*Log[la]^2 - 1032*Log[1 - x] - 
         714*x*Log[1 - x] + 18*x^2*Log[1 - x] + 936*Log[1 - la]*Log[1 - x] + 
         1008*x*Log[1 - la]*Log[1 - x] + 936*Log[la]*Log[1 - x] + 
         1008*x*Log[la]*Log[1 - x] + 252*Log[1 - x]^2 + 720*x*Log[1 - x]^2 - 
         2448*Log[x] + 1314*x*Log[x] - 18*x^2*Log[x] + 2232*Log[1 - la]*
          Log[x] - 936*x*Log[1 - la]*Log[x] + 2232*Log[la]*Log[x] - 
         936*x*Log[la]*Log[x] + 648*Log[1 - x]*Log[x] + 
         648*x*Log[1 - x]*Log[x] + 1080*Log[x]^2 - 648*x*Log[x]^2 - 
         5424*Log[zb] + 1968*x*Log[zb] + 4608*Log[1 - la]*Log[zb] - 
         720*x*Log[1 - la]*Log[zb] + 4608*Log[la]*Log[zb] - 
         720*x*Log[la]*Log[zb] + 1872*Log[1 - x]*Log[zb] + 
         2016*x*Log[1 - x]*Log[zb] + 4464*Log[x]*Log[zb] - 
         1872*x*Log[x]*Log[zb] + 4608*Log[zb]^2 - 720*x*Log[zb]^2)/
        (432*(-1 + la)*la*(-1 + x)*x))) + 
   nc^3*((Pi^2*(-45 + 37*x)*H[0, xb])/(48*(-1 + la)*la*(-1 + x)*x) + 
     (Pi^2*(-2 + 83*x)*H[1, xb])/(24*(-1 + la)*la*(-1 + x)*x) + 
     ((-45 + 37*x)*H[0, 1, 0, xb])/(8*(-1 + la)*la*(-1 + x)*x) - 
     ((-20 + x)*H[1, 0, 0, xb])/(8*(-1 + la)*la*(-1 + x)*x) + 
     ((-2 + 83*x)*H[1, 1, 0, xb])/(4*(-1 + la)*la*(-1 + x)*x) + 
     (H[1, 0, xb]*(11 - 123*x - 4*Log[1 - la] + 92*x*Log[1 - la] - 
        4*Log[la] + 92*x*Log[la] - 16*Log[x] + 166*x*Log[x] - 8*Log[zb] + 
        184*x*Log[zb]))/(8*(-1 + la)*la*(-1 + x)*x) - 
     (11546 - 1026*Pi^2 - 3962*x + 1053*Pi^2*x - 15042*Log[1 - la] + 
       864*Pi^2*Log[1 - la] + 3378*x*Log[1 - la] - 1188*Pi^2*x*Log[1 - la] + 
       8496*Log[1 - la]^2 - 990*x*Log[1 - la]^2 - 2736*Log[1 - la]^3 - 
       15042*Log[la] + 864*Pi^2*Log[la] + 3378*x*Log[la] - 
       1188*Pi^2*x*Log[la] + 16992*Log[1 - la]*Log[la] - 
       1980*x*Log[1 - la]*Log[la] - 8208*Log[1 - la]^2*Log[la] + 
       8496*Log[la]^2 - 990*x*Log[la]^2 - 8208*Log[1 - la]*Log[la]^2 - 
       2736*Log[la]^3 - 5094*Log[1 - x] - 549*Pi^2*Log[1 - x] - 
       5292*x*Log[1 - x] - 171*Pi^2*x*Log[1 - x] + 18*x^2*Log[1 - x] + 
       4932*Log[1 - la]*Log[1 - x] + 6192*x*Log[1 - la]*Log[1 - x] - 
       756*Log[1 - la]^2*Log[1 - x] - 1620*x*Log[1 - la]^2*Log[1 - x] + 
       4932*Log[la]*Log[1 - x] + 6192*x*Log[la]*Log[1 - x] - 
       1512*Log[1 - la]*Log[la]*Log[1 - x] - 3240*x*Log[1 - la]*Log[la]*
        Log[1 - x] - 756*Log[la]^2*Log[1 - x] - 1620*x*Log[la]^2*Log[1 - x] + 
       306*Log[1 - x]^2 + 3312*x*Log[1 - x]^2 + 2484*Log[1 - la]*
        Log[1 - x]^2 + 972*x*Log[1 - la]*Log[1 - x]^2 + 
       2484*Log[la]*Log[1 - x]^2 + 972*x*Log[la]*Log[1 - x]^2 + 
       1476*Log[1 - x]^3 + 1620*x*Log[1 - x]^3 - 15180*Log[x] + 
       1692*Pi^2*Log[x] + 6270*x*Log[x] - 1692*Pi^2*x*Log[x] - 
       18*x^2*Log[x] + 18756*Log[1 - la]*Log[x] - 5580*x*Log[1 - la]*Log[x] - 
       11016*Log[1 - la]^2*Log[x] + 1080*x*Log[1 - la]^2*Log[x] + 
       18756*Log[la]*Log[x] - 5580*x*Log[la]*Log[x] - 
       22032*Log[1 - la]*Log[la]*Log[x] + 2160*x*Log[1 - la]*Log[la]*Log[x] - 
       11016*Log[la]^2*Log[x] + 1080*x*Log[la]^2*Log[x] + 
       4860*Log[1 - x]*Log[x] + 5724*x*Log[1 - x]*Log[x] - 
       4968*Log[1 - la]*Log[1 - x]*Log[x] - 7128*x*Log[1 - la]*Log[1 - x]*
        Log[x] - 4968*Log[la]*Log[1 - x]*Log[x] - 7128*x*Log[la]*Log[1 - x]*
        Log[x] - 54*Log[1 - x]^2*Log[x] - 2106*x*Log[1 - x]^2*Log[x] + 
       9828*Log[x]^2 - 4428*x*Log[x]^2 - 12744*Log[1 - la]*Log[x]^2 + 
       3240*x*Log[1 - la]*Log[x]^2 - 12744*Log[la]*Log[x]^2 + 
       3240*x*Log[la]*Log[x]^2 - 2268*Log[1 - x]*Log[x]^2 - 
       4644*x*Log[1 - x]*Log[x]^2 - 4824*Log[x]^3 + 1872*x*Log[x]^3 - 
       30084*Log[zb] + 1728*Pi^2*Log[zb] + 6756*x*Log[zb] - 
       2376*Pi^2*x*Log[zb] + 33984*Log[1 - la]*Log[zb] - 
       3960*x*Log[1 - la]*Log[zb] - 16416*Log[1 - la]^2*Log[zb] + 
       33984*Log[la]*Log[zb] - 3960*x*Log[la]*Log[zb] - 
       32832*Log[1 - la]*Log[la]*Log[zb] - 16416*Log[la]^2*Log[zb] + 
       9864*Log[1 - x]*Log[zb] + 12384*x*Log[1 - x]*Log[zb] - 
       3024*Log[1 - la]*Log[1 - x]*Log[zb] - 6480*x*Log[1 - la]*Log[1 - x]*
        Log[zb] - 3024*Log[la]*Log[1 - x]*Log[zb] - 6480*x*Log[la]*Log[1 - x]*
        Log[zb] + 4968*Log[1 - x]^2*Log[zb] + 1944*x*Log[1 - x]^2*Log[zb] + 
       37512*Log[x]*Log[zb] - 11160*x*Log[x]*Log[zb] - 
       44064*Log[1 - la]*Log[x]*Log[zb] + 4320*x*Log[1 - la]*Log[x]*Log[zb] - 
       44064*Log[la]*Log[x]*Log[zb] + 4320*x*Log[la]*Log[x]*Log[zb] - 
       9936*Log[1 - x]*Log[x]*Log[zb] - 14256*x*Log[1 - x]*Log[x]*Log[zb] - 
       25488*Log[x]^2*Log[zb] + 6480*x*Log[x]^2*Log[zb] + 33984*Log[zb]^2 - 
       3960*x*Log[zb]^2 - 32832*Log[1 - la]*Log[zb]^2 - 
       32832*Log[la]*Log[zb]^2 - 3024*Log[1 - x]*Log[zb]^2 - 
       6480*x*Log[1 - x]*Log[zb]^2 - 44064*Log[x]*Log[zb]^2 + 
       4320*x*Log[x]*Log[zb]^2 - 21888*Log[zb]^3 - 3672*Zeta[3] + 
       9504*x*Zeta[3])/(432*(-1 + la)*la*(-1 + x)*x)))/zb + 
 dd[1 - x]*((-(nc^2*nf)/(6*(-1 + la)*la) + 
     (nc^3*(17 + 12*la - 12*Log[1 - la] - 12*Log[la] - 24*Log[zb]))/
      (12*(-1 + la)*la))/ep^3 + 
   (-(nc^2*nf*(-26 - 9*la + 17*x + 9*la*x + 9*Log[1 - la] - 9*x*Log[1 - la] + 
         9*Log[la] - 9*x*Log[la] + 18*Log[zb] - 18*x*Log[zb]))/
      (18*(-1 + la)*la*(-1 + x)) - 
     (nc^3*(334 + 207*la + 15*Pi^2 - 217*x - 135*la*x - 15*Pi^2*x - 
        351*Log[1 - la] - 162*la*Log[1 - la] + 279*x*Log[1 - la] + 
        162*la*x*Log[1 - la] + 90*Log[1 - la]^2 - 90*x*Log[1 - la]^2 - 
        333*Log[la] - 198*la*Log[la] + 261*x*Log[la] + 198*la*x*Log[la] + 
        180*Log[1 - la]*Log[la] - 180*x*Log[1 - la]*Log[la] + 90*Log[la]^2 - 
        90*x*Log[la]^2 + 36*Log[1 - x] - 684*Log[zb] - 360*la*Log[zb] + 
        540*x*Log[zb] + 360*la*x*Log[zb] + 360*Log[1 - la]*Log[zb] - 
        360*x*Log[1 - la]*Log[zb] + 360*Log[la]*Log[zb] - 
        360*x*Log[la]*Log[zb] + 360*Log[zb]^2 - 360*x*Log[zb]^2))/
      (36*(-1 + la)*la*(-1 + x)))/ep^2 + 
   (nc^2*nf*(16114 + 8928*la - 468*Pi^2 - 162*la*Pi^2 - 6862*x - 3744*la*x + 
      306*Pi^2*x + 162*la*Pi^2*x - 19800*Log[1 - la] - 11484*la*Log[1 - la] + 
      162*Pi^2*Log[1 - la] + 8946*x*Log[1 - la] + 5490*la*x*Log[1 - la] - 
      162*Pi^2*x*Log[1 - la] + 8289*Log[1 - la]^2 + 3051*la*Log[1 - la]^2 - 
      5373*x*Log[1 - la]^2 - 3051*la*x*Log[1 - la]^2 - 972*Log[1 - la]^3 + 
      972*x*Log[1 - la]^3 - 20268*Log[la] - 10548*la*Log[la] + 
      162*Pi^2*Log[la] + 9252*x*Log[la] + 4878*la*x*Log[la] - 
      162*Pi^2*x*Log[la] + 16686*Log[1 - la]*Log[la] + 
      5832*la*Log[1 - la]*Log[la] - 10854*x*Log[1 - la]*Log[la] - 
      5832*la*x*Log[1 - la]*Log[la] - 2916*Log[1 - la]^2*Log[la] + 
      2916*x*Log[1 - la]^2*Log[la] + 8424*Log[la]^2 + 2781*la*Log[la]^2 - 
      5508*x*Log[la]^2 - 2781*la*x*Log[la]^2 - 2916*Log[1 - la]*Log[la]^2 + 
      2916*x*Log[1 - la]*Log[la]^2 - 972*Log[la]^3 + 972*x*Log[la]^3 - 
      11016*Log[1 - x] - 5832*la*Log[1 - x] + 5832*Log[1 - la]*Log[1 - x] + 
      5832*Log[la]*Log[1 - x] + 2916*Log[1 - x]^2 - 40068*Log[zb] - 
      22032*la*Log[zb] + 324*Pi^2*Log[zb] + 18198*x*Log[zb] + 
      10368*la*x*Log[zb] - 324*Pi^2*x*Log[zb] + 33264*Log[1 - la]*Log[zb] + 
      11934*la*Log[1 - la]*Log[zb] - 21600*x*Log[1 - la]*Log[zb] - 
      11934*la*x*Log[1 - la]*Log[zb] - 5832*Log[1 - la]^2*Log[zb] + 
      5832*x*Log[1 - la]^2*Log[zb] + 33534*Log[la]*Log[zb] + 
      11394*la*Log[la]*Log[zb] - 21870*x*Log[la]*Log[zb] - 
      11394*la*x*Log[la]*Log[zb] - 11664*Log[1 - la]*Log[la]*Log[zb] + 
      11664*x*Log[1 - la]*Log[la]*Log[zb] - 5832*Log[la]^2*Log[zb] + 
      5832*x*Log[la]^2*Log[zb] + 11664*Log[1 - x]*Log[zb] + 33399*Log[zb]^2 + 
      11664*la*Log[zb]^2 - 21735*x*Log[zb]^2 - 11664*la*x*Log[zb]^2 - 
      11664*Log[1 - la]*Log[zb]^2 + 11664*x*Log[1 - la]*Log[zb]^2 - 
      11664*Log[la]*Log[zb]^2 + 11664*x*Log[la]*Log[zb]^2 - 7776*Log[zb]^3 + 
      7776*x*Log[zb]^3 - 2376*Zeta[3] + 2376*x*Zeta[3]))/
    (1296*(-1 + la)*la*(-1 + x)) - 
   (nc^3*(94246 + 59040*la + 1530*Pi^2 + 729*la*Pi^2 - 153*Pi^4 - 38122*x - 
      24048*la*x + 333*Pi^2*x + 243*la*Pi^2*x + 153*Pi^4*x - 
      138330*Log[1 - la] - 81090*la*Log[1 - la] - 1377*Pi^2*Log[1 - la] - 
      162*la*Pi^2*Log[1 - la] + 62352*x*Log[1 - la] + 
      37836*la*x*Log[1 - la] + 405*Pi^2*x*Log[1 - la] + 
      162*la*Pi^2*x*Log[1 - la] + 89613*Log[1 - la]^2 + 
      46629*la*Log[1 - la]^2 - 46359*x*Log[1 - la]^2 - 
      26865*la*x*Log[1 - la]^2 - 30834*Log[1 - la]^3 - 
      11988*la*Log[1 - la]^3 + 22626*x*Log[1 - la]^3 + 
      11988*la*x*Log[1 - la]^3 + 3510*Log[1 - la]^4 - 3510*x*Log[1 - la]^4 - 
      135504*Log[la] - 86742*la*Log[la] - 1539*Pi^2*Log[la] + 
      162*la*Pi^2*Log[la] + 61308*x*Log[la] + 39924*la*x*Log[la] + 
      567*Pi^2*x*Log[la] - 162*la*Pi^2*x*Log[la] + 174150*Log[1 - la]*
       Log[la] + 105948*la*Log[1 - la]*Log[la] - 91530*x*Log[1 - la]*
       Log[la] - 56700*la*x*Log[1 - la]*Log[la] - 91206*Log[1 - la]^2*
       Log[la] - 40176*la*Log[1 - la]^2*Log[la] + 66582*x*Log[1 - la]^2*
       Log[la] + 40176*la*x*Log[1 - la]^2*Log[la] + 14040*Log[1 - la]^3*
       Log[la] - 14040*x*Log[1 - la]^3*Log[la] + 83268*Log[la]^2 + 
      59319*la*Log[la]^2 - 44874*x*Log[la]^2 - 29835*la*x*Log[la]^2 - 
      89262*Log[1 - la]*Log[la]^2 - 44064*la*Log[1 - la]*Log[la]^2 + 
      64638*x*Log[1 - la]*Log[la]^2 + 44064*la*x*Log[1 - la]*Log[la]^2 + 
      21060*Log[1 - la]^2*Log[la]^2 - 21060*x*Log[1 - la]^2*Log[la]^2 - 
      28782*Log[la]^3 - 16092*la*Log[la]^3 + 20574*x*Log[la]^3 + 
      16092*la*x*Log[la]^3 + 14040*Log[1 - la]*Log[la]^3 - 
      14040*x*Log[1 - la]*Log[la]^3 + 3510*Log[la]^4 - 3510*x*Log[la]^4 - 
      58644*Log[1 - x] - 33372*la*Log[1 - x] - 1944*Pi^2*Log[1 - x] + 
      35964*Log[1 - la]*Log[1 - x] + 8424*la*Log[1 - la]*Log[1 - x] - 
      7128*Log[1 - la]^2*Log[1 - x] + 30132*Log[la]*Log[1 - x] + 
      20088*la*Log[la]*Log[1 - x] - 14256*Log[1 - la]*Log[la]*Log[1 - x] - 
      7128*Log[la]^2*Log[1 - x] - 8262*Log[1 - x]^2 - 10368*la*Log[1 - x]^2 + 
      10368*Log[1 - la]*Log[1 - x]^2 + 10368*Log[la]*Log[1 - x]^2 + 
      9288*Log[1 - x]^3 - 273834*Log[zb] - 167832*la*Log[zb] - 
      2916*Pi^2*Log[zb] + 123660*x*Log[zb] + 77760*la*x*Log[zb] + 
      972*Pi^2*x*Log[zb] + 353376*Log[1 - la]*Log[zb] + 
      199206*la*Log[1 - la]*Log[zb] - 184248*x*Log[1 - la]*Log[zb] - 
      110430*la*x*Log[1 - la]*Log[zb] - 183708*Log[1 - la]^2*Log[zb] - 
      76140*la*Log[1 - la]^2*Log[zb] + 134460*x*Log[1 - la]^2*Log[zb] + 
      76140*la*x*Log[1 - la]^2*Log[zb] + 28080*Log[1 - la]^3*Log[zb] - 
      28080*x*Log[1 - la]^3*Log[zb] + 340686*Log[la]*Log[zb] + 
      224586*la*Log[la]*Log[zb] - 181278*x*Log[la]*Log[zb] - 
      116370*la*x*Log[la]*Log[zb] - 360936*Log[1 - la]*Log[la]*Log[zb] - 
      168480*la*Log[1 - la]*Log[la]*Log[zb] + 262440*x*Log[1 - la]*Log[la]*
       Log[zb] + 168480*la*x*Log[1 - la]*Log[la]*Log[zb] + 
      84240*Log[1 - la]^2*Log[la]*Log[zb] - 84240*x*Log[1 - la]^2*Log[la]*
       Log[zb] - 175608*Log[la]^2*Log[zb] - 92340*la*Log[la]^2*Log[zb] + 
      126360*x*Log[la]^2*Log[zb] + 92340*la*x*Log[la]^2*Log[zb] + 
      84240*Log[1 - la]*Log[la]^2*Log[zb] - 84240*x*Log[1 - la]*Log[la]^2*
       Log[zb] + 28080*Log[la]^3*Log[zb] - 28080*x*Log[la]^3*Log[zb] + 
      66096*Log[1 - x]*Log[zb] + 28512*la*Log[1 - x]*Log[zb] - 
      28512*Log[1 - la]*Log[1 - x]*Log[zb] - 28512*Log[la]*Log[1 - x]*
       Log[zb] + 20736*Log[1 - x]^2*Log[zb] + 347031*Log[zb]^2 + 
      211896*la*Log[zb]^2 - 182763*x*Log[zb]^2 - 113400*la*x*Log[zb]^2 - 
      364176*Log[1 - la]*Log[zb]^2 - 160380*la*Log[1 - la]*Log[zb]^2 + 
      265680*x*Log[1 - la]*Log[zb]^2 + 160380*la*x*Log[1 - la]*Log[zb]^2 + 
      84240*Log[1 - la]^2*Log[zb]^2 - 84240*x*Log[1 - la]^2*Log[zb]^2 - 
      356076*Log[la]*Log[zb]^2 - 176580*la*Log[la]*Log[zb]^2 + 
      257580*x*Log[la]*Log[zb]^2 + 176580*la*x*Log[la]*Log[zb]^2 + 
      168480*Log[1 - la]*Log[la]*Log[zb]^2 - 168480*x*Log[1 - la]*Log[la]*
       Log[zb]^2 + 84240*Log[la]^2*Log[zb]^2 - 84240*x*Log[la]^2*Log[zb]^2 - 
      28512*Log[1 - x]*Log[zb]^2 - 240084*Log[zb]^3 - 112320*la*Log[zb]^3 + 
      174420*x*Log[zb]^3 + 112320*la*x*Log[zb]^3 + 112320*Log[1 - la]*
       Log[zb]^3 - 112320*x*Log[1 - la]*Log[zb]^3 + 
      112320*Log[la]*Log[zb]^3 - 112320*x*Log[la]*Log[zb]^3 + 
      56160*Log[zb]^4 - 56160*x*Log[zb]^4 + 19980*Zeta[3] + 3240*la*Zeta[3] - 
      2484*x*Zeta[3] - 3240*la*x*Zeta[3] - 3240*Log[1 - la]*Zeta[3] + 
      3240*x*Log[1 - la]*Zeta[3] - 3240*Log[la]*Zeta[3] + 
      3240*x*Log[la]*Zeta[3] - 6480*Log[zb]*Zeta[3] + 
      6480*x*Log[zb]*Zeta[3]))/(1296*(-1 + la)*la*(-1 + x)) + 
   ((nc^2*nf*(1126 + 612*la - 9*Pi^2 - 514*x - 288*la*x + 9*Pi^2*x - 
        927*Log[1 - la] - 333*la*Log[1 - la] + 603*x*Log[1 - la] + 
        333*la*x*Log[1 - la] + 162*Log[1 - la]^2 - 162*x*Log[1 - la]^2 - 
        936*Log[la] - 315*la*Log[la] + 612*x*Log[la] + 315*la*x*Log[la] + 
        324*Log[1 - la]*Log[la] - 324*x*Log[1 - la]*Log[la] + 162*Log[la]^2 - 
        162*x*Log[la]^2 - 324*Log[1 - x] - 1863*Log[zb] - 648*la*Log[zb] + 
        1215*x*Log[zb] + 648*la*x*Log[zb] + 648*Log[1 - la]*Log[zb] - 
        648*x*Log[1 - la]*Log[zb] + 648*Log[la]*Log[zb] - 
        648*x*Log[la]*Log[zb] + 648*Log[zb]^2 - 648*x*Log[zb]^2))/
      (216*(-1 + la)*la*(-1 + x)) + 
     (nc^3*(-13616 - 8460*la - 711*Pi^2 - 216*la*Pi^2 + 6236*x + 4032*la*x + 
        387*Pi^2*x + 216*la*Pi^2*x + 16758*Log[1 - la] + 
        9198*la*Log[1 - la] + 216*Pi^2*Log[1 - la] - 9306*x*Log[1 - la] - 
        5526*la*x*Log[1 - la] - 216*Pi^2*x*Log[1 - la] - 8694*Log[1 - la]^2 - 
        3564*la*Log[1 - la]^2 + 6534*x*Log[1 - la]^2 + 
        3564*la*x*Log[1 - la]^2 + 1368*Log[1 - la]^3 - 1368*x*Log[1 - la]^3 + 
        15912*Log[la] + 10890*la*Log[la] + 216*Pi^2*Log[la] - 
        9108*x*Log[la] - 5922*la*x*Log[la] - 216*Pi^2*x*Log[la] - 
        16956*Log[1 - la]*Log[la] - 8208*la*Log[1 - la]*Log[la] + 
        12636*x*Log[1 - la]*Log[la] + 8208*la*x*Log[1 - la]*Log[la] + 
        4104*Log[1 - la]^2*Log[la] - 4104*x*Log[1 - la]^2*Log[la] - 
        8154*Log[la]^2 - 4644*la*Log[la]^2 + 5994*x*Log[la]^2 + 
        4644*la*x*Log[la]^2 + 4104*Log[1 - la]*Log[la]^2 - 
        4104*x*Log[1 - la]*Log[la]^2 + 1368*Log[la]^3 - 1368*x*Log[la]^3 + 
        1620*Log[1 - x] + 432*la*Log[1 - x] - 432*Log[1 - la]*Log[1 - x] - 
        432*Log[la]*Log[1 - x] + 1728*Log[1 - x]^2 + 32670*Log[zb] + 
        20088*la*Log[zb] + 432*Pi^2*Log[zb] - 18414*x*Log[zb] - 
        11448*la*x*Log[zb] - 432*Pi^2*x*Log[zb] - 34344*Log[1 - la]*Log[zb] - 
        15336*la*Log[1 - la]*Log[zb] + 25704*x*Log[1 - la]*Log[zb] + 
        15336*la*x*Log[1 - la]*Log[zb] + 8208*Log[1 - la]^2*Log[zb] - 
        8208*x*Log[1 - la]^2*Log[zb] - 33264*Log[la]*Log[zb] - 
        17496*la*Log[la]*Log[zb] + 24624*x*Log[la]*Log[zb] + 
        17496*la*x*Log[la]*Log[zb] + 16416*Log[1 - la]*Log[la]*Log[zb] - 
        16416*x*Log[1 - la]*Log[la]*Log[zb] + 8208*Log[la]^2*Log[zb] - 
        8208*x*Log[la]^2*Log[zb] - 864*Log[1 - x]*Log[zb] - 33804*Log[zb]^2 - 
        16416*la*Log[zb]^2 + 25164*x*Log[zb]^2 + 16416*la*x*Log[zb]^2 + 
        16416*Log[1 - la]*Log[zb]^2 - 16416*x*Log[1 - la]*Log[zb]^2 + 
        16416*Log[la]*Log[zb]^2 - 16416*x*Log[la]*Log[zb]^2 + 
        10944*Log[zb]^3 - 10944*x*Log[zb]^3 - 1080*Zeta[3] + 1080*x*Zeta[3]))/
      (432*(-1 + la)*la*(-1 + x)))/ep + 
   (((nc^2*nf)/(6*(-1 + la)*la) + (nc^3*(-11 + 12*Log[1 - la] + 12*Log[la] + 
          24*Log[zb]))/(12*(-1 + la)*la))/ep^3 + 
     (-(nc^2*nf*(17 - 8*x - 9*Log[1 - la] + 9*x*Log[1 - la] - 9*Log[la] + 
           9*x*Log[la] - 18*Log[zb] + 18*x*Log[zb]))/(18*(-1 + la)*la*
         (-1 + x)) - (nc^3*(-199 - 15*Pi^2 + 100*x + 15*Pi^2*x + 
          207*Log[1 - la] - 135*x*Log[1 - la] - 90*Log[1 - la]^2 + 
          90*x*Log[1 - la]^2 + 207*Log[la] - 135*x*Log[la] - 
          180*Log[1 - la]*Log[la] + 180*x*Log[1 - la]*Log[la] - 
          90*Log[la]^2 + 90*x*Log[la]^2 - 36*Log[1 - x] + 414*Log[zb] - 
          270*x*Log[zb] - 360*Log[1 - la]*Log[zb] + 360*x*Log[1 - la]*
           Log[zb] - 360*Log[la]*Log[zb] + 360*x*Log[la]*Log[zb] - 
          360*Log[zb]^2 + 360*x*Log[zb]^2))/(36*(-1 + la)*la*(-1 + x)))/
      ep^2 + (nc^2*nf*(-3152 + 153*Pi^2 + 1280*x - 72*Pi^2*x + 
        4464*Log[1 - la] - 81*Pi^2*Log[1 - la] - 1872*x*Log[1 - la] + 
        81*Pi^2*x*Log[1 - la] - 2754*Log[1 - la]^2 + 1296*x*Log[1 - la]^2 + 
        486*Log[1 - la]^3 - 486*x*Log[1 - la]^3 + 4464*Log[la] - 
        81*Pi^2*Log[la] - 1872*x*Log[la] + 81*Pi^2*x*Log[la] - 
        5508*Log[1 - la]*Log[la] + 2592*x*Log[1 - la]*Log[la] + 
        1458*Log[1 - la]^2*Log[la] - 1458*x*Log[1 - la]^2*Log[la] - 
        2754*Log[la]^2 + 1296*x*Log[la]^2 + 1458*Log[1 - la]*Log[la]^2 - 
        1458*x*Log[1 - la]*Log[la]^2 + 486*Log[la]^3 - 486*x*Log[la]^3 + 
        2592*Log[1 - x] - 2916*Log[1 - la]*Log[1 - x] - 
        2916*Log[la]*Log[1 - x] - 1458*Log[1 - x]^2 + 8928*Log[zb] - 
        162*Pi^2*Log[zb] - 3744*x*Log[zb] + 162*Pi^2*x*Log[zb] - 
        11016*Log[1 - la]*Log[zb] + 5184*x*Log[1 - la]*Log[zb] + 
        2916*Log[1 - la]^2*Log[zb] - 2916*x*Log[1 - la]^2*Log[zb] - 
        11016*Log[la]*Log[zb] + 5184*x*Log[la]*Log[zb] + 
        5832*Log[1 - la]*Log[la]*Log[zb] - 5832*x*Log[1 - la]*Log[la]*
         Log[zb] + 2916*Log[la]^2*Log[zb] - 2916*x*Log[la]^2*Log[zb] - 
        5832*Log[1 - x]*Log[zb] - 11016*Log[zb]^2 + 5184*x*Log[zb]^2 + 
        5832*Log[1 - la]*Log[zb]^2 - 5832*x*Log[1 - la]*Log[zb]^2 + 
        5832*Log[la]*Log[zb]^2 - 5832*x*Log[la]*Log[zb]^2 + 3888*Log[zb]^3 - 
        3888*x*Log[zb]^3 + 1188*Zeta[3] - 1188*x*Zeta[3]))/
      (648*(-1 + la)*la*(-1 + x)) + 
     (nc^3*(35728 - 279*Pi^2 - 153*Pi^4 - 12976*x + 360*Pi^2*x + 153*Pi^4*x - 
        59040*Log[1 - la] - 729*Pi^2*Log[1 - la] + 24048*x*Log[1 - la] - 
        243*Pi^2*x*Log[1 - la] + 41958*Log[1 - la]^2 - 
        19440*x*Log[1 - la]^2 - 17658*Log[1 - la]^3 + 9450*x*Log[1 - la]^3 + 
        3510*Log[1 - la]^4 - 3510*x*Log[1 - la]^4 - 59040*Log[la] - 
        729*Pi^2*Log[la] + 24048*x*Log[la] - 243*Pi^2*x*Log[la] + 
        83916*Log[1 - la]*Log[la] - 38880*x*Log[1 - la]*Log[la] - 
        52974*Log[1 - la]^2*Log[la] + 28350*x*Log[1 - la]^2*Log[la] + 
        14040*Log[1 - la]^3*Log[la] - 14040*x*Log[1 - la]^3*Log[la] + 
        41958*Log[la]^2 - 19440*x*Log[la]^2 - 52974*Log[1 - la]*Log[la]^2 + 
        28350*x*Log[1 - la]*Log[la]^2 + 21060*Log[1 - la]^2*Log[la]^2 - 
        21060*x*Log[1 - la]^2*Log[la]^2 - 17658*Log[la]^3 + 
        9450*x*Log[la]^3 + 14040*Log[1 - la]*Log[la]^3 - 
        14040*x*Log[1 - la]*Log[la]^3 + 3510*Log[la]^4 - 3510*x*Log[la]^4 - 
        31104*Log[1 - x] - 1944*Pi^2*Log[1 - x] + 33372*Log[1 - la]*
         Log[1 - x] - 7128*Log[1 - la]^2*Log[1 - x] + 
        33372*Log[la]*Log[1 - x] - 14256*Log[1 - la]*Log[la]*Log[1 - x] - 
        7128*Log[la]^2*Log[1 - x] + 10854*Log[1 - x]^2 + 
        10368*Log[1 - la]*Log[1 - x]^2 + 10368*Log[la]*Log[1 - x]^2 + 
        9288*Log[1 - x]^3 - 118080*Log[zb] - 1458*Pi^2*Log[zb] + 
        48096*x*Log[zb] - 486*Pi^2*x*Log[zb] + 167832*Log[1 - la]*Log[zb] - 
        77760*x*Log[1 - la]*Log[zb] - 105948*Log[1 - la]^2*Log[zb] + 
        56700*x*Log[1 - la]^2*Log[zb] + 28080*Log[1 - la]^3*Log[zb] - 
        28080*x*Log[1 - la]^3*Log[zb] + 167832*Log[la]*Log[zb] - 
        77760*x*Log[la]*Log[zb] - 211896*Log[1 - la]*Log[la]*Log[zb] + 
        113400*x*Log[1 - la]*Log[la]*Log[zb] + 84240*Log[1 - la]^2*Log[la]*
         Log[zb] - 84240*x*Log[1 - la]^2*Log[la]*Log[zb] - 
        105948*Log[la]^2*Log[zb] + 56700*x*Log[la]^2*Log[zb] + 
        84240*Log[1 - la]*Log[la]^2*Log[zb] - 84240*x*Log[1 - la]*Log[la]^2*
         Log[zb] + 28080*Log[la]^3*Log[zb] - 28080*x*Log[la]^3*Log[zb] + 
        66744*Log[1 - x]*Log[zb] - 28512*Log[1 - la]*Log[1 - x]*Log[zb] - 
        28512*Log[la]*Log[1 - x]*Log[zb] + 20736*Log[1 - x]^2*Log[zb] + 
        167832*Log[zb]^2 - 77760*x*Log[zb]^2 - 211896*Log[1 - la]*Log[zb]^2 + 
        113400*x*Log[1 - la]*Log[zb]^2 + 84240*Log[1 - la]^2*Log[zb]^2 - 
        84240*x*Log[1 - la]^2*Log[zb]^2 - 211896*Log[la]*Log[zb]^2 + 
        113400*x*Log[la]*Log[zb]^2 + 168480*Log[1 - la]*Log[la]*Log[zb]^2 - 
        168480*x*Log[1 - la]*Log[la]*Log[zb]^2 + 84240*Log[la]^2*Log[zb]^2 - 
        84240*x*Log[la]^2*Log[zb]^2 - 28512*Log[1 - x]*Log[zb]^2 - 
        141264*Log[zb]^3 + 75600*x*Log[zb]^3 + 112320*Log[1 - la]*Log[zb]^3 - 
        112320*x*Log[1 - la]*Log[zb]^3 + 112320*Log[la]*Log[zb]^3 - 
        112320*x*Log[la]*Log[zb]^3 + 56160*Log[zb]^4 - 56160*x*Log[zb]^4 + 
        7668*Zeta[3] + 9828*x*Zeta[3] - 3240*Log[1 - la]*Zeta[3] + 
        3240*x*Log[1 - la]*Zeta[3] - 3240*Log[la]*Zeta[3] + 
        3240*x*Log[la]*Zeta[3] - 6480*Log[zb]*Zeta[3] + 
        6480*x*Log[zb]*Zeta[3]))/(1296*(-1 + la)*la*(-1 + x)) + 
     (-(nc^2*nf*(496 - 9*Pi^2 - 208*x + 9*Pi^2*x - 612*Log[1 - la] + 
           288*x*Log[1 - la] + 162*Log[1 - la]^2 - 162*x*Log[1 - la]^2 - 
           612*Log[la] + 288*x*Log[la] + 324*Log[1 - la]*Log[la] - 
           324*x*Log[1 - la]*Log[la] + 162*Log[la]^2 - 162*x*Log[la]^2 - 
           324*Log[1 - x] - 1224*Log[zb] + 576*x*Log[zb] + 
           648*Log[1 - la]*Log[zb] - 648*x*Log[1 - la]*Log[zb] + 
           648*Log[la]*Log[zb] - 648*x*Log[la]*Log[zb] + 648*Log[zb]^2 - 
           648*x*Log[zb]^2))/(216*(-1 + la)*la*(-1 + x)) + 
       (nc^3*(5984 + 405*Pi^2 - 2384*x - 81*Pi^2*x - 8460*Log[1 - la] - 
          216*Pi^2*Log[1 - la] + 4032*x*Log[1 - la] + 
          216*Pi^2*x*Log[1 - la] + 5022*Log[1 - la]^2 - 
          2862*x*Log[1 - la]^2 - 1368*Log[1 - la]^3 + 1368*x*Log[1 - la]^3 - 
          8460*Log[la] - 216*Pi^2*Log[la] + 4032*x*Log[la] + 
          216*Pi^2*x*Log[la] + 10044*Log[1 - la]*Log[la] - 
          5724*x*Log[1 - la]*Log[la] - 4104*Log[1 - la]^2*Log[la] + 
          4104*x*Log[1 - la]^2*Log[la] + 5022*Log[la]^2 - 2862*x*Log[la]^2 - 
          4104*Log[1 - la]*Log[la]^2 + 4104*x*Log[1 - la]*Log[la]^2 - 
          1368*Log[la]^3 + 1368*x*Log[la]^3 - 3132*Log[1 - x] + 
          432*Log[1 - la]*Log[1 - x] + 432*Log[la]*Log[1 - x] - 
          1728*Log[1 - x]^2 - 16920*Log[zb] - 432*Pi^2*Log[zb] + 
          8064*x*Log[zb] + 432*Pi^2*x*Log[zb] + 20088*Log[1 - la]*Log[zb] - 
          11448*x*Log[1 - la]*Log[zb] - 8208*Log[1 - la]^2*Log[zb] + 
          8208*x*Log[1 - la]^2*Log[zb] + 20088*Log[la]*Log[zb] - 
          11448*x*Log[la]*Log[zb] - 16416*Log[1 - la]*Log[la]*Log[zb] + 
          16416*x*Log[1 - la]*Log[la]*Log[zb] - 8208*Log[la]^2*Log[zb] + 
          8208*x*Log[la]^2*Log[zb] + 864*Log[1 - x]*Log[zb] + 
          20088*Log[zb]^2 - 11448*x*Log[zb]^2 - 16416*Log[1 - la]*Log[zb]^2 + 
          16416*x*Log[1 - la]*Log[zb]^2 - 16416*Log[la]*Log[zb]^2 + 
          16416*x*Log[la]*Log[zb]^2 - 10944*Log[zb]^3 + 10944*x*Log[zb]^3 + 
          1080*Zeta[3] - 1080*x*Zeta[3]))/(432*(-1 + la)*la*(-1 + x)))/ep)/
    zb) + 
 dd[x]*(-(nc*nf^2*(-182 - 404*x + 11*Pi^2*x + 72*Log[1 - la] + 
       282*x*Log[1 - la] + 18*la*x*Log[1 - la] - 54*x*Log[1 - la]^2 + 
       72*Log[la] + 300*x*Log[la] - 18*la*x*Log[la] - 
       108*x*Log[1 - la]*Log[la] - 54*x*Log[la]^2 + 48*Log[x] + 144*Log[zb] + 
       582*x*Log[zb] - 216*x*Log[1 - la]*Log[zb] - 216*x*Log[la]*Log[zb] - 
       216*x*Log[zb]^2))/(432*(-1 + la)*la*x) + 
   ((nc*nf^2)/(36*(-1 + la)*la) + (nc^2*nf*(-18 - 11*x + 9*x*Log[1 - la] + 
        9*x*Log[la] + 18*x*Log[zb]))/(36*(-1 + la)*la*x) - 
     (nc^3*(-396 - 121*x + 48*Pi^2*x + 288*Log[1 - la] + 198*x*Log[1 - la] - 
        72*x*Log[1 - la]^2 + 288*Log[la] + 198*x*Log[la] - 
        144*x*Log[1 - la]*Log[la] - 72*x*Log[la]^2 + 576*Log[x] + 
        576*Log[zb] + 396*x*Log[zb] - 288*x*Log[1 - la]*Log[zb] - 
        288*x*Log[la]*Log[zb] - 288*x*Log[zb]^2))/(144*(-1 + la)*la*x))/
    ep^2 + (nc^3*(480580 - 29340*Pi^2 + 297690*x + 2085*Pi^2*x + 771*Pi^4*x - 
      593160*Log[1 - la] + 23760*la*Log[1 - la] + 16560*Pi^2*Log[1 - la] - 
      367800*x*Log[1 - la] + 42060*la*x*Log[1 - la] + 
      24330*Pi^2*x*Log[1 - la] + 3960*la*Pi^2*x*Log[1 - la] + 
      299520*Log[1 - la]^2 - 43200*la*Log[1 - la]^2 + 
      218190*x*Log[1 - la]^2 - 43560*la*x*Log[1 - la]^2 - 
      8280*Pi^2*x*Log[1 - la]^2 - 54720*Log[1 - la]^3 - 
      68220*x*Log[1 - la]^3 + 17280*la*x*Log[1 - la]^3 + 
      9000*x*Log[1 - la]^4 - 569400*Log[la] - 23760*la*Log[la] + 
      16560*Pi^2*Log[la] - 325740*x*Log[la] - 42060*la*x*Log[la] + 
      28290*Pi^2*x*Log[la] - 3960*la*Pi^2*x*Log[la] + 
      564480*Log[1 - la]*Log[la] + 404700*x*Log[1 - la]*Log[la] - 
      16560*Pi^2*x*Log[1 - la]*Log[la] - 164160*Log[1 - la]^2*Log[la] - 
      191700*x*Log[1 - la]^2*Log[la] + 17280*la*x*Log[1 - la]^2*Log[la] + 
      36000*x*Log[1 - la]^3*Log[la] + 256320*Log[la]^2 + 43200*la*Log[la]^2 + 
      174630*x*Log[la]^2 + 43560*la*x*Log[la]^2 - 8280*Pi^2*x*Log[la]^2 - 
      164160*Log[1 - la]*Log[la]^2 - 174420*x*Log[1 - la]*Log[la]^2 - 
      17280*la*x*Log[1 - la]*Log[la]^2 + 54000*x*Log[1 - la]^2*Log[la]^2 - 
      54720*Log[la]^3 - 50940*x*Log[la]^3 - 17280*la*x*Log[la]^3 + 
      36000*x*Log[1 - la]*Log[la]^3 + 9000*x*Log[la]^4 - 647040*Log[x] + 
      30960*Pi^2*Log[x] + 763920*Log[1 - la]*Log[x] - 
      25920*la*Log[1 - la]*Log[x] - 220320*Log[1 - la]^2*Log[x] + 
      738000*Log[la]*Log[x] + 25920*la*Log[la]*Log[x] - 
      440640*Log[1 - la]*Log[la]*Log[x] - 220320*Log[la]^2*Log[x] + 
      429840*Log[x]^2 - 254880*Log[1 - la]*Log[x]^2 - 
      254880*Log[la]*Log[x]^2 - 96480*Log[x]^3 - 1162560*Log[zb] + 
      33120*Pi^2*Log[zb] - 693540*x*Log[zb] + 52620*Pi^2*x*Log[zb] + 
      1163520*Log[1 - la]*Log[zb] - 86400*la*Log[1 - la]*Log[zb] + 
      841080*x*Log[1 - la]*Log[zb] - 87120*la*x*Log[1 - la]*Log[zb] - 
      33120*Pi^2*x*Log[1 - la]*Log[zb] - 328320*Log[1 - la]^2*Log[zb] - 
      396360*x*Log[1 - la]^2*Log[zb] + 69120*la*x*Log[1 - la]^2*Log[zb] + 
      72000*x*Log[1 - la]^3*Log[zb] + 1077120*Log[la]*Log[zb] + 
      86400*la*Log[la]*Log[zb] + 753960*x*Log[la]*Log[zb] + 
      87120*la*x*Log[la]*Log[zb] - 33120*Pi^2*x*Log[la]*Log[zb] - 
      656640*Log[1 - la]*Log[la]*Log[zb] - 732240*x*Log[1 - la]*Log[la]*
       Log[zb] + 216000*x*Log[1 - la]^2*Log[la]*Log[zb] - 
      328320*Log[la]^2*Log[zb] - 327240*x*Log[la]^2*Log[zb] - 
      69120*la*x*Log[la]^2*Log[zb] + 216000*x*Log[1 - la]*Log[la]^2*Log[zb] + 
      72000*x*Log[la]^3*Log[zb] + 1501920*Log[x]*Log[zb] - 
      881280*Log[1 - la]*Log[x]*Log[zb] - 881280*Log[la]*Log[x]*Log[zb] - 
      509760*Log[x]^2*Log[zb] + 1120320*Log[zb]^2 + 797520*x*Log[zb]^2 - 
      33120*Pi^2*x*Log[zb]^2 - 656640*Log[1 - la]*Log[zb]^2 - 
      762480*x*Log[1 - la]*Log[zb]^2 + 69120*la*x*Log[1 - la]*Log[zb]^2 + 
      216000*x*Log[1 - la]^2*Log[zb]^2 - 656640*Log[la]*Log[zb]^2 - 
      693360*x*Log[la]*Log[zb]^2 - 69120*la*x*Log[la]*Log[zb]^2 + 
      432000*x*Log[1 - la]*Log[la]*Log[zb]^2 + 216000*x*Log[la]^2*Log[zb]^2 - 
      881280*Log[x]*Log[zb]^2 - 437760*Log[zb]^3 - 485280*x*Log[zb]^3 + 
      288000*x*Log[1 - la]*Log[zb]^3 + 288000*x*Log[la]*Log[zb]^3 + 
      144000*x*Log[zb]^4 - 187920*Zeta[3] - 304200*x*Zeta[3] + 
      177120*x*Log[1 - la]*Zeta[3] + 177120*x*Log[la]*Zeta[3] + 
      354240*x*Log[zb]*Zeta[3]))/(8640*(-1 + la)*la*x) + 
   nf*(-(nc^2*(22216 - 648*Pi^2 + 24323*x + 232*Pi^2*x - 20064*Log[1 - la] - 
         20526*x*Log[1 - la] + 924*la*x*Log[1 - la] + 42*Pi^2*x*Log[1 - la] + 
         18*la*Pi^2*x*Log[1 - la] + 4608*Log[1 - la]^2 + 
         8304*x*Log[1 - la]^2 - 1152*la*x*Log[1 - la]^2 - 
         1224*x*Log[1 - la]^3 - 20064*Log[la] - 19602*x*Log[la] - 
         924*la*x*Log[la] + 60*Pi^2*x*Log[la] - 18*la*Pi^2*x*Log[la] + 
         9216*Log[1 - la]*Log[la] + 15888*x*Log[1 - la]*Log[la] - 
         3672*x*Log[1 - la]^2*Log[la] + 4608*Log[la]^2 + 7152*x*Log[la]^2 + 
         1152*la*x*Log[la]^2 - 3672*x*Log[1 - la]*Log[la]^2 - 
         1224*x*Log[la]^3 - 18864*Log[x] + 8928*Log[1 - la]*Log[x] + 
         8928*Log[la]*Log[x] + 4320*Log[x]^2 - 40128*Log[zb] - 
         40128*x*Log[zb] + 102*Pi^2*x*Log[zb] + 18432*Log[1 - la]*Log[zb] + 
         32496*x*Log[1 - la]*Log[zb] - 2304*la*x*Log[1 - la]*Log[zb] - 
         7344*x*Log[1 - la]^2*Log[zb] + 18432*Log[la]*Log[zb] + 
         30192*x*Log[la]*Log[zb] + 2304*la*x*Log[la]*Log[zb] - 
         14688*x*Log[1 - la]*Log[la]*Log[zb] - 7344*x*Log[la]^2*Log[zb] + 
         17856*Log[x]*Log[zb] + 18432*Log[zb]^2 + 31344*x*Log[zb]^2 - 
         14688*x*Log[1 - la]*Log[zb]^2 - 14688*x*Log[la]*Log[zb]^2 - 
         9792*x*Log[zb]^3 - 1224*x*Zeta[3]))/(1728*(-1 + la)*la*x) - 
     (-4 - 77*x + 10*x*Log[1 - la] + 10*x*Log[la] + 20*x*Log[zb] + 
       48*x*Zeta[3])/(64*(-1 + la)*la*x)) + 
   (-(nc*nf^2*(-6 - 25*x + 9*x*Log[1 - la] + 9*x*Log[la] + 18*x*Log[zb]))/
      (108*(-1 + la)*la*x) + nf*(3/(32*(-1 + la)*la) - 
       (nc^2*(3120 + 2575*x + 96*Pi^2*x - 1440*Log[1 - la] - 
          2088*x*Log[1 - la] + 288*la*x*Log[1 - la] + 504*x*Log[1 - la]^2 - 
          1440*Log[la] - 1800*x*Log[la] - 288*la*x*Log[la] + 
          1008*x*Log[1 - la]*Log[la] + 504*x*Log[la]^2 - 1440*Log[x] - 
          2880*Log[zb] - 3888*x*Log[zb] + 2016*x*Log[1 - la]*Log[zb] + 
          2016*x*Log[la]*Log[zb] + 2016*x*Log[zb]^2))/(864*(-1 + la)*la*x)) - 
     (nc^3*(-7962 + 36*Pi^2 - 3469*x + 312*Pi^2*x + 7416*Log[1 - la] - 
        864*la*Log[1 - la] + 4707*x*Log[1 - la] - 792*la*x*Log[1 - la] - 
        234*Pi^2*x*Log[1 - la] - 2160*Log[1 - la]^2 - 2250*x*Log[1 - la]^2 + 
        432*la*x*Log[1 - la]^2 + 432*x*Log[1 - la]^3 + 6552*Log[la] + 
        864*la*Log[la] + 3915*x*Log[la] + 792*la*x*Log[la] - 
        234*Pi^2*x*Log[la] - 4320*Log[1 - la]*Log[la] - 
        4068*x*Log[1 - la]*Log[la] + 1296*x*Log[1 - la]^2*Log[la] - 
        2160*Log[la]^2 - 1818*x*Log[la]^2 - 432*la*x*Log[la]^2 + 
        1296*x*Log[1 - la]*Log[la]^2 + 432*x*Log[la]^3 + 10872*Log[x] - 
        6480*Log[1 - la]*Log[x] - 6480*Log[la]*Log[x] - 3888*Log[x]^2 + 
        13968*Log[zb] + 8622*x*Log[zb] - 468*Pi^2*x*Log[zb] - 
        8640*Log[1 - la]*Log[zb] - 8568*x*Log[1 - la]*Log[zb] + 
        864*la*x*Log[1 - la]*Log[zb] + 2592*x*Log[1 - la]^2*Log[zb] - 
        8640*Log[la]*Log[zb] - 7704*x*Log[la]*Log[zb] - 
        864*la*x*Log[la]*Log[zb] + 5184*x*Log[1 - la]*Log[la]*Log[zb] + 
        2592*x*Log[la]^2*Log[zb] - 12960*Log[x]*Log[zb] - 8640*Log[zb]^2 - 
        8136*x*Log[zb]^2 + 5184*x*Log[1 - la]*Log[zb]^2 + 
        5184*x*Log[la]*Log[zb]^2 + 3456*x*Log[zb]^3 + 2916*x*Zeta[3]))/
      (432*(-1 + la)*la*x))/ep + 
   ((nc*nf^2*(-104 - 160*x + 11*Pi^2*x + 72*Log[1 - la] + 156*x*Log[1 - la] - 
        54*x*Log[1 - la]^2 + 72*Log[la] + 156*x*Log[la] - 
        108*x*Log[1 - la]*Log[la] - 54*x*Log[la]^2 + 48*Log[x] + 
        144*Log[zb] + 312*x*Log[zb] - 216*x*Log[1 - la]*Log[zb] - 
        216*x*Log[la]*Log[zb] - 216*x*Log[zb]^2))/(432*(-1 + la)*la*x) + 
     (-(nc*nf^2)/(36*(-1 + la)*la) - (nc^2*nf*(-18 - 11*x + 9*x*Log[1 - la] + 
          9*x*Log[la] + 18*x*Log[zb]))/(36*(-1 + la)*la*x) + 
       (nc^3*(-396 - 121*x + 48*Pi^2*x + 288*Log[1 - la] + 
          198*x*Log[1 - la] - 72*x*Log[1 - la]^2 + 288*Log[la] + 
          198*x*Log[la] - 144*x*Log[1 - la]*Log[la] - 72*x*Log[la]^2 + 
          576*Log[x] + 576*Log[zb] + 396*x*Log[zb] - 288*x*Log[1 - la]*
           Log[zb] - 288*x*Log[la]*Log[zb] - 288*x*Log[zb]^2))/
        (144*(-1 + la)*la*x))/ep^2 - 
     (nc^3*(230920 - 18540*Pi^2 + 191590*x + 6465*Pi^2*x + 771*Pi^4*x - 
        300840*Log[1 - la] + 16560*Pi^2*Log[1 - la] - 201720*x*Log[1 - la] + 
        6330*Pi^2*x*Log[1 - la] + 169920*Log[1 - la]^2 + 
        120990*x*Log[1 - la]^2 - 8280*Pi^2*x*Log[1 - la]^2 - 
        54720*Log[1 - la]^3 - 42300*x*Log[1 - la]^3 + 9000*x*Log[1 - la]^4 - 
        300840*Log[la] + 16560*Pi^2*Log[la] - 201720*x*Log[la] + 
        6330*Pi^2*x*Log[la] + 339840*Log[1 - la]*Log[la] + 
        241980*x*Log[1 - la]*Log[la] - 16560*Pi^2*x*Log[1 - la]*Log[la] - 
        164160*Log[1 - la]^2*Log[la] - 126900*x*Log[1 - la]^2*Log[la] + 
        36000*x*Log[1 - la]^3*Log[la] + 169920*Log[la]^2 + 
        120990*x*Log[la]^2 - 8280*Pi^2*x*Log[la]^2 - 164160*Log[1 - la]*
         Log[la]^2 - 126900*x*Log[1 - la]*Log[la]^2 + 54000*x*Log[1 - la]^2*
         Log[la]^2 - 54720*Log[la]^3 - 42300*x*Log[la]^3 + 
        36000*x*Log[1 - la]*Log[la]^3 + 9000*x*Log[la]^4 - 303600*Log[x] + 
        30960*Pi^2*Log[x] + 375120*Log[1 - la]*Log[x] - 
        220320*Log[1 - la]^2*Log[x] + 375120*Log[la]*Log[x] - 
        440640*Log[1 - la]*Log[la]*Log[x] - 220320*Log[la]^2*Log[x] + 
        196560*Log[x]^2 - 254880*Log[1 - la]*Log[x]^2 - 
        254880*Log[la]*Log[x]^2 - 96480*Log[x]^3 - 601680*Log[zb] + 
        33120*Pi^2*Log[zb] - 403440*x*Log[zb] + 12660*Pi^2*x*Log[zb] + 
        679680*Log[1 - la]*Log[zb] + 483960*x*Log[1 - la]*Log[zb] - 
        33120*Pi^2*x*Log[1 - la]*Log[zb] - 328320*Log[1 - la]^2*Log[zb] - 
        253800*x*Log[1 - la]^2*Log[zb] + 72000*x*Log[1 - la]^3*Log[zb] + 
        679680*Log[la]*Log[zb] + 483960*x*Log[la]*Log[zb] - 
        33120*Pi^2*x*Log[la]*Log[zb] - 656640*Log[1 - la]*Log[la]*Log[zb] - 
        507600*x*Log[1 - la]*Log[la]*Log[zb] + 216000*x*Log[1 - la]^2*Log[la]*
         Log[zb] - 328320*Log[la]^2*Log[zb] - 253800*x*Log[la]^2*Log[zb] + 
        216000*x*Log[1 - la]*Log[la]^2*Log[zb] + 72000*x*Log[la]^3*Log[zb] + 
        750240*Log[x]*Log[zb] - 881280*Log[1 - la]*Log[x]*Log[zb] - 
        881280*Log[la]*Log[x]*Log[zb] - 509760*Log[x]^2*Log[zb] + 
        679680*Log[zb]^2 + 483960*x*Log[zb]^2 - 33120*Pi^2*x*Log[zb]^2 - 
        656640*Log[1 - la]*Log[zb]^2 - 507600*x*Log[1 - la]*Log[zb]^2 + 
        216000*x*Log[1 - la]^2*Log[zb]^2 - 656640*Log[la]*Log[zb]^2 - 
        507600*x*Log[la]*Log[zb]^2 + 432000*x*Log[1 - la]*Log[la]*Log[zb]^2 + 
        216000*x*Log[la]^2*Log[zb]^2 - 881280*Log[x]*Log[zb]^2 - 
        437760*Log[zb]^3 - 338400*x*Log[zb]^3 + 288000*x*Log[1 - la]*
         Log[zb]^3 + 288000*x*Log[la]*Log[zb]^3 + 144000*x*Log[zb]^4 - 
        187920*Zeta[3] - 133560*x*Zeta[3] + 177120*x*Log[1 - la]*Zeta[3] + 
        177120*x*Log[la]*Zeta[3] + 354240*x*Log[zb]*Zeta[3]))/
      (8640*(-1 + la)*la*x) + 
     ((nc*nf^2*(-6 - 13*x + 9*x*Log[1 - la] + 9*x*Log[la] + 18*x*Log[zb]))/
        (108*(-1 + la)*la*x) + nf*(-3/(32*(-1 + la)*la) + 
         (nc^2*(1680 + 1627*x + 96*Pi^2*x - 1440*Log[1 - la] - 
            1368*x*Log[1 - la] + 504*x*Log[1 - la]^2 - 1440*Log[la] - 
            1368*x*Log[la] + 1008*x*Log[1 - la]*Log[la] + 504*x*Log[la]^2 - 
            1440*Log[x] - 2880*Log[zb] - 2736*x*Log[zb] + 2016*x*Log[1 - la]*
             Log[zb] + 2016*x*Log[la]*Log[zb] + 2016*x*Log[zb]^2))/
          (864*(-1 + la)*la*x)) - (nc^3*(4326 - 36*Pi^2 + 2314*x + 
          120*Pi^2*x - 4824*Log[1 - la] - 2889*x*Log[1 - la] + 
          234*Pi^2*x*Log[1 - la] + 2160*Log[1 - la]^2 + 
          1602*x*Log[1 - la]^2 - 432*x*Log[1 - la]^3 - 4824*Log[la] - 
          2889*x*Log[la] + 234*Pi^2*x*Log[la] + 4320*Log[1 - la]*Log[la] + 
          3204*x*Log[1 - la]*Log[la] - 1296*x*Log[1 - la]^2*Log[la] + 
          2160*Log[la]^2 + 1602*x*Log[la]^2 - 1296*x*Log[1 - la]*Log[la]^2 - 
          432*x*Log[la]^3 - 5688*Log[x] + 6480*Log[1 - la]*Log[x] + 
          6480*Log[la]*Log[x] + 3888*Log[x]^2 - 9648*Log[zb] - 
          5778*x*Log[zb] + 468*Pi^2*x*Log[zb] + 8640*Log[1 - la]*Log[zb] + 
          6408*x*Log[1 - la]*Log[zb] - 2592*x*Log[1 - la]^2*Log[zb] + 
          8640*Log[la]*Log[zb] + 6408*x*Log[la]*Log[zb] - 
          5184*x*Log[1 - la]*Log[la]*Log[zb] - 2592*x*Log[la]^2*Log[zb] + 
          12960*Log[x]*Log[zb] + 8640*Log[zb]^2 + 6408*x*Log[zb]^2 - 
          5184*x*Log[1 - la]*Log[zb]^2 - 5184*x*Log[la]*Log[zb]^2 - 
          3456*x*Log[zb]^3 - 2916*x*Zeta[3]))/(432*(-1 + la)*la*x))/ep + 
     nf*((nc^2*(10348 - 648*Pi^2 + 13791*x + 28*Pi^2*x - 10848*Log[1 - la] - 
          11178*x*Log[1 - la] + 60*Pi^2*x*Log[1 - la] + 4608*Log[1 - la]^2 + 
          5064*x*Log[1 - la]^2 - 1224*x*Log[1 - la]^3 - 10848*Log[la] - 
          11178*x*Log[la] + 60*Pi^2*x*Log[la] + 9216*Log[1 - la]*Log[la] + 
          10128*x*Log[1 - la]*Log[la] - 3672*x*Log[1 - la]^2*Log[la] + 
          4608*Log[la]^2 + 5064*x*Log[la]^2 - 3672*x*Log[1 - la]*Log[la]^2 - 
          1224*x*Log[la]^3 - 9792*Log[x] + 8928*Log[1 - la]*Log[x] + 
          8928*Log[la]*Log[x] + 4320*Log[x]^2 - 21696*Log[zb] - 
          22356*x*Log[zb] + 120*Pi^2*x*Log[zb] + 18432*Log[1 - la]*Log[zb] + 
          20256*x*Log[1 - la]*Log[zb] - 7344*x*Log[1 - la]^2*Log[zb] + 
          18432*Log[la]*Log[zb] + 20256*x*Log[la]*Log[zb] - 
          14688*x*Log[1 - la]*Log[la]*Log[zb] - 7344*x*Log[la]^2*Log[zb] + 
          17856*Log[x]*Log[zb] + 18432*Log[zb]^2 + 20256*x*Log[zb]^2 - 
          14688*x*Log[1 - la]*Log[zb]^2 - 14688*x*Log[la]*Log[zb]^2 - 
          9792*x*Log[zb]^3 - 1440*x*Zeta[3]))/(1728*(-1 + la)*la*x) + 
       (-4 - 69*x + 10*x*Log[1 - la] + 10*x*Log[la] + 20*x*Log[zb] + 
         48*x*Zeta[3])/(64*(-1 + la)*la*x)))/zb) + 
 dd[la]*(((nc*nf^2)/108 + (nc^2*nf*(-9 - 10*la + 18*la*Log[zb]))/(54*la) - 
     (nc^3*(612*x + 283*la*x - 54*la*Pi^2*x - 612*x^2 - 283*la*x^2 + 
        54*la*Pi^2*x^2 - 432*x*Log[la] + 432*x^2*Log[la] - 
        324*la*Log[1 - x] + 252*la*x*Log[1 - x] + 72*la*x^2*Log[1 - x] + 
        468*la*x*Log[x] - 36*la*x^2*Log[x] - 864*x*Log[zb] - 
        1224*la*x*Log[zb] + 864*x^2*Log[zb] + 1224*la*x^2*Log[zb] + 
        864*la*x*Log[zb]^2 - 864*la*x^2*Log[zb]^2))/(432*la*(-1 + x)*x))/
    ep^3 + (nc*nf^2*(9504*x + 10406*la*x - 297*Pi^2*x - 663*la*Pi^2*x - 
      7128*x*Log[la] + 1458*x*Log[la]^2 + 648*Log[1 - x] + 
      1638*la*Log[1 - x] + 324*x*Log[1 - x] + 468*la*x*Log[1 - x] - 
      108*la*Log[1 - x]^2 - 54*la*x*Log[1 - x]^2 + 648*x*Log[x] + 
      1044*la*x*Log[x] - 432*la*Log[1 - x]*Log[x] - 216*la*x*Log[1 - x]*
       Log[x] - 216*la*x*Log[x]^2 - 13770*x*Log[zb] - 17712*la*x*Log[zb] + 
      594*la*Pi^2*x*Log[zb] + 5832*x*Log[la]*Log[zb] - 
      1296*la*Log[1 - x]*Log[zb] - 648*la*x*Log[1 - x]*Log[zb] - 
      1296*la*x*Log[x]*Log[zb] + 5832*x*Log[zb]^2 + 13419*la*x*Log[zb]^2 - 
      3888*la*x*Log[zb]^3 - 540*la*x*Zeta[3]))/(11664*la*x) + 
   (-(nc*nf^2*(-9 - 22*la + 18*la*Log[zb]))/(324*la) + 
     nf*(7/96 - (nc^2*(-3240*x - 3607*la*x - 312*la*Pi^2*x + 3240*x^2 + 
          3607*la*x^2 + 312*la*Pi^2*x^2 + 1944*x*Log[la] - 1944*x^2*Log[la] - 
          504*la*Log[1 - x] + 396*la*x*Log[1 - x] + 108*la*x^2*Log[1 - x] - 
          828*la*x*Log[x] - 36*la*x^2*Log[x] + 3888*x*Log[zb] + 
          6768*la*x*Log[zb] - 3888*x^2*Log[zb] - 6768*la*x^2*Log[zb] - 
          3888*la*x*Log[zb]^2 + 3888*la*x^2*Log[zb]^2))/
        (2592*la*(-1 + x)*x)) + nc^3*(-((-1 - 12*x + 5*x^2)*H[1, 0, xb])/
        (12*(-1 + x)*x) - (-18*la*Pi^2 + 8901*x + 6103*la*x + 108*Pi^2*x + 
         372*la*Pi^2*x - 8901*x^2 - 6103*la*x^2 - 108*Pi^2*x^2 - 
         354*la*Pi^2*x^2 - 11178*x*Log[la] + 11178*x^2*Log[la] + 
         3888*x*Log[la]^2 - 3888*x^2*Log[la]^2 - 1296*Log[1 - x] - 
         2394*la*Log[1 - x] + 1296*x*Log[1 - x] + 3852*la*x*Log[1 - x] - 
         1458*la*x^2*Log[1 - x] + 1458*la*Log[1 - x]^2 - 
         702*la*x*Log[1 - x]^2 - 756*la*x^2*Log[1 - x]^2 + 5184*x*Log[x] + 
         7650*la*x*Log[x] + 774*la*x^2*Log[x] - 756*la*Log[1 - x]*Log[x] - 
         2916*la*x*Log[1 - x]*Log[x] + 1080*la*x^2*Log[1 - x]*Log[x] - 
         2538*la*x*Log[x]^2 - 270*la*x^2*Log[x]^2 - 23004*x*Log[zb] - 
         18594*la*x*Log[zb] - 216*la*Pi^2*x*Log[zb] + 23004*x^2*Log[zb] + 
         18594*la*x^2*Log[zb] + 216*la*Pi^2*x^2*Log[zb] + 
         15552*x*Log[la]*Log[zb] - 15552*x^2*Log[la]*Log[zb] + 
         2592*la*Log[1 - x]*Log[zb] - 2592*la*x*Log[1 - x]*Log[zb] - 
         10368*la*x*Log[x]*Log[zb] + 15552*x*Log[zb]^2 + 
         23652*la*x*Log[zb]^2 - 15552*x^2*Log[zb]^2 - 
         23652*la*x^2*Log[zb]^2 - 10368*la*x*Log[zb]^3 + 
         10368*la*x^2*Log[zb]^3 - 1728*la*x*Zeta[3] + 1728*la*x^2*Zeta[3])/
        (1296*la*(-1 + x)*x)))/ep^2 + 
   nf*(-(-21330*x - 102545*la*x + 2715*la*Pi^2*x + 184*la*Pi^4*x + 
        2700*x*Log[la] - 360*la*Log[1 - x] + 180*la*x*Log[1 - x] + 
        540*la*x*Log[x] - 60*la*Pi^2*x*Log[x] + 5400*x*Log[zb] + 
        43200*la*x*Log[zb] - 60*la*Pi^2*x*Log[zb] - 5400*la*x*Log[zb]^2 + 
        12960*x*Zeta[3] + 61080*la*x*Zeta[3] - 25920*la*x*Log[zb]*Zeta[3])/
      (17280*la*x) + nc^2*(-(Pi^2*(-59 - 257*x + 28*x^2)*H[0, xb])/
        (864*(-1 + x)*x) - (Pi^2*(-18 - 85*x + 7*x^2)*H[1, xb])/
        (432*(-1 + x)*x) - ((-59 - 257*x + 28*x^2)*H[0, 1, 0, xb])/
        (144*(-1 + x)*x) - ((-40 - 399*x + 55*x^2)*H[1, 0, 0, xb])/
        (144*(-1 + x)*x) - ((-18 - 85*x + 7*x^2)*H[1, 1, 0, xb])/
        (72*(-1 + x)*x) - (H[1, 0, xb]*(-108 - 210*la + 1179*x + 2017*la*x - 
          207*x^2 - 229*la*x^2 + 24*la*x^3 + 102*la*Log[x] - 
          813*la*x*Log[x] + 135*la*x^2*Log[x] + 225*la*Log[zb] - 
          2331*la*x*Log[zb] + 378*la*x^2*Log[zb]))/(432*la*(-1 + x)*x) - 
       (-19440*Pi^2 - 37800*la*Pi^2 - 8806950*x - 13435135*la*x + 
         92880*Pi^2*x + 219015*la*Pi^2*x + 42633*la*Pi^4*x + 8806950*x^2 + 
         13435135*la*x^2 - 73440*Pi^2*x^2 - 186615*la*Pi^2*x^2 - 
         42633*la*Pi^4*x^2 + 5400*la*Pi^2*x^3 + 8344620*x*Log[la] - 
         74520*Pi^2*x*Log[la] - 8344620*x^2*Log[la] + 74520*Pi^2*x^2*
          Log[la] - 3816720*x*Log[la]^2 + 3816720*x^2*Log[la]^2 + 
         680400*x*Log[la]^3 - 680400*x^2*Log[la]^3 - 2144880*Log[1 - x] - 
         2278440*la*Log[1 - x] + 86400*la*Pi^2*Log[1 - x] + 
         1911600*x*Log[1 - x] + 2084940*la*x*Log[1 - x] + 
         76140*la*Pi^2*x*Log[1 - x] + 252720*x^2*Log[1 - x] + 
         243180*la*x^2*Log[1 - x] - 7020*la*Pi^2*x^2*Log[1 - x] - 
         19440*x^3*Log[1 - x] - 49680*la*x^3*Log[1 - x] + 
         1010880*Log[la]*Log[1 - x] - 738720*x*Log[la]*Log[1 - x] - 
         272160*x^2*Log[la]*Log[1 - x] + 301320*Log[1 - x]^2 + 
         588060*la*Log[1 - x]^2 - 160380*x*Log[1 - x]^2 - 
         484920*la*x*Log[1 - x]^2 - 140940*x^2*Log[1 - x]^2 - 
         112860*la*x^2*Log[1 - x]^2 + 9720*la*x^3*Log[1 - x]^2 - 
         84780*la*Log[1 - x]^3 + 37800*la*x*Log[1 - x]^3 + 
         46980*la*x^2*Log[1 - x]^3 + 18360*la*Pi^2*Log[x] - 
         2754000*x*Log[x] - 2214180*la*x*Log[x] - 10800*la*Pi^2*x*Log[x] + 
         129600*x^2*Log[x] + 30420*la*x^2*Log[x] + 31320*la*Pi^2*x^2*Log[x] + 
         19440*x^3*Log[x] + 49680*la*x^3*Log[x] + 1438560*x*Log[la]*Log[x] - 
         38880*x^2*Log[la]*Log[x] + 699840*Log[1 - x]*Log[x] + 
         1477440*la*Log[1 - x]*Log[x] + 913680*x*Log[1 - x]*Log[x] + 
         1343520*la*x*Log[1 - x]*Log[x] - 213840*x^2*Log[1 - x]*Log[x] - 
         235440*la*x^2*Log[1 - x]*Log[x] + 12960*la*x^3*Log[1 - x]*Log[x] - 
         217080*la*Log[1 - x]^2*Log[x] - 549180*la*x*Log[1 - x]^2*Log[x] + 
         66420*la*x^2*Log[1 - x]^2*Log[x] + 388800*x*Log[x]^2 + 
         833760*la*x*Log[x]^2 + 77760*x^2*Log[x]^2 + 41040*la*x^2*Log[x]^2 - 
         9720*la*x^3*Log[x]^2 - 220320*la*Log[1 - x]*Log[x]^2 - 
         353160*la*x*Log[1 - x]*Log[x]^2 + 106920*la*x^2*Log[1 - x]*
          Log[x]^2 - 44280*la*x*Log[x]^3 - 59400*la*x^2*Log[x]^3 + 
         40500*la*Pi^2*Log[zb] + 16809120*x*Log[zb] + 17613720*la*x*Log[zb] - 
         144180*Pi^2*x*Log[zb] - 219780*la*Pi^2*x*Log[zb] - 
         16809120*x^2*Log[zb] - 17613720*la*x^2*Log[zb] + 
         144180*Pi^2*x^2*Log[zb] + 179280*la*Pi^2*x^2*Log[zb] - 
         15636240*x*Log[la]*Log[zb] + 15636240*x^2*Log[la]*Log[zb] + 
         4082400*x*Log[la]^2*Log[zb] - 4082400*x^2*Log[la]^2*Log[zb] + 
         2050920*Log[1 - x]*Log[zb] + 4312440*la*Log[1 - x]*Log[zb] - 
         1564920*x*Log[1 - x]*Log[zb] - 3923640*la*x*Log[1 - x]*Log[zb] - 
         486000*x^2*Log[1 - x]*Log[zb] - 427680*la*x^2*Log[1 - x]*Log[zb] + 
         38880*la*x^3*Log[1 - x]*Log[zb] - 622080*la*Log[1 - x]^2*Log[zb] + 
         379080*la*x*Log[1 - x]^2*Log[zb] + 243000*la*x^2*Log[1 - x]^2*
          Log[zb] + 2877120*x*Log[x]*Log[zb] + 5501520*la*x*Log[x]*Log[zb] - 
         77760*x^2*Log[x]*Log[zb] - 278640*la*x^2*Log[x]*Log[zb] - 
         38880*la*x^3*Log[x]*Log[zb] - 1409400*la*Log[1 - x]*Log[x]*Log[zb] - 
         1798200*la*x*Log[1 - x]*Log[x]*Log[zb] + 408240*la*x^2*Log[1 - x]*
          Log[x]*Log[zb] - 777600*la*x*Log[x]^2*Log[zb] - 
         155520*la*x^2*Log[x]^2*Log[zb] - 15898680*x*Log[zb]^2 - 
         16876620*la*x*Log[zb]^2 + 140940*la*Pi^2*x*Log[zb]^2 + 
         15898680*x^2*Log[zb]^2 + 16876620*la*x^2*Log[zb]^2 - 
         140940*la*Pi^2*x^2*Log[zb]^2 + 8164800*x*Log[la]*Log[zb]^2 - 
         8164800*x^2*Log[la]*Log[zb]^2 - 2075220*la*Log[1 - x]*Log[zb]^2 + 
         1637820*la*x*Log[1 - x]*Log[zb]^2 + 437400*la*x^2*Log[1 - x]*
          Log[zb]^2 - 2877120*la*x*Log[x]*Log[zb]^2 + 77760*la*x^2*Log[x]*
          Log[zb]^2 + 5443200*x*Log[zb]^3 + 10724400*la*x*Log[zb]^3 - 
         5443200*x^2*Log[zb]^3 - 10724400*la*x^2*Log[zb]^3 - 
         2721600*la*x*Log[zb]^4 + 2721600*la*x^2*Log[zb]^4 - 
         136080*la*Zeta[3] + 1185840*x*Zeta[3] + 2046600*la*x*Zeta[3] - 
         1185840*x^2*Zeta[3] - 1910520*la*x^2*Zeta[3] - 2391120*la*x*Log[zb]*
          Zeta[3] + 2391120*la*x^2*Log[zb]*Zeta[3])/(466560*la*(-1 + x)*
         x))) + 
   (-(nc*nf^2*(-264*x - 352*la*x + 11*la*Pi^2*x + 108*x*Log[la] - 
         24*la*Log[1 - x] - 12*la*x*Log[1 - x] - 24*la*x*Log[x] + 
         216*x*Log[zb] + 510*la*x*Log[zb] - 216*la*x*Log[zb]^2))/
      (1296*la*x) + nc^3*((Pi^2*(49 - 36*x + 11*x^2)*H[0, xb])/
        (144*(-1 + x)*x) + (Pi^2*(5 - 130*x + 48*x^2)*H[1, xb])/
        (72*(-1 + x)*x) + ((-2 + x)*H[-1, 0, xb])/(12*(-1 + x)) + 
       ((49 - 36*x + 11*x^2)*H[0, 1, 0, xb])/(24*(-1 + x)*x) - 
       ((18 - 32*x + 9*x^2)*H[1, 0, 0, xb])/(24*(-1 + x)*x) + 
       ((5 - 130*x + 48*x^2)*H[1, 1, 0, xb])/(12*(-1 + x)*x) + 
       (H[1, 0, xb]*(-9*la + 360*x + 757*la*x - 144*x^2 - 259*la*x^2 + 
          42*la*Log[x] - 744*la*x*Log[x] + 276*la*x^2*Log[x] - 
          720*la*x*Log[zb] + 288*la*x^2*Log[zb]))/(72*la*(-1 + x)*x) - 
       (540*la*Pi^2 + 599940*x + 520690*la*x - 8460*Pi^2*x + 
         41715*la*Pi^2*x + 2517*la*Pi^4*x - 599940*x^2 - 520690*la*x^2 + 
         8460*Pi^2*x^2 - 42255*la*Pi^2*x^2 - 2517*la*Pi^4*x^2 - 
         792180*x*Log[la] + 1080*Pi^2*x*Log[la] + 792180*x^2*Log[la] - 
         1080*Pi^2*x^2*Log[la] + 468720*x*Log[la]^2 - 468720*x^2*Log[la]^2 - 
         108000*x*Log[la]^3 + 108000*x^2*Log[la]^3 - 34560*Log[1 - x] + 
         110220*la*Log[1 - x] + 20880*la*Pi^2*Log[1 - x] + 
         129600*x*Log[1 - x] - 31860*la*x*Log[1 - x] - 10260*la*Pi^2*x*
          Log[1 - x] - 95040*x^2*Log[1 - x] - 78720*la*x^2*Log[1 - x] - 
         6300*la*Pi^2*x^2*Log[1 - x] + 360*la*x^3*Log[1 - x] + 
         12960*Log[la]*Log[1 - x] - 38880*x*Log[la]*Log[1 - x] + 
         25920*x^2*Log[la]*Log[1 - x] + 64800*Log[1 - x]^2 + 
         97380*la*Log[1 - x]^2 - 38880*x*Log[1 - x]^2 - 
         141120*la*x*Log[1 - x]^2 - 25920*x^2*Log[1 - x]^2 + 
         43740*la*x^2*Log[1 - x]^2 - 33480*la*Log[1 - x]^3 + 
         6840*la*x*Log[1 - x]^3 + 26640*la*x^2*Log[1 - x]^3 - 
         2520*la*Pi^2*Log[x] + 524880*x*Log[x] + 350340*la*x*Log[x] + 
         26100*la*Pi^2*x*Log[x] + 58320*x^2*Log[x] + 58440*la*x^2*Log[x] - 
         17100*la*Pi^2*x^2*Log[x] - 360*la*x^3*Log[x] - 
         349920*x*Log[la]*Log[x] - 12960*x^2*Log[la]*Log[x] - 
         77760*Log[1 - x]*Log[x] - 127800*la*Log[1 - x]*Log[x] - 
         207360*x*Log[1 - x]*Log[x] - 332640*la*x*Log[1 - x]*Log[x] + 
         77760*x^2*Log[1 - x]*Log[x] + 84600*la*x^2*Log[1 - x]*Log[x] - 
         6480*la*Log[1 - x]^2*Log[x] + 50760*la*x*Log[1 - x]^2*Log[x] - 
         18360*la*x^2*Log[1 - x]^2*Log[x] - 155520*x*Log[x]^2 - 
         238680*la*x*Log[x]^2 - 25920*x^2*Log[x]^2 - 50220*la*x^2*Log[x]^2 + 
         39960*la*Log[1 - x]*Log[x]^2 + 141480*la*x*Log[1 - x]*Log[x]^2 - 
         51840*la*x^2*Log[1 - x]*Log[x]^2 + 41400*la*x*Log[x]^3 + 
         16200*la*x^2*Log[x]^3 - 1643760*x*Log[zb] - 1241580*la*x*Log[zb] + 
         2160*Pi^2*x*Log[zb] + 10800*la*Pi^2*x*Log[zb] + 
         1643760*x^2*Log[zb] + 1241580*la*x^2*Log[zb] - 
         2160*Pi^2*x^2*Log[zb] - 10800*la*Pi^2*x^2*Log[zb] + 
         1939680*x*Log[la]*Log[zb] - 1939680*x^2*Log[la]*Log[zb] - 
         648000*x*Log[la]^2*Log[zb] + 648000*x^2*Log[la]^2*Log[zb] + 
         25920*Log[1 - x]*Log[zb] + 34560*la*Log[1 - x]*Log[zb] - 
         77760*x*Log[1 - x]*Log[zb] - 216000*la*x*Log[1 - x]*Log[zb] + 
         51840*x^2*Log[1 - x]*Log[zb] + 181440*la*x^2*Log[1 - x]*Log[zb] - 
         129600*la*Log[1 - x]^2*Log[zb] + 77760*la*x*Log[1 - x]^2*Log[zb] + 
         51840*la*x^2*Log[1 - x]^2*Log[zb] - 699840*x*Log[x]*Log[zb] - 
         1064880*la*x*Log[x]*Log[zb] - 25920*x^2*Log[x]*Log[zb] - 
         112320*la*x^2*Log[x]*Log[zb] + 155520*la*Log[1 - x]*Log[x]*Log[zb] + 
         414720*la*x*Log[1 - x]*Log[x]*Log[zb] - 155520*la*x^2*Log[1 - x]*
          Log[x]*Log[zb] + 311040*la*x*Log[x]^2*Log[zb] + 
         51840*la*x^2*Log[x]^2*Log[zb] + 1998000*x*Log[zb]^2 + 
         1691280*la*x*Log[zb]^2 - 2160*la*Pi^2*x*Log[zb]^2 - 
         1998000*x^2*Log[zb]^2 - 1691280*la*x^2*Log[zb]^2 + 
         2160*la*Pi^2*x^2*Log[zb]^2 - 1296000*x*Log[la]*Log[zb]^2 + 
         1296000*x^2*Log[la]*Log[zb]^2 - 25920*la*Log[1 - x]*Log[zb]^2 + 
         77760*la*x*Log[1 - x]*Log[zb]^2 - 51840*la*x^2*Log[1 - x]*
          Log[zb]^2 + 699840*la*x*Log[x]*Log[zb]^2 + 25920*la*x^2*Log[x]*
          Log[zb]^2 - 864000*x*Log[zb]^3 - 1366560*la*x*Log[zb]^3 + 
         864000*x^2*Log[zb]^3 + 1366560*la*x^2*Log[zb]^3 + 
         432000*la*x*Log[zb]^4 - 432000*la*x^2*Log[zb]^4 - 
         114480*la*Zeta[3] - 110160*x*Zeta[3] - 240120*la*x*Zeta[3] + 
         110160*x^2*Zeta[3] + 354600*la*x^2*Zeta[3] + 220320*la*x*Log[zb]*
          Zeta[3] - 220320*la*x^2*Log[zb]*Zeta[3])/(25920*la*(-1 + x)*x)) + 
     nf*(-(-54 - 553*la + 108*la*Log[zb] + 336*la*Zeta[3])/(576*la) + 
       nc^2*(((12 - 131*x + 23*x^2)*H[1, 0, xb])/(144*(-1 + x)*x) + 
         (72*la*Pi^2 + 27282*x + 35577*la*x + 360*Pi^2*x + 1624*la*Pi^2*x - 
           27282*x^2 - 35577*la*x^2 - 360*Pi^2*x^2 - 1696*la*Pi^2*x^2 - 
           25056*x*Log[la] + 25056*x^2*Log[la] + 6912*x*Log[la]^2 - 
           6912*x^2*Log[la]^2 + 3456*Log[1 - x] + 7272*la*Log[1 - x] - 
           2592*x*Log[1 - x] - 6672*la*x*Log[1 - x] - 864*x^2*Log[1 - x] - 
           672*la*x^2*Log[1 - x] + 72*la*x^3*Log[1 - x] - 
           1044*la*Log[1 - x]^2 + 558*la*x*Log[1 - x]^2 + 
           486*la*x^2*Log[1 - x]^2 + 5184*x*Log[x] + 9936*la*x*Log[x] - 
           216*la*x^2*Log[x] - 72*la*x^3*Log[x] - 2448*la*Log[1 - x]*Log[x] - 
           3456*la*x*Log[1 - x]*Log[x] + 720*la*x^2*Log[1 - x]*Log[x] - 
           1404*la*x*Log[x]^2 - 324*la*x^2*Log[x]^2 - 51624*x*Log[zb] - 
           55416*la*x*Log[zb] - 738*la*Pi^2*x*Log[zb] + 51624*x^2*Log[zb] + 
           55416*la*x^2*Log[zb] + 738*la*Pi^2*x^2*Log[zb] + 
           27648*x*Log[la]*Log[zb] - 27648*x^2*Log[la]*Log[zb] - 
           7020*la*Log[1 - x]*Log[zb] + 5508*la*x*Log[1 - x]*Log[zb] + 
           1512*la*x^2*Log[1 - x]*Log[zb] - 10368*la*x*Log[x]*Log[zb] + 
           27648*x*Log[zb]^2 + 52704*la*x*Log[zb]^2 - 27648*x^2*Log[zb]^2 - 
           52704*la*x^2*Log[zb]^2 - 18432*la*x*Log[zb]^3 + 
           18432*la*x^2*Log[zb]^3 - 1800*la*x*Zeta[3] + 1800*la*x^2*Zeta[3])/
          (5184*la*(-1 + x)*x))))/ep + 
   nc^3*(-(Pi^2*(-2 + x)*H[-1, xb])/(36*(-1 + x)) + 
     (Pi^2*(-185 - 224*x + 97*x^2)*H[0, 0, xb])/(144*(-1 + x)*x) - 
     (Pi^2*(33 - 284*x + 104*x^2)*H[0, 1, xb])/(72*(-1 + x)*x) - 
     (Pi^2*(-13 - 449*x + 164*x^2)*H[1, 1, xb])/(72*(-1 + x)*x) - 
     ((-2 + x)*H[-1, -1, 0, xb])/(3*(-1 + x)) - ((-2 + x)*H[-1, 0, 0, xb])/
      (3*(-1 + x)) + ((-1 + 2*x)*H[0, -1, 0, xb])/(12*(-1 + x)) + 
     ((-185 - 224*x + 97*x^2)*H[0, 0, 1, 0, xb])/(24*(-1 + x)*x) + 
     ((-249 - 152*x + 74*x^2)*H[0, 1, 0, 0, xb])/(24*(-1 + x)*x) - 
     ((33 - 284*x + 104*x^2)*H[0, 1, 1, 0, xb])/(12*(-1 + x)*x) + 
     ((32 - 291*x + 109*x^2)*H[1, 0, 0, 0, xb])/(12*(-1 + x)*x) - 
     ((-40 - 304*x + 115*x^2)*H[1, 0, 1, 0, xb])/(24*(-1 + x)*x) - 
     ((26 - 294*x + 111*x^2)*H[1, 1, 0, 0, xb])/(12*(-1 + x)*x) - 
     ((-13 - 449*x + 164*x^2)*H[1, 1, 1, 0, xb])/(12*(-1 + x)*x) - 
     ((-2 + x)*H[-1, 0, xb]*(-3 - 2*la + 6*la*Log[zb]))/(12*la*(-1 + x)) - 
     (H[1, 0, 0, xb]*(180 + 344*la + 36*x + 1344*la*x - 45*x^2 - 638*la*x^2 - 
        90*la*Log[x] - 1488*la*x*Log[x] + 576*la*x^2*Log[x] - 
        360*la*Log[zb] - 72*la*x*Log[zb] + 90*la*x^2*Log[zb]))/
      (72*la*(-1 + x)*x) - (H[0, 1, 0, xb]*(-405 - 467*la + 504*x + 
        1453*la*x - 171*x^2 - 467*la*x^2 + 144*la*Log[x] - 1446*la*x*Log[x] + 
        528*la*x^2*Log[x] + 810*la*Log[zb] - 1008*la*x*Log[zb] + 
        342*la*x^2*Log[zb]))/(72*la*(-1 + x)*x) - 
     (H[1, 1, 0, xb]*(-36 - 24*la + 2376*x + 3190*la*x - 882*x^2 - 
        607*la*x^2 - 102*la*Log[x] - 2772*la*x*Log[x] + 1008*la*x^2*Log[x] + 
        72*la*Log[zb] - 4752*la*x*Log[zb] + 1764*la*x^2*Log[zb]))/
      (72*la*(-1 + x)*x) + (H[1, 0, xb]*(-486 - 1083*la + 51*la*Pi^2 + 
        15570*x + 15934*la*x + 882*la*Pi^2*x - 4986*x^2 - 3922*la*x^2 - 
        327*la*Pi^2*x^2 + 24*la*x^3 + 216*Log[la] - 8208*x*Log[la] + 
        3240*x^2*Log[la] + 864*Log[x] + 1614*la*Log[x] - 14256*x*Log[x] - 
        20442*la*x*Log[x] + 5292*x^2*Log[x] + 4482*la*x^2*Log[x] - 
        378*la*Log[x]^2 + 8802*la*x*Log[x]^2 - 3186*la*x^2*Log[x]^2 + 
        432*Log[zb] + 1188*la*Log[zb] - 16416*x*Log[zb] - 
        31320*la*x*Log[zb] + 6480*x^2*Log[zb] + 9540*la*x^2*Log[zb] - 
        1728*la*Log[x]*Log[zb] + 28512*la*x*Log[x]*Log[zb] - 
        10584*la*x^2*Log[x]*Log[zb] - 432*la*Log[zb]^2 + 
        16416*la*x*Log[zb]^2 - 6480*la*x^2*Log[zb]^2))/(432*la*(-1 + x)*x) - 
     (H[0, xb]*(-405*Pi^2 - 467*la*Pi^2 + 504*Pi^2*x + 1456*la*Pi^2*x - 
        171*Pi^2*x^2 - 473*la*Pi^2*x^2 + 144*la*Pi^2*Log[x] - 
        1446*la*Pi^2*x*Log[x] + 528*la*Pi^2*x^2*Log[x] + 
        810*la*Pi^2*Log[zb] - 1008*la*Pi^2*x*Log[zb] + 
        342*la*Pi^2*x^2*Log[zb] + 990*la*Zeta[3] + 15552*la*x*Zeta[3] - 
        5904*la*x^2*Zeta[3]))/(432*la*(-1 + x)*x) - 
     (H[1, xb]*(-36*Pi^2 - 24*la*Pi^2 + 2376*Pi^2*x + 3190*la*Pi^2*x - 
        882*Pi^2*x^2 - 607*la*Pi^2*x^2 - 102*la*Pi^2*Log[x] - 
        2772*la*Pi^2*x*Log[x] + 1008*la*Pi^2*x^2*Log[x] + 
        72*la*Pi^2*Log[zb] - 4752*la*Pi^2*x*Log[zb] + 1764*la*Pi^2*x^2*
         Log[zb] - 1908*la*Zeta[3] + 15804*la*x*Zeta[3] - 
        5760*la*x^2*Zeta[3]))/(432*la*(-1 + x)*x) + 
     (-43740*Pi^2 - 97470*la*Pi^2 + 34992*la*Pi^4 - 16170750*x - 
       17659075*la*x + 454005*Pi^2*x - 33465*la*Pi^2*x + 6723*Pi^4*x + 
       54918*la*Pi^4*x + 16170750*x^2 + 17659075*la*x^2 - 410265*Pi^2*x^2 + 
       128235*la*Pi^2*x^2 - 6723*Pi^4*x^2 - 89910*la*Pi^4*x^2 + 
       2700*la*Pi^2*x^3 + 19440*Pi^2*Log[la] + 20604780*x*Log[la] - 
       1070010*Pi^2*x*Log[la] - 20604780*x^2*Log[la] + 
       1050570*Pi^2*x^2*Log[la] - 13035330*x*Log[la]^2 + 
       223560*Pi^2*x*Log[la]^2 + 13035330*x^2*Log[la]^2 - 
       223560*Pi^2*x^2*Log[la]^2 + 5078700*x*Log[la]^3 - 
       5078700*x^2*Log[la]^3 - 874800*x*Log[la]^4 + 874800*x^2*Log[la]^4 - 
       4388580*Log[1 - x] - 4082940*la*Log[1 - x] - 296460*Pi^2*Log[1 - x] - 
       370710*la*Pi^2*Log[1 - x] + 2305260*x*Log[1 - x] + 
       2786220*la*x*Log[1 - x] + 194400*Pi^2*x*Log[1 - x] + 
       831060*la*Pi^2*x*Log[1 - x] + 2093040*x^2*Log[1 - x] + 
       1318320*la*x^2*Log[1 - x] + 63180*Pi^2*x^2*Log[1 - x] - 
       181710*la*Pi^2*x^2*Log[1 - x] - 9720*x^3*Log[1 - x] - 
       21600*la*x^3*Log[1 - x] + 1030320*Log[la]*Log[1 - x] + 
       1671840*x*Log[la]*Log[1 - x] - 2702160*x^2*Log[la]*Log[1 - x] - 
       408240*Log[la]^2*Log[1 - x] - 174960*x*Log[la]^2*Log[1 - x] + 
       583200*x^2*Log[la]^2*Log[1 - x] - 1963440*Log[1 - x]^2 + 
       405270*la*Log[1 - x]^2 + 267300*la*Pi^2*Log[1 - x]^2 + 
       3295080*x*Log[1 - x]^2 + 867510*la*x*Log[1 - x]^2 + 
       149850*la*Pi^2*x*Log[1 - x]^2 - 1331640*x^2*Log[1 - x]^2 - 
       1277640*la*x^2*Log[1 - x]^2 - 164430*la*Pi^2*x^2*Log[1 - x]^2 + 
       4860*la*x^3*Log[1 - x]^2 + 1341360*Log[la]*Log[1 - x]^2 - 
       991440*x*Log[la]*Log[1 - x]^2 - 349920*x^2*Log[la]*Log[1 - x]^2 + 
       797040*Log[1 - x]^3 + 1079460*la*Log[1 - x]^3 - 
       213840*x*Log[1 - x]^3 - 1340280*la*x*Log[1 - x]^3 - 
       583200*x^2*Log[1 - x]^3 + 260820*la*x^2*Log[1 - x]^3 - 
       269730*la*Log[1 - x]^4 - 4050*la*x*Log[1 - x]^4 + 
       273780*la*x^2*Log[1 - x]^4 + 77760*Pi^2*Log[x] + 
       145260*la*Pi^2*Log[x] - 9951660*x*Log[x] - 6205140*la*x*Log[x] - 
       602640*Pi^2*x*Log[x] - 662310*la*Pi^2*x*Log[x] - 1785240*x^2*Log[x] - 
       1763640*la*x^2*Log[x] + 524880*Pi^2*x^2*Log[x] + 
       473310*la*Pi^2*x^2*Log[x] + 9720*x^3*Log[x] + 21600*la*x^3*Log[x] + 
       15357600*x*Log[la]*Log[x] + 1788480*x^2*Log[la]*Log[x] - 
       5073840*x*Log[la]^2*Log[x] - 291600*x^2*Log[la]^2*Log[x] + 
       4432320*Log[1 - x]*Log[x] + 4464180*la*Log[1 - x]*Log[x] - 
       72900*la*Pi^2*Log[1 - x]*Log[x] + 9467280*x*Log[1 - x]*Log[x] + 
       6950340*la*x*Log[1 - x]*Log[x] - 351540*la*Pi^2*x*Log[1 - x]*Log[x] - 
       2352240*x^2*Log[1 - x]*Log[x] - 1558440*la*x^2*Log[1 - x]*Log[x] + 
       123120*la*Pi^2*x^2*Log[1 - x]*Log[x] + 6480*la*x^3*Log[1 - x]*Log[x] - 
       2682720*Log[la]*Log[1 - x]*Log[x] - 6181920*x*Log[la]*Log[1 - x]*
        Log[x] + 2332800*x^2*Log[la]*Log[1 - x]*Log[x] - 
       29160*Log[1 - x]^2*Log[x] - 249480*la*Log[1 - x]^2*Log[x] - 
       1807920*x*Log[1 - x]^2*Log[x] - 3897720*la*x*Log[1 - x]^2*Log[x] + 
       670680*x^2*Log[1 - x]^2*Log[x] + 1182600*la*x^2*Log[1 - x]^2*Log[x] - 
       243000*la*Log[1 - x]^3*Log[x] - 139320*la*x*Log[1 - x]^3*Log[x] + 
       71280*la*x^2*Log[1 - x]^3*Log[x] - 34020*la*Pi^2*Log[x]^2 + 
       6682500*x*Log[x]^2 + 3537540*la*x*Log[x]^2 + 444690*la*Pi^2*x*
        Log[x]^2 + 1467720*x^2*Log[x]^2 + 1230120*la*x^2*Log[x]^2 - 
       349110*la*Pi^2*x^2*Log[x]^2 - 4860*la*x^3*Log[x]^2 - 
       4257360*x*Log[la]*Log[x]^2 - 874800*x^2*Log[la]*Log[x]^2 - 
       1224720*Log[1 - x]*Log[x]^2 - 2005560*la*Log[1 - x]*Log[x]^2 - 
       3965760*x*Log[1 - x]*Log[x]^2 - 5337900*la*x*Log[1 - x]*Log[x]^2 + 
       1458000*x^2*Log[1 - x]*Log[x]^2 + 1059480*la*x^2*Log[1 - x]*Log[x]^2 + 
       194400*la*Log[1 - x]^2*Log[x]^2 + 1550340*la*x*Log[1 - x]^2*Log[x]^2 - 
       578340*la*x^2*Log[1 - x]^2*Log[x]^2 - 1088640*x*Log[x]^3 - 
       1828440*la*x*Log[x]^3 - 505440*x^2*Log[x]^3 - 659880*la*x^2*Log[x]^3 + 
       281880*la*Log[1 - x]*Log[x]^3 + 1564920*la*x*Log[1 - x]*Log[x]^3 - 
       563760*la*x^2*Log[1 - x]*Log[x]^3 + 203310*la*x*Log[x]^4 + 
       182250*la*x^2*Log[x]^4 + 38880*Pi^2*Log[zb] + 106920*la*Pi^2*Log[zb] + 
       42523380*x*Log[zb] + 33408720*la*x*Log[zb] - 2062260*Pi^2*x*Log[zb] - 
       929070*la*Pi^2*x*Log[zb] - 13446*la*Pi^4*x*Log[zb] - 
       42523380*x^2*Log[zb] - 33408720*la*x^2*Log[zb] + 
       2023380*Pi^2*x^2*Log[zb] + 822150*la*Pi^2*x^2*Log[zb] + 
       13446*la*Pi^4*x^2*Log[zb] - 53958960*x*Log[la]*Log[zb] + 
       894240*Pi^2*x*Log[la]*Log[zb] + 53958960*x^2*Log[la]*Log[zb] - 
       894240*Pi^2*x^2*Log[la]*Log[zb] + 31580280*x*Log[la]^2*Log[zb] - 
       31580280*x^2*Log[la]^2*Log[zb] - 6998400*x*Log[la]^3*Log[zb] + 
       6998400*x^2*Log[la]^3*Log[zb] + 2993760*Log[1 - x]*Log[zb] + 
       9196740*la*Log[1 - x]*Log[zb] + 592920*la*Pi^2*Log[1 - x]*Log[zb] + 
       2177280*x*Log[1 - x]*Log[zb] - 5224500*la*x*Log[1 - x]*Log[zb] - 
       388800*la*Pi^2*x*Log[1 - x]*Log[zb] - 5171040*x^2*Log[1 - x]*Log[zb] - 
       3991680*la*x^2*Log[1 - x]*Log[zb] - 126360*la*Pi^2*x^2*Log[1 - x]*
        Log[zb] + 19440*la*x^3*Log[1 - x]*Log[zb] - 1632960*Log[la]*
        Log[1 - x]*Log[zb] - 699840*x*Log[la]*Log[1 - x]*Log[zb] + 
       2332800*x^2*Log[la]*Log[1 - x]*Log[zb] + 2682720*Log[1 - x]^2*
        Log[zb] + 3547800*la*Log[1 - x]^2*Log[zb] - 1982880*x*Log[1 - x]^2*
        Log[zb] - 6055560*la*x*Log[1 - x]^2*Log[zb] - 699840*x^2*Log[1 - x]^2*
        Log[zb] + 2507760*la*x^2*Log[1 - x]^2*Log[zb] - 
       1594080*la*Log[1 - x]^3*Log[zb] + 427680*la*x*Log[1 - x]^3*Log[zb] + 
       1166400*la*x^2*Log[1 - x]^3*Log[zb] - 155520*la*Pi^2*Log[x]*Log[zb] + 
       31123440*x*Log[x]*Log[zb] + 20070180*la*x*Log[x]*Log[zb] + 
       1205280*la*Pi^2*x*Log[x]*Log[zb] + 3460320*x^2*Log[x]*Log[zb] + 
       3453840*la*x^2*Log[x]*Log[zb] - 1049760*la*Pi^2*x^2*Log[x]*Log[zb] - 
       19440*la*x^3*Log[x]*Log[zb] - 20295360*x*Log[la]*Log[x]*Log[zb] - 
       1166400*x^2*Log[la]*Log[x]*Log[zb] - 5365440*Log[1 - x]*Log[x]*
        Log[zb] - 9175680*la*Log[1 - x]*Log[x]*Log[zb] - 
       12363840*x*Log[1 - x]*Log[x]*Log[zb] - 18817920*la*x*Log[1 - x]*Log[x]*
        Log[zb] + 4665600*x^2*Log[1 - x]*Log[x]*Log[zb] + 
       4587840*la*x^2*Log[1 - x]*Log[x]*Log[zb] + 58320*la*Log[1 - x]^2*
        Log[x]*Log[zb] + 3615840*la*x*Log[1 - x]^2*Log[x]*Log[zb] - 
       1341360*la*x^2*Log[1 - x]^2*Log[x]*Log[zb] - 8514720*x*Log[x]^2*
        Log[zb] - 13462200*la*x*Log[x]^2*Log[zb] - 1749600*x^2*Log[x]^2*
        Log[zb] - 2857680*la*x^2*Log[x]^2*Log[zb] + 2449440*la*Log[1 - x]*
        Log[x]^2*Log[zb] + 7931520*la*x*Log[1 - x]*Log[x]^2*Log[zb] - 
       2916000*la*x^2*Log[1 - x]*Log[x]^2*Log[zb] + 2177280*la*x*Log[x]^3*
        Log[zb] + 1010880*la*x^2*Log[x]^3*Log[zb] - 38880*la*Pi^2*Log[zb]^2 - 
       55402380*x*Log[zb]^2 - 43565310*la*x*Log[zb]^2 + 
       894240*Pi^2*x*Log[zb]^2 + 2010420*la*Pi^2*x*Log[zb]^2 + 
       55402380*x^2*Log[zb]^2 + 43565310*la*x^2*Log[zb]^2 - 
       894240*Pi^2*x^2*Log[zb]^2 - 1971540*la*Pi^2*x^2*Log[zb]^2 + 
       65085120*x*Log[la]*Log[zb]^2 - 65085120*x^2*Log[la]*Log[zb]^2 - 
       20995200*x*Log[la]^2*Log[zb]^2 + 20995200*x^2*Log[la]^2*Log[zb]^2 - 
       1632960*Log[1 - x]*Log[zb]^2 - 3771360*la*Log[1 - x]*Log[zb]^2 - 
       699840*x*Log[1 - x]*Log[zb]^2 - 1205280*la*x*Log[1 - x]*Log[zb]^2 + 
       2332800*x^2*Log[1 - x]*Log[zb]^2 + 4976640*la*x^2*Log[1 - x]*
        Log[zb]^2 - 2682720*la*Log[1 - x]^2*Log[zb]^2 + 
       1982880*la*x*Log[1 - x]^2*Log[zb]^2 + 699840*la*x^2*Log[1 - x]^2*
        Log[zb]^2 - 20295360*x*Log[x]*Log[zb]^2 - 31463640*la*x*Log[x]*
        Log[zb]^2 - 1166400*x^2*Log[x]*Log[zb]^2 - 3363120*la*x^2*Log[x]*
        Log[zb]^2 + 5365440*la*Log[1 - x]*Log[x]*Log[zb]^2 + 
       12363840*la*x*Log[1 - x]*Log[x]*Log[zb]^2 - 4665600*la*x^2*Log[1 - x]*
        Log[x]*Log[zb]^2 + 8514720*la*x*Log[x]^2*Log[zb]^2 + 
       1749600*la*x^2*Log[x]^2*Log[zb]^2 + 44498160*x*Log[zb]^3 + 
       37707120*la*x*Log[zb]^3 - 596160*la*Pi^2*x*Log[zb]^3 - 
       44498160*x^2*Log[zb]^3 - 37707120*la*x^2*Log[zb]^3 + 
       596160*la*Pi^2*x^2*Log[zb]^3 - 27993600*x*Log[la]*Log[zb]^3 + 
       27993600*x^2*Log[la]*Log[zb]^3 + 1088640*la*Log[1 - x]*Log[zb]^3 + 
       466560*la*x*Log[1 - x]*Log[zb]^3 - 1555200*la*x^2*Log[1 - x]*
        Log[zb]^3 + 13530240*la*x*Log[x]*Log[zb]^3 + 777600*la*x^2*Log[x]*
        Log[zb]^3 - 13996800*x*Log[zb]^4 - 22725360*la*x*Log[zb]^4 + 
       13996800*x^2*Log[zb]^4 + 22725360*la*x^2*Log[zb]^4 + 
       5598720*la*x*Log[zb]^5 - 5598720*la*x^2*Log[zb]^5 + 3090960*Zeta[3] + 
       4062960*la*Zeta[3] + 7824600*x*Zeta[3] + 7826220*la*x*Zeta[3] - 
       555660*la*Pi^2*x*Zeta[3] - 10915560*x^2*Zeta[3] - 
       11889180*la*x^2*Zeta[3] + 555660*la*Pi^2*x^2*Zeta[3] - 
       4199040*x*Log[la]*Zeta[3] + 4199040*x^2*Log[la]*Zeta[3] - 
       729000*la*Log[1 - x]*Zeta[3] + 6862320*la*x*Log[1 - x]*Zeta[3] - 
       388800*la*x^2*Log[1 - x]*Zeta[3] - 1555200*la*Log[x]*Zeta[3] - 
       1341360*la*x*Log[x]*Zeta[3] + 2838240*la*x^2*Log[x]*Zeta[3] - 
       6181920*la*Log[zb]*Zeta[3] - 8398080*x*Log[zb]*Zeta[3] - 
       16018560*la*x*Log[zb]*Zeta[3] + 8398080*x^2*Log[zb]*Zeta[3] + 
       22200480*la*x^2*Log[zb]*Zeta[3] + 8398080*la*x*Log[zb]^2*Zeta[3] - 
       8398080*la*x^2*Log[zb]^2*Zeta[3] - 272160*la*x*Zeta[5] + 
       272160*la*x^2*Zeta[5])/(233280*la*(-1 + x)*x)) + 
   ((-(nc*nf^2)/108 - (nc^2*nf*(-18 - 11*la + 36*la*Log[zb]))/(108*la) + 
       (nc^3*(396*x + 121*la*x - 54*la*Pi^2*x - 396*x^2 - 121*la*x^2 + 
          54*la*Pi^2*x^2 - 432*x*Log[la] + 432*x^2*Log[la] - 
          324*la*Log[1 - x] + 324*la*x*Log[1 - x] + 432*la*x*Log[x] - 
          864*x*Log[zb] - 792*la*x*Log[zb] + 864*x^2*Log[zb] + 
          792*la*x^2*Log[zb] + 864*la*x*Log[zb]^2 - 864*la*x^2*Log[zb]^2))/
        (432*la*(-1 + x)*x))/ep^3 - 
     (nc*nf^2*(4320*x + 3872*la*x - 297*Pi^2*x - 429*la*Pi^2*x - 
        4212*x*Log[la] + 1458*x*Log[la]^2 + 648*Log[1 - x] + 
        936*la*Log[1 - x] - 108*la*Log[1 - x]^2 - 432*la*Log[1 - x]*Log[x] - 
        8424*x*Log[zb] - 8640*la*x*Log[zb] + 594*la*Pi^2*x*Log[zb] + 
        5832*x*Log[la]*Log[zb] - 1296*la*Log[1 - x]*Log[zb] + 
        5832*x*Log[zb]^2 + 8424*la*x*Log[zb]^2 - 3888*la*x*Log[zb]^3 - 
        540*la*x*Zeta[3]))/(11664*la*x) + 
     ((nc*nf^2*(-9 - 13*la + 18*la*Log[zb]))/(324*la) + 
       nf*(-7/96 + (nc^2*(-1944*x - 2167*la*x - 312*la*Pi^2*x + 1944*x^2 + 
            2167*la*x^2 + 312*la*Pi^2*x^2 + 1944*x*Log[la] - 
            1944*x^2*Log[la] - 504*la*Log[1 - x] + 504*la*x*Log[1 - x] - 
            864*la*x*Log[x] + 3888*x*Log[zb] + 3888*la*x*Log[zb] - 
            3888*x^2*Log[zb] - 3888*la*x^2*Log[zb] - 3888*la*x*Log[zb]^2 + 
            3888*la*x^2*Log[zb]^2))/(2592*la*(-1 + x)*x)) + 
       nc^3*(-((1 + 7*x)*H[1, 0, xb])/(12*(-1 + x)*x) + 
         (-18*la*Pi^2 + 4689*x + 2962*la*x + 108*Pi^2*x + 714*la*Pi^2*x - 
           4689*x^2 - 2962*la*x^2 - 108*Pi^2*x^2 - 696*la*Pi^2*x^2 - 
           6642*x*Log[la] + 6642*x^2*Log[la] + 3888*x*Log[la]^2 - 
           3888*x^2*Log[la]^2 - 1296*Log[1 - x] + 414*la*Log[1 - x] + 
           1296*x*Log[1 - x] - 414*la*x*Log[1 - x] + 1458*la*Log[1 - x]^2 - 
           1458*la*x*Log[1 - x]^2 + 5184*x*Log[x] + 3672*la*x*Log[x] - 
           756*la*Log[1 - x]*Log[x] - 1836*la*x*Log[1 - x]*Log[x] - 
           2808*la*x*Log[x]^2 - 13284*x*Log[zb] - 9378*la*x*Log[zb] - 
           216*la*Pi^2*x*Log[zb] + 13284*x^2*Log[zb] + 9378*la*x^2*Log[zb] + 
           216*la*Pi^2*x^2*Log[zb] + 15552*x*Log[la]*Log[zb] - 
           15552*x^2*Log[la]*Log[zb] + 2592*la*Log[1 - x]*Log[zb] - 
           2592*la*x*Log[1 - x]*Log[zb] - 10368*la*x*Log[x]*Log[zb] + 
           15552*x*Log[zb]^2 + 13284*la*x*Log[zb]^2 - 15552*x^2*Log[zb]^2 - 
           13284*la*x^2*Log[zb]^2 - 10368*la*x*Log[zb]^3 + 
           10368*la*x^2*Log[zb]^3 - 1728*la*x*Zeta[3] + 1728*la*x^2*Zeta[3])/
          (1296*la*(-1 + x)*x)))/ep^2 + 
     nf*((-18630*x - 84335*la*x + 2835*la*Pi^2*x + 184*la*Pi^4*x + 
         2700*x*Log[la] - 360*la*Log[1 - x] + 5400*x*Log[zb] + 
         37260*la*x*Log[zb] - 5400*la*x*Log[zb]^2 + 12960*x*Zeta[3] + 
         47760*la*x*Zeta[3] - 25920*la*x*Log[zb]*Zeta[3])/(17280*la*x) + 
       nc^2*(-(Pi^2*(11 + 61*x)*H[0, xb])/(216*(-1 + x)*x) - 
         (Pi^2*(1 + 3*x)*H[1, xb])/(18*(-1 + x)*x) - 
         ((11 + 61*x)*H[0, 1, 0, xb])/(36*(-1 + x)*x) - 
         ((7 + 89*x)*H[1, 0, 0, xb])/(36*(-1 + x)*x) - 
         ((1 + 3*x)*H[1, 1, 0, xb])/(3*(-1 + x)*x) - 
         (H[1, 0, xb]*(9 + 8*la - 81*x - 74*la*x + 2*la*x^2 - 7*la*Log[x] + 
            55*la*x*Log[x] - 18*la*Log[zb] + 162*la*x*Log[zb]))/
          (36*la*(-1 + x)*x) - (19440*Pi^2 + 17280*la*Pi^2 + 4645170*x + 
           8352385*la*x - 63720*Pi^2*x - 249075*la*Pi^2*x - 41472*la*Pi^4*x - 
           4645170*x^2 - 8352385*la*x^2 + 44280*Pi^2*x^2 + 
           231795*la*Pi^2*x^2 + 41472*la*Pi^4*x^2 - 4365900*x*Log[la] + 
           74520*Pi^2*x*Log[la] + 4365900*x^2*Log[la] - 74520*Pi^2*x^2*
            Log[la] + 2300400*x*Log[la]^2 - 2300400*x^2*Log[la]^2 - 
           680400*x*Log[la]^3 + 680400*x^2*Log[la]^3 + 1114560*Log[1 - x] + 
           993240*la*Log[1 - x] - 83160*la*Pi^2*Log[1 - x] - 
           1095120*x*Log[1 - x] - 950040*la*x*Log[1 - x] - 
           72360*la*Pi^2*x*Log[1 - x] - 19440*x^2*Log[1 - x] - 
           43200*la*x^2*Log[1 - x] - 1010880*Log[la]*Log[1 - x] + 
           1010880*x*Log[la]*Log[1 - x] - 272160*Log[1 - x]^2 - 
           272160*la*Log[1 - x]^2 + 272160*x*Log[1 - x]^2 + 
           262440*la*x*Log[1 - x]^2 + 9720*la*x^2*Log[1 - x]^2 + 
           66960*la*Log[1 - x]^3 - 66960*la*x*Log[1 - x]^3 - 
           15120*la*Pi^2*Log[x] + 1224720*x*Log[x] + 855360*la*x*Log[x] - 
           23760*la*Pi^2*x*Log[x] + 19440*x^2*Log[x] + 43200*la*x^2*Log[x] - 
           1399680*x*Log[la]*Log[x] - 699840*Log[1 - x]*Log[x] - 
           777600*la*Log[1 - x]*Log[x] - 699840*x*Log[1 - x]*Log[x] - 
           479520*la*x*Log[1 - x]*Log[x] + 12960*la*x^2*Log[1 - x]*Log[x] + 
           187920*la*Log[1 - x]^2*Log[x] + 511920*la*x*Log[1 - x]^2*Log[x] - 
           466560*x*Log[x]^2 - 405000*la*x*Log[x]^2 - 9720*la*x^2*Log[x]^2 + 
           220320*la*Log[1 - x]*Log[x]^2 + 246240*la*x*Log[1 - x]*Log[x]^2 + 
           103680*la*x*Log[x]^3 - 38880*la*Pi^2*Log[zb] - 8731800*x*Log[zb] - 
           9290340*la*x*Log[zb] + 149040*Pi^2*x*Log[zb] + 127440*la*Pi^2*x*
            Log[zb] + 8731800*x^2*Log[zb] + 9290340*la*x^2*Log[zb] - 
           149040*Pi^2*x^2*Log[zb] - 88560*la*Pi^2*x^2*Log[zb] + 
           9201600*x*Log[la]*Log[zb] - 9201600*x^2*Log[la]*Log[zb] - 
           4082400*x*Log[la]^2*Log[zb] + 4082400*x^2*Log[la]^2*Log[zb] - 
           2021760*Log[1 - x]*Log[zb] - 2229120*la*Log[1 - x]*Log[zb] + 
           2021760*x*Log[1 - x]*Log[zb] + 2190240*la*x*Log[1 - x]*Log[zb] + 
           38880*la*x^2*Log[1 - x]*Log[zb] + 544320*la*Log[1 - x]^2*Log[zb] - 
           544320*la*x*Log[1 - x]^2*Log[zb] - 2799360*x*Log[x]*Log[zb] - 
           2449440*la*x*Log[x]*Log[zb] - 38880*la*x^2*Log[x]*Log[zb] + 
           1399680*la*Log[1 - x]*Log[x]*Log[zb] + 1399680*la*x*Log[1 - x]*
            Log[x]*Log[zb] + 933120*la*x*Log[x]^2*Log[zb] + 
           9201600*x*Log[zb]^2 + 8731800*la*x*Log[zb]^2 - 149040*la*Pi^2*x*
            Log[zb]^2 - 9201600*x^2*Log[zb]^2 - 8731800*la*x^2*Log[zb]^2 + 
           149040*la*Pi^2*x^2*Log[zb]^2 - 8164800*x*Log[la]*Log[zb]^2 + 
           8164800*x^2*Log[la]*Log[zb]^2 + 2021760*la*Log[1 - x]*Log[zb]^2 - 
           2021760*la*x*Log[1 - x]*Log[zb]^2 + 2799360*la*x*Log[x]*
            Log[zb]^2 - 5443200*x*Log[zb]^3 - 6134400*la*x*Log[zb]^3 + 
           5443200*x^2*Log[zb]^3 + 6134400*la*x^2*Log[zb]^3 + 
           2721600*la*x*Log[zb]^4 - 2721600*la*x^2*Log[zb]^4 + 
           38880*la*Zeta[3] - 1244160*x*Zeta[3] - 1045440*la*x*Zeta[3] + 
           1244160*x^2*Zeta[3] + 1006560*la*x^2*Zeta[3] + 
           2488320*la*x*Log[zb]*Zeta[3] - 2488320*la*x^2*Log[zb]*Zeta[3])/
          (466560*la*(-1 + x)*x))) + 
     ((nc*nf^2*(-156*x - 160*la*x + 11*la*Pi^2*x + 108*x*Log[la] - 
          24*la*Log[1 - x] + 216*x*Log[zb] + 312*la*x*Log[zb] - 
          216*la*x*Log[zb]^2))/(1296*la*x) + 
       nc^3*((Pi^2*(-49 + 25*x)*H[0, xb])/(144*(-1 + x)*x) + 
         (Pi^2*(-5 + 82*x)*H[1, xb])/(72*(-1 + x)*x) + 
         ((-49 + 25*x)*H[0, 1, 0, xb])/(24*(-1 + x)*x) - 
         ((-18 + 23*x)*H[1, 0, 0, xb])/(24*(-1 + x)*x) + 
         ((-5 + 82*x)*H[1, 1, 0, xb])/(12*(-1 + x)*x) + 
         (H[1, 0, xb]*(9*la - 72*x - 113*la*x - 14*la*Log[x] + 
            156*la*x*Log[x] + 144*la*x*Log[zb]))/(24*la*(-1 + x)*x) - 
         (-1620*la*Pi^2 - 281880*x - 285190*la*x - 12060*Pi^2*x - 
           40485*la*Pi^2*x - 2517*la*Pi^4*x + 281880*x^2 + 285190*la*x^2 + 
           12060*Pi^2*x^2 + 42105*la*Pi^2*x^2 + 2517*la*Pi^4*x^2 + 
           415260*x*Log[la] - 1080*Pi^2*x*Log[la] - 415260*x^2*Log[la] + 
           1080*Pi^2*x^2*Log[la] - 267840*x*Log[la]^2 + 
           267840*x^2*Log[la]^2 + 108000*x*Log[la]^3 - 108000*x^2*Log[la]^3 - 
           69120*Log[1 - x] - 79080*la*Log[1 - x] - 20880*la*Pi^2*
            Log[1 - x] + 69120*x*Log[1 - x] + 78720*la*x*Log[1 - x] + 
           16560*la*Pi^2*x*Log[1 - x] + 360*la*x^2*Log[1 - x] - 
           12960*Log[la]*Log[1 - x] + 12960*x*Log[la]*Log[1 - x] - 
           64800*Log[1 - x]^2 - 3420*la*Log[1 - x]^2 + 64800*x*Log[1 - x]^2 + 
           3420*la*x*Log[1 - x]^2 + 33480*la*Log[1 - x]^3 - 
           33480*la*x*Log[1 - x]^3 + 2520*la*Pi^2*Log[x] - 246240*x*Log[x] - 
           169560*la*x*Log[x] - 9000*la*Pi^2*x*Log[x] - 360*la*x^2*Log[x] + 
           362880*x*Log[la]*Log[x] + 77760*Log[1 - x]*Log[x] + 
           82440*la*Log[1 - x]*Log[x] + 129600*x*Log[1 - x]*Log[x] + 
           111960*la*x*Log[1 - x]*Log[x] + 6480*la*Log[1 - x]^2*Log[x] - 
           32400*la*x*Log[1 - x]^2*Log[x] + 181440*x*Log[x]^2 + 
           103680*la*x*Log[x]^2 - 39960*la*Log[1 - x]*Log[x]^2 - 
           89640*la*x*Log[1 - x]*Log[x]^2 - 57600*la*x*Log[x]^3 + 
           830520*x*Log[zb] + 563760*la*x*Log[zb] - 2160*Pi^2*x*Log[zb] + 
           24120*la*Pi^2*x*Log[zb] - 830520*x^2*Log[zb] - 
           563760*la*x^2*Log[zb] + 2160*Pi^2*x^2*Log[zb] - 
           24120*la*Pi^2*x^2*Log[zb] - 1071360*x*Log[la]*Log[zb] + 
           1071360*x^2*Log[la]*Log[zb] + 648000*x*Log[la]^2*Log[zb] - 
           648000*x^2*Log[la]^2*Log[zb] - 25920*Log[1 - x]*Log[zb] + 
           138240*la*Log[1 - x]*Log[zb] + 25920*x*Log[1 - x]*Log[zb] - 
           138240*la*x*Log[1 - x]*Log[zb] + 129600*la*Log[1 - x]^2*Log[zb] - 
           129600*la*x*Log[1 - x]^2*Log[zb] + 725760*x*Log[x]*Log[zb] + 
           492480*la*x*Log[x]*Log[zb] - 155520*la*Log[1 - x]*Log[x]*Log[zb] - 
           259200*la*x*Log[1 - x]*Log[x]*Log[zb] - 362880*la*x*Log[x]^2*
            Log[zb] - 1071360*x*Log[zb]^2 - 830520*la*x*Log[zb]^2 + 
           2160*la*Pi^2*x*Log[zb]^2 + 1071360*x^2*Log[zb]^2 + 
           830520*la*x^2*Log[zb]^2 - 2160*la*Pi^2*x^2*Log[zb]^2 + 
           1296000*x*Log[la]*Log[zb]^2 - 1296000*x^2*Log[la]*Log[zb]^2 + 
           25920*la*Log[1 - x]*Log[zb]^2 - 25920*la*x*Log[1 - x]*Log[zb]^2 - 
           725760*la*x*Log[x]*Log[zb]^2 + 864000*x*Log[zb]^3 + 
           714240*la*x*Log[zb]^3 - 864000*x^2*Log[zb]^3 - 
           714240*la*x^2*Log[zb]^3 - 432000*la*x*Log[zb]^4 + 
           432000*la*x^2*Log[zb]^4 + 114480*la*Zeta[3] + 110160*x*Zeta[3] + 
           58680*la*x*Zeta[3] - 110160*x^2*Zeta[3] - 173160*la*x^2*Zeta[3] - 
           220320*la*x*Log[zb]*Zeta[3] + 220320*la*x^2*Log[zb]*Zeta[3])/
          (25920*la*(-1 + x)*x)) + 
       nf*((-54 - 499*la + 108*la*Log[zb] + 336*la*Zeta[3])/(576*la) + 
         nc^2*(((-1 + 9*x)*H[1, 0, xb])/(12*(-1 + x)*x) - 
           (72*la*Pi^2 + 14754*x + 22323*la*x + 360*Pi^2*x + 1108*la*Pi^2*x - 
             14754*x^2 - 22323*la*x^2 - 360*Pi^2*x^2 - 1180*la*Pi^2*x^2 - 
             15120*x*Log[la] + 15120*x^2*Log[la] + 6912*x*Log[la]^2 - 
             6912*x^2*Log[la]^2 + 3456*Log[1 - x] + 3744*la*Log[1 - x] - 
             3456*x*Log[1 - x] - 3672*la*x*Log[1 - x] - 72*la*x^2*
              Log[1 - x] - 936*la*Log[1 - x]^2 + 936*la*x*Log[1 - x]^2 + 
             5184*x*Log[x] + 4536*la*x*Log[x] + 72*la*x^2*Log[x] - 
             2448*la*Log[1 - x]*Log[x] - 2736*la*x*Log[1 - x]*Log[x] - 
             1728*la*x*Log[x]^2 - 30240*x*Log[zb] - 29508*la*x*Log[zb] - 
             720*la*Pi^2*x*Log[zb] + 30240*x^2*Log[zb] + 29508*la*x^2*
              Log[zb] + 720*la*Pi^2*x^2*Log[zb] + 27648*x*Log[la]*Log[zb] - 
             27648*x^2*Log[la]*Log[zb] - 6912*la*Log[1 - x]*Log[zb] + 
             6912*la*x*Log[1 - x]*Log[zb] - 10368*la*x*Log[x]*Log[zb] + 
             27648*x*Log[zb]^2 + 30240*la*x*Log[zb]^2 - 27648*x^2*Log[zb]^2 - 
             30240*la*x^2*Log[zb]^2 - 18432*la*x*Log[zb]^3 + 
             18432*la*x^2*Log[zb]^3 - 2016*la*x*Zeta[3] + 2016*la*x^2*
              Zeta[3])/(5184*la*(-1 + x)*x))))/ep + 
     nc^3*((Pi^2*(185 + 127*x)*H[0, 0, xb])/(144*(-1 + x)*x) - 
       (Pi^2*(-11 + 60*x)*H[0, 1, xb])/(24*(-1 + x)*x) - 
       (Pi^2*(13 + 285*x)*H[1, 1, xb])/(72*(-1 + x)*x) + 
       ((185 + 127*x)*H[0, 0, 1, 0, xb])/(24*(-1 + x)*x) + 
       ((83 + 26*x)*H[0, 1, 0, 0, xb])/(8*(-1 + x)*x) - 
       ((-11 + 60*x)*H[0, 1, 1, 0, xb])/(4*(-1 + x)*x) + 
       ((-16 + 91*x)*H[1, 0, 0, 0, xb])/(6*(-1 + x)*x) - 
       ((40 + 189*x)*H[1, 0, 1, 0, xb])/(24*(-1 + x)*x) - 
       ((-26 + 183*x)*H[1, 1, 0, 0, xb])/(12*(-1 + x)*x) - 
       ((13 + 285*x)*H[1, 1, 1, 0, xb])/(12*(-1 + x)*x) - 
       (H[1, 0, 0, xb]*(-180 - 131*la + 9*x - 910*la*x + 90*la*Log[x] + 
          912*la*x*Log[x] + 360*la*Log[zb] - 18*la*x*Log[zb]))/
        (72*la*(-1 + x)*x) - (H[1, 1, 0, xb]*(6 - 17*la - 249*x - 148*la*x + 
          17*la*Log[x] + 294*la*x*Log[x] - 12*la*Log[zb] + 498*la*x*Log[zb]))/
        (12*la*(-1 + x)*x) - (H[0, 1, 0, xb]*(405 + 26*la - 333*x - 
          746*la*x - 144*la*Log[x] + 918*la*x*Log[x] - 810*la*Log[zb] + 
          666*la*x*Log[zb]))/(72*la*(-1 + x)*x) + 
       (H[1, 0, xb]*(198 + 188*la - 17*la*Pi^2 - 2214*x - 1892*la*x - 
          185*la*Pi^2*x + 8*la*x^2 - 72*Log[la] + 1656*x*Log[la] - 
          288*Log[x] - 238*la*Log[x] + 2988*x*Log[x] + 2146*la*x*Log[x] + 
          126*la*Log[x]^2 - 1872*la*x*Log[x]^2 - 144*Log[zb] - 
          396*la*Log[zb] + 3312*x*Log[zb] + 4428*la*x*Log[zb] + 
          576*la*Log[x]*Log[zb] - 5976*la*x*Log[x]*Log[zb] + 
          144*la*Log[zb]^2 - 3312*la*x*Log[zb]^2))/(144*la*(-1 + x)*x) - 
       (H[0, xb]*(405*Pi^2 + 26*la*Pi^2 - 333*Pi^2*x - 746*la*Pi^2*x - 
          144*la*Pi^2*Log[x] + 918*la*Pi^2*x*Log[x] - 810*la*Pi^2*Log[zb] + 
          666*la*Pi^2*x*Log[zb] - 990*la*Zeta[3] - 9648*la*x*Zeta[3]))/
        (432*la*(-1 + x)*x) - (H[1, xb]*(6*Pi^2 - 17*la*Pi^2 - 249*Pi^2*x - 
          148*la*Pi^2*x + 17*la*Pi^2*Log[x] + 294*la*Pi^2*x*Log[x] - 
          12*la*Pi^2*Log[zb] + 498*la*Pi^2*x*Log[zb] + 318*la*Zeta[3] - 
          1674*la*x*Zeta[3]))/(72*la*(-1 + x)*x) - 
       (-53460*Pi^2 - 50760*la*Pi^2 + 34992*la*Pi^4 - 7508610*x - 
         9920605*la*x - 56295*Pi^2*x - 174270*la*Pi^2*x + 6723*Pi^4*x + 
         70065*la*Pi^4*x + 7508610*x^2 + 9920605*la*x^2 + 109755*Pi^2*x^2 + 
         225030*la*Pi^2*x^2 - 6723*Pi^4*x^2 - 105057*la*Pi^4*x^2 + 
         19440*Pi^2*Log[la] + 9775080*x*Log[la] - 234090*Pi^2*x*Log[la] - 
         9775080*x^2*Log[la] + 214650*Pi^2*x^2*Log[la] - 
         6765930*x*Log[la]^2 + 223560*Pi^2*x*Log[la]^2 + 
         6765930*x^2*Log[la]^2 - 223560*Pi^2*x^2*Log[la]^2 + 
         2843100*x*Log[la]^3 - 2843100*x^2*Log[la]^3 - 874800*x*Log[la]^4 + 
         874800*x^2*Log[la]^4 - 2750760*Log[1 - x] - 2014200*la*Log[1 - x] - 
         296460*Pi^2*Log[1 - x] + 40770*la*Pi^2*Log[1 - x] + 
         2741040*x*Log[1 - x] + 1995840*la*x*Log[1 - x] + 
         257580*Pi^2*x*Log[1 - x] + 348030*la*Pi^2*x*Log[1 - x] + 
         9720*x^2*Log[1 - x] + 18360*la*x^2*Log[1 - x] + 
         2663280*Log[la]*Log[1 - x] - 2663280*x*Log[la]*Log[1 - x] - 
         408240*Log[la]^2*Log[1 - x] + 408240*x*Log[la]^2*Log[1 - x] + 
         165240*Log[1 - x]^2 + 504900*la*Log[1 - x]^2 + 
         267300*la*Pi^2*Log[1 - x]^2 - 165240*x*Log[1 - x]^2 - 
         500040*la*x*Log[1 - x]^2 - 14580*la*Pi^2*x*Log[1 - x]^2 - 
         4860*la*x^2*Log[1 - x]^2 + 1341360*Log[la]*Log[1 - x]^2 - 
         1341360*x*Log[la]*Log[1 - x]^2 + 797040*Log[1 - x]^3 + 
         117180*la*Log[1 - x]^3 - 797040*x*Log[1 - x]^3 - 
         117180*la*x*Log[1 - x]^3 - 269730*la*Log[1 - x]^4 + 
         269730*la*x*Log[1 - x]^4 + 77760*Pi^2*Log[x] + 
         64260*la*Pi^2*Log[x] - 4811400*x*Log[x] - 3022920*la*x*Log[x] - 
         77760*Pi^2*x*Log[x] - 15660*la*Pi^2*x*Log[x] - 9720*x^2*Log[x] - 
         18360*la*x^2*Log[x] + 7115040*x*Log[la]*Log[x] - 
         5365440*x*Log[la]^2*Log[x] + 2624400*Log[1 - x]*Log[x] + 
         2233440*la*Log[1 - x]*Log[x] - 72900*la*Pi^2*Log[1 - x]*Log[x] + 
         3090960*x*Log[1 - x]*Log[x] + 2127600*la*x*Log[1 - x]*Log[x] - 
         228420*la*Pi^2*x*Log[1 - x]*Log[x] - 6480*la*x^2*Log[1 - x]*Log[x] - 
         2682720*Log[la]*Log[1 - x]*Log[x] - 3849120*x*Log[la]*Log[1 - x]*
          Log[x] - 29160*Log[1 - x]^2*Log[x] - 458460*la*Log[1 - x]^2*
          Log[x] - 1137240*x*Log[1 - x]^2*Log[x] - 1699380*la*x*Log[1 - x]^2*
          Log[x] - 243000*la*Log[1 - x]^3*Log[x] - 68040*la*x*Log[1 - x]^3*
          Log[x] - 34020*la*Pi^2*Log[x]^2 + 2916000*x*Log[x]^2 + 
         1796580*la*x*Log[x]^2 + 95580*la*Pi^2*x*Log[x]^2 + 
         4860*la*x^2*Log[x]^2 - 5132160*x*Log[la]*Log[x]^2 - 
         1224720*Log[1 - x]*Log[x]^2 - 965520*la*Log[1 - x]*Log[x]^2 - 
         2507760*x*Log[1 - x]*Log[x]^2 - 1483920*la*x*Log[1 - x]*Log[x]^2 + 
         194400*la*Log[1 - x]^2*Log[x]^2 + 972000*la*x*Log[1 - x]^2*
          Log[x]^2 - 1594080*x*Log[x]^3 - 803520*la*x*Log[x]^3 + 
         281880*la*Log[1 - x]*Log[x]^3 + 1001160*la*x*Log[1 - x]*Log[x]^3 + 
         385560*la*x*Log[x]^4 + 38880*Pi^2*Log[zb] + 106920*la*Pi^2*Log[zb] + 
         19550160*x*Log[zb] + 15017220*la*x*Log[zb] - 468180*Pi^2*x*Log[zb] + 
         112590*la*Pi^2*x*Log[zb] - 13446*la*Pi^4*x*Log[zb] - 
         19550160*x^2*Log[zb] - 15017220*la*x^2*Log[zb] + 
         429300*Pi^2*x^2*Log[zb] - 219510*la*Pi^2*x^2*Log[zb] + 
         13446*la*Pi^4*x^2*Log[zb] - 27063720*x*Log[la]*Log[zb] + 
         894240*Pi^2*x*Log[la]*Log[zb] + 27063720*x^2*Log[la]*Log[zb] - 
         894240*Pi^2*x^2*Log[la]*Log[zb] + 17058600*x*Log[la]^2*Log[zb] - 
         17058600*x^2*Log[la]^2*Log[zb] - 6998400*x*Log[la]^3*Log[zb] + 
         6998400*x^2*Log[la]^3*Log[zb] + 5326560*Log[1 - x]*Log[zb] + 
         5501520*la*Log[1 - x]*Log[zb] + 592920*la*Pi^2*Log[1 - x]*Log[zb] - 
         5326560*x*Log[1 - x]*Log[zb] - 5482080*la*x*Log[1 - x]*Log[zb] - 
         515160*la*Pi^2*x*Log[1 - x]*Log[zb] - 19440*la*x^2*Log[1 - x]*
          Log[zb] - 1632960*Log[la]*Log[1 - x]*Log[zb] + 
         1632960*x*Log[la]*Log[1 - x]*Log[zb] + 2682720*Log[1 - x]^2*
          Log[zb] - 330480*la*Log[1 - x]^2*Log[zb] - 2682720*x*Log[1 - x]^2*
          Log[zb] + 330480*la*x*Log[1 - x]^2*Log[zb] - 
         1594080*la*Log[1 - x]^3*Log[zb] + 1594080*la*x*Log[1 - x]^3*
          Log[zb] - 155520*la*Pi^2*Log[x]*Log[zb] + 14230080*x*Log[x]*
          Log[zb] + 9622800*la*x*Log[x]*Log[zb] + 155520*la*Pi^2*x*Log[x]*
          Log[zb] + 19440*la*x^2*Log[x]*Log[zb] - 21461760*x*Log[la]*Log[x]*
          Log[zb] - 5365440*Log[1 - x]*Log[x]*Log[zb] - 5248800*la*Log[1 - x]*
          Log[x]*Log[zb] - 7698240*x*Log[1 - x]*Log[x]*Log[zb] - 
         6181920*la*x*Log[1 - x]*Log[x]*Log[zb] + 58320*la*Log[1 - x]^2*
          Log[x]*Log[zb] + 2274480*la*x*Log[1 - x]^2*Log[x]*Log[zb] - 
         10264320*x*Log[x]^2*Log[zb] - 5832000*la*x*Log[x]^2*Log[zb] + 
         2449440*la*Log[1 - x]*Log[x]^2*Log[zb] + 5015520*la*x*Log[1 - x]*
          Log[x]^2*Log[zb] + 3188160*la*x*Log[x]^3*Log[zb] - 
         38880*la*Pi^2*Log[zb]^2 - 27063720*x*Log[zb]^2 - 
         19550160*la*x*Log[zb]^2 + 894240*Pi^2*x*Log[zb]^2 + 
         468180*la*Pi^2*x*Log[zb]^2 + 27063720*x^2*Log[zb]^2 + 
         19550160*la*x^2*Log[zb]^2 - 894240*Pi^2*x^2*Log[zb]^2 - 
         429300*la*Pi^2*x^2*Log[zb]^2 + 34117200*x*Log[la]*Log[zb]^2 - 
         34117200*x^2*Log[la]*Log[zb]^2 - 20995200*x*Log[la]^2*Log[zb]^2 + 
         20995200*x^2*Log[la]^2*Log[zb]^2 - 1632960*Log[1 - x]*Log[zb]^2 - 
         5326560*la*Log[1 - x]*Log[zb]^2 + 1632960*x*Log[1 - x]*Log[zb]^2 + 
         5326560*la*x*Log[1 - x]*Log[zb]^2 - 2682720*la*Log[1 - x]^2*
          Log[zb]^2 + 2682720*la*x*Log[1 - x]^2*Log[zb]^2 - 
         21461760*x*Log[x]*Log[zb]^2 - 14230080*la*x*Log[x]*Log[zb]^2 + 
         5365440*la*Log[1 - x]*Log[x]*Log[zb]^2 + 7698240*la*x*Log[1 - x]*
          Log[x]*Log[zb]^2 + 10264320*la*x*Log[x]^2*Log[zb]^2 + 
         22744800*x*Log[zb]^3 + 18042480*la*x*Log[zb]^3 - 
         596160*la*Pi^2*x*Log[zb]^3 - 22744800*x^2*Log[zb]^3 - 
         18042480*la*x^2*Log[zb]^3 + 596160*la*Pi^2*x^2*Log[zb]^3 - 
         27993600*x*Log[la]*Log[zb]^3 + 27993600*x^2*Log[la]*Log[zb]^3 + 
         1088640*la*Log[1 - x]*Log[zb]^3 - 1088640*la*x*Log[1 - x]*
          Log[zb]^3 + 14307840*la*x*Log[x]*Log[zb]^3 - 13996800*x*Log[zb]^4 - 
         11372400*la*x*Log[zb]^4 + 13996800*x^2*Log[zb]^4 + 
         11372400*la*x^2*Log[zb]^4 + 5598720*la*x*Log[zb]^5 - 
         5598720*la*x^2*Log[zb]^5 + 3090960*Zeta[3] + 923400*la*Zeta[3] + 
         2284200*x*Zeta[3] + 5405940*la*x*Zeta[3] - 555660*la*Pi^2*x*
          Zeta[3] - 5375160*x^2*Zeta[3] - 6329340*la*x^2*Zeta[3] + 
         555660*la*Pi^2*x^2*Zeta[3] - 4199040*x*Log[la]*Zeta[3] + 
         4199040*x^2*Log[la]*Zeta[3] - 729000*la*Log[1 - x]*Zeta[3] + 
         6473520*la*x*Log[1 - x]*Zeta[3] - 1555200*la*Log[x]*Zeta[3] + 
         1496880*la*x*Log[x]*Zeta[3] - 6181920*la*Log[zb]*Zeta[3] - 
         8398080*x*Log[zb]*Zeta[3] - 4568400*la*x*Log[zb]*Zeta[3] + 
         8398080*x^2*Log[zb]*Zeta[3] + 10750320*la*x^2*Log[zb]*Zeta[3] + 
         8398080*la*x*Log[zb]^2*Zeta[3] - 8398080*la*x^2*Log[zb]^2*Zeta[3] - 
         272160*la*x*Zeta[5] + 272160*la*x^2*Zeta[5])/(233280*la*(-1 + x)*
         x)))/zb) + dd[1 - la]*
  (((nc*nf^2)/108 + (nc^2*nf*(28 - 19*la - 18*Log[zb] + 18*la*Log[zb]))/
      (54*(-1 + la)) - (nc^3*(-1723*x + 679*la*x + 54*Pi^2*x - 54*la*Pi^2*x + 
        1723*x^2 - 679*la*x^2 - 54*Pi^2*x^2 + 54*la*Pi^2*x^2 + 
        432*x*Log[1 - la] - 432*x^2*Log[1 - la] + 324*Log[1 - x] - 
        324*la*Log[1 - x] - 252*x*Log[1 - x] + 252*la*x*Log[1 - x] - 
        72*x^2*Log[1 - x] + 72*la*x^2*Log[1 - x] - 468*x*Log[x] + 
        468*la*x*Log[x] + 36*x^2*Log[x] - 36*la*x^2*Log[x] + 2952*x*Log[zb] - 
        2088*la*x*Log[zb] - 2952*x^2*Log[zb] + 2088*la*x^2*Log[zb] - 
        864*x*Log[zb]^2 + 864*la*x*Log[zb]^2 + 864*x^2*Log[zb]^2 - 
        864*la*x^2*Log[zb]^2))/(432*(-1 + la)*(-1 + x)*x))/ep^3 + 
   (nc*nf^2*(-15158*x + 7598*la*x + 960*Pi^2*x - 663*la*Pi^2*x + 
      7128*x*Log[1 - la] - 1458*x*Log[1 - la]^2 - 2286*Log[1 - x] + 
      1638*la*Log[1 - x] - 1440*x*Log[1 - x] + 1116*la*x*Log[1 - x] + 
      108*Log[1 - x]^2 - 108*la*Log[1 - x]^2 + 54*x*Log[1 - x]^2 - 
      54*la*x*Log[1 - x]^2 - 2988*x*Log[x] + 2340*la*x*Log[x] + 
      432*Log[1 - x]*Log[x] - 432*la*Log[1 - x]*Log[x] + 
      216*x*Log[1 - x]*Log[x] - 216*la*x*Log[1 - x]*Log[x] + 216*x*Log[x]^2 - 
      216*la*x*Log[x]^2 + 27594*x*Log[zb] - 13824*la*x*Log[zb] - 
      594*Pi^2*x*Log[zb] + 594*la*Pi^2*x*Log[zb] - 5832*x*Log[1 - la]*
       Log[zb] + 1296*Log[1 - x]*Log[zb] - 1296*la*Log[1 - x]*Log[zb] + 
      648*x*Log[1 - x]*Log[zb] - 648*la*x*Log[1 - x]*Log[zb] + 
      1296*x*Log[x]*Log[zb] - 1296*la*x*Log[x]*Log[zb] - 19251*x*Log[zb]^2 + 
      13419*la*x*Log[zb]^2 + 3888*x*Log[zb]^3 - 3888*la*x*Log[zb]^3 + 
      540*x*Zeta[3] - 540*la*x*Zeta[3]))/(11664*(-1 + la)*x) + 
   (-(nc*nf^2*(31 - 22*la - 18*Log[zb] + 18*la*Log[zb]))/(324*(-1 + la)) + 
     nf*(7/96 - (nc^2*(9295*x - 4759*la*x + 312*Pi^2*x - 312*la*Pi^2*x - 
          9295*x^2 + 4759*la*x^2 - 312*Pi^2*x^2 + 312*la*Pi^2*x^2 - 
          1944*x*Log[1 - la] + 1944*x^2*Log[1 - la] + 504*Log[1 - x] - 
          504*la*Log[1 - x] - 396*x*Log[1 - x] + 396*la*x*Log[1 - x] - 
          108*x^2*Log[1 - x] + 108*la*x^2*Log[1 - x] + 828*x*Log[x] - 
          828*la*x*Log[x] + 36*x^2*Log[x] - 36*la*x^2*Log[x] - 
          13248*x*Log[zb] + 9360*la*x*Log[zb] + 13248*x^2*Log[zb] - 
          9360*la*x^2*Log[zb] + 3888*x*Log[zb]^2 - 3888*la*x*Log[zb]^2 - 
          3888*x^2*Log[zb]^2 + 3888*la*x^2*Log[zb]^2))/
        (2592*(-1 + la)*(-1 + x)*x)) + 
     nc^3*(-((-1 - 12*x + 5*x^2)*H[1, 0, xb])/(12*(-1 + x)*x) - 
       (18*Pi^2 - 18*la*Pi^2 - 23464*x + 9703*la*x - 1020*Pi^2*x + 
         912*la*Pi^2*x + 23464*x^2 - 9703*la*x^2 + 1002*Pi^2*x^2 - 
         894*la*Pi^2*x^2 + 17658*x*Log[1 - la] - 17658*x^2*Log[1 - la] - 
         3888*x*Log[1 - la]^2 + 3888*x^2*Log[1 - la]^2 + 3690*Log[1 - x] - 
         2394*la*Log[1 - x] - 5148*x*Log[1 - x] + 3852*la*x*Log[1 - x] + 
         1458*x^2*Log[1 - x] - 1458*la*x^2*Log[1 - x] - 1458*Log[1 - x]^2 + 
         1458*la*Log[1 - x]^2 + 702*x*Log[1 - x]^2 - 702*la*x*Log[1 - x]^2 + 
         756*x^2*Log[1 - x]^2 - 756*la*x^2*Log[1 - x]^2 - 18018*x*Log[x] + 
         12834*la*x*Log[x] - 774*x^2*Log[x] + 774*la*x^2*Log[x] + 
         756*Log[1 - x]*Log[x] - 756*la*Log[1 - x]*Log[x] + 
         2916*x*Log[1 - x]*Log[x] - 2916*la*x*Log[1 - x]*Log[x] - 
         1080*x^2*Log[1 - x]*Log[x] + 1080*la*x^2*Log[1 - x]*Log[x] + 
         2538*x*Log[x]^2 - 2538*la*x*Log[x]^2 + 270*x^2*Log[x]^2 - 
         270*la*x^2*Log[x]^2 + 64278*x*Log[zb] - 28314*la*x*Log[zb] + 
         216*Pi^2*x*Log[zb] - 216*la*Pi^2*x*Log[zb] - 64278*x^2*Log[zb] + 
         28314*la*x^2*Log[zb] - 216*Pi^2*x^2*Log[zb] + 216*la*Pi^2*x^2*
          Log[zb] - 15552*x*Log[1 - la]*Log[zb] + 15552*x^2*Log[1 - la]*
          Log[zb] - 2592*Log[1 - x]*Log[zb] + 2592*la*Log[1 - x]*Log[zb] + 
         2592*x*Log[1 - x]*Log[zb] - 2592*la*x*Log[1 - x]*Log[zb] + 
         10368*x*Log[x]*Log[zb] - 10368*la*x*Log[x]*Log[zb] - 
         52164*x*Log[zb]^2 + 36612*la*x*Log[zb]^2 + 52164*x^2*Log[zb]^2 - 
         36612*la*x^2*Log[zb]^2 + 10368*x*Log[zb]^3 - 10368*la*x*Log[zb]^3 - 
         10368*x^2*Log[zb]^3 + 10368*la*x^2*Log[zb]^3 + 1728*x*Zeta[3] - 
         1728*la*x*Zeta[3] - 1728*x^2*Zeta[3] + 1728*la*x^2*Zeta[3])/
        (1296*(-1 + la)*(-1 + x)*x)))/ep^2 + 
   nf*(-(122795*x - 101465*la*x - 2715*Pi^2*x + 2715*la*Pi^2*x - 184*Pi^4*x + 
        184*la*Pi^4*x - 2700*x*Log[1 - la] + 360*Log[1 - x] - 
        360*la*Log[1 - x] - 180*x*Log[1 - x] + 180*la*x*Log[1 - x] - 
        540*x*Log[x] + 540*la*x*Log[x] + 60*Pi^2*x*Log[x] - 
        60*la*Pi^2*x*Log[x] - 48600*x*Log[zb] + 43200*la*x*Log[zb] + 
        60*Pi^2*x*Log[zb] - 60*la*Pi^2*x*Log[zb] + 5400*x*Log[zb]^2 - 
        5400*la*x*Log[zb]^2 - 74040*x*Zeta[3] + 61080*la*x*Zeta[3] + 
        25920*x*Log[zb]*Zeta[3] - 25920*la*x*Log[zb]*Zeta[3])/
      (17280*(-1 + la)*x) + nc^2*(-(Pi^2*(-59 - 257*x + 28*x^2)*H[0, xb])/
        (864*(-1 + x)*x) - (Pi^2*(-18 - 85*x + 7*x^2)*H[1, xb])/
        (432*(-1 + x)*x) - ((-59 - 257*x + 28*x^2)*H[0, 1, 0, xb])/
        (144*(-1 + x)*x) - ((-40 - 399*x + 55*x^2)*H[1, 0, 0, xb])/
        (144*(-1 + x)*x) - ((-18 - 85*x + 7*x^2)*H[1, 1, 0, xb])/
        (72*(-1 + x)*x) - (H[1, 0, xb]*(318 - 210*la - 3088*x + 1909*la*x - 
          536*x^2 + 743*la*x^2 - 24*x^3 + 24*la*x^3 - 102*Log[x] + 
          102*la*Log[x] + 813*x*Log[x] - 813*la*x*Log[x] - 135*x^2*Log[x] + 
          135*la*x^2*Log[x] - 225*Log[zb] + 225*la*Log[zb] + 2331*x*Log[zb] - 
          2331*la*x*Log[zb] - 378*x^2*Log[zb] + 378*la*x^2*Log[zb]))/
        (432*(-1 + la)*(-1 + x)*x) - (57240*Pi^2 - 37800*la*Pi^2 + 
         22002685*x - 12910615*la*x - 285975*Pi^2*x + 134775*la*Pi^2*x - 
         42633*Pi^4*x + 42633*la*Pi^4*x - 22002685*x^2 + 12910615*la*x^2 + 
         234135*Pi^2*x^2 - 102375*la*Pi^2*x^2 + 42633*Pi^4*x^2 - 
         42633*la*Pi^4*x^2 - 5400*Pi^2*x^3 + 5400*la*Pi^2*x^3 - 
         9822060*x*Log[1 - la] + 74520*Pi^2*x*Log[1 - la] + 
         9822060*x^2*Log[1 - la] - 74520*Pi^2*x^2*Log[1 - la] + 
         4866480*x*Log[1 - la]^2 - 4866480*x^2*Log[1 - la]^2 - 
         680400*x*Log[1 - la]^3 + 680400*x^2*Log[1 - la]^3 + 
         4423320*Log[1 - x] - 2278440*la*Log[1 - x] - 86400*Pi^2*Log[1 - x] + 
         86400*la*Pi^2*Log[1 - x] - 5836860*x*Log[1 - x] + 
         2836620*la*x*Log[1 - x] - 76140*Pi^2*x*Log[1 - x] + 
         76140*la*Pi^2*x*Log[1 - x] + 1363860*x^2*Log[1 - x] - 
         527940*la*x^2*Log[1 - x] + 7020*Pi^2*x^2*Log[1 - x] - 
         7020*la*Pi^2*x^2*Log[1 - x] + 49680*x^3*Log[1 - x] - 
         30240*la*x^3*Log[1 - x] - 1010880*Log[1 - la]*Log[1 - x] + 
         738720*x*Log[1 - la]*Log[1 - x] + 272160*x^2*Log[1 - la]*
          Log[1 - x] - 889380*Log[1 - x]^2 + 588060*la*Log[1 - x]^2 + 
         1422900*x*Log[1 - x]^2 - 1262520*la*x*Log[1 - x]^2 - 
         523800*x^2*Log[1 - x]^2 + 664740*la*x^2*Log[1 - x]^2 - 
         9720*x^3*Log[1 - x]^2 + 9720*la*x^3*Log[1 - x]^2 + 
         84780*Log[1 - x]^3 - 84780*la*Log[1 - x]^3 - 37800*x*Log[1 - x]^3 + 
         37800*la*x*Log[1 - x]^3 - 46980*x^2*Log[1 - x]^3 + 
         46980*la*x^2*Log[1 - x]^3 - 18360*Pi^2*Log[x] + 
         18360*la*Pi^2*Log[x] + 10022580*x*Log[x] - 4858020*la*x*Log[x] + 
         10800*Pi^2*x*Log[x] - 10800*la*Pi^2*x*Log[x] - 2590020*x^2*Log[x] + 
         1449540*la*x^2*Log[x] - 31320*Pi^2*x^2*Log[x] + 
         31320*la*Pi^2*x^2*Log[x] - 49680*x^3*Log[x] + 30240*la*x^3*Log[x] - 
         1438560*x*Log[1 - la]*Log[x] + 38880*x^2*Log[1 - la]*Log[x] - 
         2177280*Log[1 - x]*Log[x] + 1477440*la*Log[1 - x]*Log[x] - 
         2957040*x*Log[1 - x]*Log[x] + 2043360*la*x*Log[1 - x]*Log[x] - 
         250560*x^2*Log[1 - x]*Log[x] + 464400*la*x^2*Log[1 - x]*Log[x] - 
         12960*x^3*Log[1 - x]*Log[x] + 12960*la*x^3*Log[1 - x]*Log[x] + 
         217080*Log[1 - x]^2*Log[x] - 217080*la*Log[1 - x]^2*Log[x] + 
         549180*x*Log[1 - x]^2*Log[x] - 549180*la*x*Log[1 - x]^2*Log[x] - 
         66420*x^2*Log[1 - x]^2*Log[x] + 66420*la*x^2*Log[1 - x]^2*Log[x] - 
         2388960*x*Log[x]^2 + 2000160*la*x*Log[x]^2 + 581040*x^2*Log[x]^2 - 
         658800*la*x^2*Log[x]^2 + 9720*x^3*Log[x]^2 - 9720*la*x^3*Log[x]^2 + 
         220320*Log[1 - x]*Log[x]^2 - 220320*la*Log[1 - x]*Log[x]^2 + 
         353160*x*Log[1 - x]*Log[x]^2 - 353160*la*x*Log[1 - x]*Log[x]^2 - 
         106920*x^2*Log[1 - x]*Log[x]^2 + 106920*la*x^2*Log[1 - x]*Log[x]^2 + 
         44280*x*Log[x]^3 - 44280*la*x*Log[x]^3 + 59400*x^2*Log[x]^3 - 
         59400*la*x^2*Log[x]^3 - 40500*Pi^2*Log[zb] + 40500*la*Pi^2*Log[zb] - 
         37947960*x*Log[zb] + 18183960*la*x*Log[zb] + 480600*Pi^2*x*Log[zb] - 
         336420*la*Pi^2*x*Log[zb] + 37947960*x^2*Log[zb] - 
         18183960*la*x^2*Log[zb] - 440100*Pi^2*x^2*Log[zb] + 
         295920*la*Pi^2*x^2*Log[zb] + 19835280*x*Log[1 - la]*Log[zb] - 
         19835280*x^2*Log[1 - la]*Log[zb] - 4082400*x*Log[1 - la]^2*Log[zb] + 
         4082400*x^2*Log[1 - la]^2*Log[zb] - 6363360*Log[1 - x]*Log[zb] + 
         4312440*la*Log[1 - x]*Log[zb] + 7665840*x*Log[1 - x]*Log[zb] - 
         6100920*la*x*Log[1 - x]*Log[zb] - 1263600*x^2*Log[1 - x]*Log[zb] + 
         1749600*la*x^2*Log[1 - x]*Log[zb] - 38880*x^3*Log[1 - x]*Log[zb] + 
         38880*la*x^3*Log[1 - x]*Log[zb] + 622080*Log[1 - x]^2*Log[zb] - 
         622080*la*Log[1 - x]^2*Log[zb] - 379080*x*Log[1 - x]^2*Log[zb] + 
         379080*la*x*Log[1 - x]^2*Log[zb] - 243000*x^2*Log[1 - x]^2*Log[zb] + 
         243000*la*x^2*Log[1 - x]^2*Log[zb] - 13199760*x*Log[x]*Log[zb] + 
         10322640*la*x*Log[x]*Log[zb] + 2378160*x^2*Log[x]*Log[zb] - 
         2300400*la*x^2*Log[x]*Log[zb] + 38880*x^3*Log[x]*Log[zb] - 
         38880*la*x^3*Log[x]*Log[zb] + 1409400*Log[1 - x]*Log[x]*Log[zb] - 
         1409400*la*Log[1 - x]*Log[x]*Log[zb] + 1798200*x*Log[1 - x]*Log[x]*
          Log[zb] - 1798200*la*x*Log[1 - x]*Log[x]*Log[zb] - 
         408240*x^2*Log[1 - x]*Log[x]*Log[zb] + 408240*la*x^2*Log[1 - x]*
          Log[x]*Log[zb] + 777600*x*Log[x]^2*Log[zb] - 777600*la*x*Log[x]^2*
          Log[zb] + 155520*x^2*Log[x]^2*Log[zb] - 155520*la*x^2*Log[x]^2*
          Log[zb] + 39929220*x*Log[zb]^2 - 19831500*la*x*Log[zb]^2 - 
         140940*Pi^2*x*Log[zb]^2 + 140940*la*Pi^2*x*Log[zb]^2 - 
         39929220*x^2*Log[zb]^2 + 19831500*la*x^2*Log[zb]^2 + 
         140940*Pi^2*x^2*Log[zb]^2 - 140940*la*Pi^2*x^2*Log[zb]^2 - 
         8164800*x*Log[1 - la]*Log[zb]^2 + 8164800*x^2*Log[1 - la]*
          Log[zb]^2 + 2075220*Log[1 - x]*Log[zb]^2 - 2075220*la*Log[1 - x]*
          Log[zb]^2 - 1637820*x*Log[1 - x]*Log[zb]^2 + 
         1637820*la*x*Log[1 - x]*Log[zb]^2 - 437400*x^2*Log[1 - x]*
          Log[zb]^2 + 437400*la*x^2*Log[1 - x]*Log[zb]^2 + 
         2877120*x*Log[x]*Log[zb]^2 - 2877120*la*x*Log[x]*Log[zb]^2 - 
         77760*x^2*Log[x]*Log[zb]^2 + 77760*la*x^2*Log[x]*Log[zb]^2 - 
         18966960*x*Log[zb]^3 + 13523760*la*x*Log[zb]^3 + 
         18966960*x^2*Log[zb]^3 - 13523760*la*x^2*Log[zb]^3 + 
         2721600*x*Log[zb]^4 - 2721600*la*x*Log[zb]^4 - 
         2721600*x^2*Log[zb]^4 + 2721600*la*x^2*Log[zb]^4 + 136080*Zeta[3] - 
         136080*la*Zeta[3] - 4087800*x*Zeta[3] + 2901960*la*x*Zeta[3] + 
         3951720*x^2*Zeta[3] - 2765880*la*x^2*Zeta[3] + 
         2391120*x*Log[zb]*Zeta[3] - 2391120*la*x*Log[zb]*Zeta[3] - 
         2391120*x^2*Log[zb]*Zeta[3] + 2391120*la*x^2*Log[zb]*Zeta[3])/
        (466560*(-1 + la)*(-1 + x)*x))) + 
   (-(nc*nf^2*(544*x - 280*la*x - 11*Pi^2*x + 11*la*Pi^2*x - 
         108*x*Log[1 - la] + 24*Log[1 - x] - 24*la*Log[1 - x] + 
         12*x*Log[1 - x] - 12*la*x*Log[1 - x] + 24*x*Log[x] - 
         24*la*x*Log[x] - 726*x*Log[zb] + 510*la*x*Log[zb] + 
         216*x*Log[zb]^2 - 216*la*x*Log[zb]^2))/(1296*(-1 + la)*x) + 
     nc^3*((Pi^2*(49 - 36*x + 11*x^2)*H[0, xb])/(144*(-1 + x)*x) + 
       (Pi^2*(5 - 130*x + 48*x^2)*H[1, xb])/(72*(-1 + x)*x) + 
       ((-2 + x)*H[-1, 0, xb])/(12*(-1 + x)) + 
       ((49 - 36*x + 11*x^2)*H[0, 1, 0, xb])/(24*(-1 + x)*x) - 
       ((18 - 32*x + 9*x^2)*H[1, 0, 0, xb])/(24*(-1 + x)*x) + 
       ((5 - 130*x + 48*x^2)*H[1, 1, 0, xb])/(12*(-1 + x)*x) + 
       (H[1, 0, xb]*(9 - 9*la - 1117*x + 757*la*x + 187*x^2 - 43*la*x^2 - 
          42*Log[x] + 42*la*Log[x] + 744*x*Log[x] - 744*la*x*Log[x] - 
          276*x^2*Log[x] + 276*la*x^2*Log[x] + 720*x*Log[zb] - 
          720*la*x*Log[zb] - 288*x^2*Log[zb] + 288*la*x^2*Log[zb]))/
        (72*(-1 + la)*(-1 + x)*x) + (540*Pi^2 - 540*la*Pi^2 + 1438270*x - 
         620170*la*x + 72675*Pi^2*x - 68175*la*Pi^2*x + 2517*Pi^4*x - 
         2517*la*Pi^4*x - 1438270*x^2 + 620170*la*x^2 - 73215*Pi^2*x^2 + 
         68715*la*Pi^2*x^2 - 2517*Pi^4*x^2 + 2517*la*Pi^4*x^2 - 
         1135620*x*Log[1 - la] + 1080*Pi^2*x*Log[1 - la] + 
         1135620*x^2*Log[1 - la] - 1080*Pi^2*x^2*Log[1 - la] + 
         714960*x*Log[1 - la]^2 - 714960*x^2*Log[1 - la]^2 - 
         108000*x*Log[1 - la]^3 + 108000*x^2*Log[1 - la]^3 + 
         75660*Log[1 - x] - 110220*la*Log[1 - x] + 20880*Pi^2*Log[1 - x] - 
         20880*la*Pi^2*Log[1 - x] - 59940*x*Log[1 - x] + 
         150660*la*x*Log[1 - x] - 10260*Pi^2*x*Log[1 - x] + 
         10260*la*Pi^2*x*Log[1 - x] - 16080*x^2*Log[1 - x] - 
         40080*la*x^2*Log[1 - x] - 6300*Pi^2*x^2*Log[1 - x] + 
         6300*la*Pi^2*x^2*Log[1 - x] + 360*x^3*Log[1 - x] - 
         360*la*x^3*Log[1 - x] + 12960*Log[1 - la]*Log[1 - x] - 
         38880*x*Log[1 - la]*Log[1 - x] + 25920*x^2*Log[1 - la]*Log[1 - x] + 
         162180*Log[1 - x]^2 - 97380*la*Log[1 - x]^2 - 
         218880*x*Log[1 - x]^2 + 180000*la*x*Log[1 - x]^2 + 
         56700*x^2*Log[1 - x]^2 - 82620*la*x^2*Log[1 - x]^2 - 
         33480*Log[1 - x]^3 + 33480*la*Log[1 - x]^3 + 6840*x*Log[1 - x]^3 - 
         6840*la*x*Log[1 - x]^3 + 26640*x^2*Log[1 - x]^3 - 
         26640*la*x^2*Log[1 - x]^3 - 2520*Pi^2*Log[x] + 2520*la*Pi^2*Log[x] + 
         1605300*x*Log[x] - 691620*la*x*Log[x] + 26100*Pi^2*x*Log[x] - 
         26100*la*Pi^2*x*Log[x] - 4200*x^2*Log[x] + 36600*la*x^2*Log[x] - 
         17100*Pi^2*x^2*Log[x] + 17100*la*Pi^2*x^2*Log[x] - 360*x^3*Log[x] + 
         360*la*x^3*Log[x] - 349920*x*Log[1 - la]*Log[x] - 
         12960*x^2*Log[1 - la]*Log[x] - 205560*Log[1 - x]*Log[x] + 
         127800*la*Log[1 - x]*Log[x] - 617760*x*Log[1 - x]*Log[x] + 
         410400*la*x*Log[1 - x]*Log[x] + 32760*x^2*Log[1 - x]*Log[x] + 
         45000*la*x^2*Log[1 - x]*Log[x] - 6480*Log[1 - x]^2*Log[x] + 
         6480*la*Log[1 - x]^2*Log[x] + 50760*x*Log[1 - x]^2*Log[x] - 
         50760*la*x*Log[1 - x]^2*Log[x] - 18360*x^2*Log[1 - x]^2*Log[x] + 
         18360*la*x^2*Log[1 - x]^2*Log[x] - 627480*x*Log[x]^2 + 
         471960*la*x*Log[x]^2 - 24300*x^2*Log[x]^2 - 1620*la*x^2*Log[x]^2 + 
         39960*Log[1 - x]*Log[x]^2 - 39960*la*Log[1 - x]*Log[x]^2 + 
         141480*x*Log[1 - x]*Log[x]^2 - 141480*la*x*Log[1 - x]*Log[x]^2 - 
         51840*x^2*Log[1 - x]*Log[x]^2 + 51840*la*x^2*Log[1 - x]*Log[x]^2 + 
         41400*x*Log[x]^3 - 41400*la*x*Log[x]^3 + 16200*x^2*Log[x]^3 - 
         16200*la*x^2*Log[x]^3 - 4008540*x*Log[zb] + 1677900*la*x*Log[zb] - 
         12960*Pi^2*x*Log[zb] + 15120*la*Pi^2*x*Log[zb] + 
         4008540*x^2*Log[zb] - 1677900*la*x^2*Log[zb] + 
         12960*Pi^2*x^2*Log[zb] - 15120*la*Pi^2*x^2*Log[zb] + 
         2924640*x*Log[1 - la]*Log[zb] - 2924640*x^2*Log[1 - la]*Log[zb] - 
         648000*x*Log[1 - la]^2*Log[zb] + 648000*x^2*Log[1 - la]^2*Log[zb] + 
         60480*Log[1 - x]*Log[zb] - 34560*la*Log[1 - x]*Log[zb] - 
         216000*x*Log[1 - x]*Log[zb] + 138240*la*x*Log[1 - x]*Log[zb] + 
         155520*x^2*Log[1 - x]*Log[zb] - 103680*la*x^2*Log[1 - x]*Log[zb] - 
         129600*Log[1 - x]^2*Log[zb] + 129600*la*Log[1 - x]^2*Log[zb] + 
         77760*x*Log[1 - x]^2*Log[zb] - 77760*la*x*Log[1 - x]^2*Log[zb] + 
         51840*x^2*Log[1 - x]^2*Log[zb] - 51840*la*x^2*Log[1 - x]^2*Log[zb] - 
         2542320*x*Log[x]*Log[zb] + 1842480*la*x*Log[x]*Log[zb] - 
         86400*x^2*Log[x]*Log[zb] + 60480*la*x^2*Log[x]*Log[zb] + 
         155520*Log[1 - x]*Log[x]*Log[zb] - 155520*la*Log[1 - x]*Log[x]*
          Log[zb] + 414720*x*Log[1 - x]*Log[x]*Log[zb] - 
         414720*la*x*Log[1 - x]*Log[x]*Log[zb] - 155520*x^2*Log[1 - x]*Log[x]*
          Log[zb] + 155520*la*x^2*Log[1 - x]*Log[x]*Log[zb] + 
         311040*x*Log[x]^2*Log[zb] - 311040*la*x*Log[x]^2*Log[zb] + 
         51840*x^2*Log[x]^2*Log[zb] - 51840*la*x^2*Log[x]^2*Log[zb] + 
         5361120*x*Log[zb]^2 - 2378160*la*x*Log[zb]^2 - 
         2160*Pi^2*x*Log[zb]^2 + 2160*la*Pi^2*x*Log[zb]^2 - 
         5361120*x^2*Log[zb]^2 + 2378160*la*x^2*Log[zb]^2 + 
         2160*Pi^2*x^2*Log[zb]^2 - 2160*la*Pi^2*x^2*Log[zb]^2 - 
         1296000*x*Log[1 - la]*Log[zb]^2 + 1296000*x^2*Log[1 - la]*
          Log[zb]^2 - 25920*Log[1 - x]*Log[zb]^2 + 25920*la*Log[1 - x]*
          Log[zb]^2 + 77760*x*Log[1 - x]*Log[zb]^2 - 77760*la*x*Log[1 - x]*
          Log[zb]^2 - 51840*x^2*Log[1 - x]*Log[zb]^2 + 
         51840*la*x^2*Log[1 - x]*Log[zb]^2 + 699840*x*Log[x]*Log[zb]^2 - 
         699840*la*x*Log[x]*Log[zb]^2 + 25920*x^2*Log[x]*Log[zb]^2 - 
         25920*la*x^2*Log[x]*Log[zb]^2 - 2887200*x*Log[zb]^3 + 
         2023200*la*x*Log[zb]^3 + 2887200*x^2*Log[zb]^3 - 
         2023200*la*x^2*Log[zb]^3 + 432000*x*Log[zb]^4 - 
         432000*la*x*Log[zb]^4 - 432000*x^2*Log[zb]^4 + 
         432000*la*x^2*Log[zb]^4 - 114480*Zeta[3] + 114480*la*Zeta[3] - 
         285480*x*Zeta[3] + 175320*la*x*Zeta[3] + 399960*x^2*Zeta[3] - 
         289800*la*x^2*Zeta[3] + 220320*x*Log[zb]*Zeta[3] - 
         220320*la*x*Log[zb]*Zeta[3] - 220320*x^2*Log[zb]*Zeta[3] + 
         220320*la*x^2*Log[zb]*Zeta[3])/(25920*(-1 + la)*(-1 + x)*x)) + 
     nf*(-(607 - 553*la - 108*Log[zb] + 108*la*Log[zb] - 336*Zeta[3] + 
          336*la*Zeta[3])/(576*(-1 + la)) + 
       nc^2*(((12 - 131*x + 23*x^2)*H[1, 0, xb])/(144*(-1 + x)*x) + 
         (-72*Pi^2 + 72*la*Pi^2 - 70731*x + 37401*la*x - 1768*Pi^2*x + 
           1408*la*Pi^2*x + 70731*x^2 - 37401*la*x^2 + 1840*Pi^2*x^2 - 
           1480*la*Pi^2*x^2 + 32832*x*Log[1 - la] - 32832*x^2*Log[1 - la] - 
           6912*x*Log[1 - la]^2 + 6912*x^2*Log[1 - la]^2 - 10728*Log[1 - x] + 
           7272*la*Log[1 - x] + 13584*x*Log[1 - x] - 10992*la*x*Log[1 - x] - 
           2784*x^2*Log[1 - x] + 3648*la*x^2*Log[1 - x] - 72*x^3*Log[1 - x] + 
           72*la*x^3*Log[1 - x] + 1044*Log[1 - x]^2 - 1044*la*Log[1 - x]^2 - 
           558*x*Log[1 - x]^2 + 558*la*x*Log[1 - x]^2 - 
           486*x^2*Log[1 - x]^2 + 486*la*x^2*Log[1 - x]^2 - 23760*x*Log[x] + 
           18576*la*x*Log[x] + 3672*x^2*Log[x] - 3672*la*x^2*Log[x] + 
           72*x^3*Log[x] - 72*la*x^3*Log[x] + 2448*Log[1 - x]*Log[x] - 
           2448*la*Log[1 - x]*Log[x] + 3456*x*Log[1 - x]*Log[x] - 
           3456*la*x*Log[1 - x]*Log[x] - 720*x^2*Log[1 - x]*Log[x] + 
           720*la*x^2*Log[1 - x]*Log[x] + 1404*x*Log[x]^2 - 
           1404*la*x*Log[x]^2 + 324*x^2*Log[x]^2 - 324*la*x^2*Log[x]^2 + 
           134688*x*Log[zb] - 67512*la*x*Log[zb] + 738*Pi^2*x*Log[zb] - 
           738*la*Pi^2*x*Log[zb] - 134688*x^2*Log[zb] + 67512*la*x^2*
            Log[zb] - 738*Pi^2*x^2*Log[zb] + 738*la*Pi^2*x^2*Log[zb] - 
           27648*x*Log[1 - la]*Log[zb] + 27648*x^2*Log[1 - la]*Log[zb] + 
           7020*Log[1 - x]*Log[zb] - 7020*la*Log[1 - x]*Log[zb] - 
           5508*x*Log[1 - x]*Log[zb] + 5508*la*x*Log[1 - x]*Log[zb] - 
           1512*x^2*Log[1 - x]*Log[zb] + 1512*la*x^2*Log[1 - x]*Log[zb] + 
           10368*x*Log[x]*Log[zb] - 10368*la*x*Log[x]*Log[zb] - 
           95904*x*Log[zb]^2 + 68256*la*x*Log[zb]^2 + 95904*x^2*Log[zb]^2 - 
           68256*la*x^2*Log[zb]^2 + 18432*x*Log[zb]^3 - 
           18432*la*x*Log[zb]^3 - 18432*x^2*Log[zb]^3 + 18432*la*x^2*
            Log[zb]^3 + 1800*x*Zeta[3] - 1800*la*x*Zeta[3] - 
           1800*x^2*Zeta[3] + 1800*la*x^2*Zeta[3])/(5184*(-1 + la)*(-1 + x)*
           x))))/ep + nc^3*(-(Pi^2*(-2 + x)*H[-1, xb])/(36*(-1 + x)) + 
     (Pi^2*(-185 - 224*x + 97*x^2)*H[0, 0, xb])/(144*(-1 + x)*x) - 
     (Pi^2*(33 - 284*x + 104*x^2)*H[0, 1, xb])/(72*(-1 + x)*x) - 
     (Pi^2*(-13 - 449*x + 164*x^2)*H[1, 1, xb])/(72*(-1 + x)*x) - 
     ((-2 + x)*H[-1, -1, 0, xb])/(3*(-1 + x)) - ((-2 + x)*H[-1, 0, 0, xb])/
      (3*(-1 + x)) + ((-1 + 2*x)*H[0, -1, 0, xb])/(12*(-1 + x)) + 
     ((-185 - 224*x + 97*x^2)*H[0, 0, 1, 0, xb])/(24*(-1 + x)*x) + 
     ((-249 - 152*x + 74*x^2)*H[0, 1, 0, 0, xb])/(24*(-1 + x)*x) - 
     ((33 - 284*x + 104*x^2)*H[0, 1, 1, 0, xb])/(12*(-1 + x)*x) + 
     ((32 - 291*x + 109*x^2)*H[1, 0, 0, 0, xb])/(12*(-1 + x)*x) - 
     ((-40 - 304*x + 115*x^2)*H[1, 0, 1, 0, xb])/(24*(-1 + x)*x) - 
     ((26 - 294*x + 111*x^2)*H[1, 1, 0, 0, xb])/(12*(-1 + x)*x) - 
     ((-13 - 449*x + 164*x^2)*H[1, 1, 1, 0, xb])/(12*(-1 + x)*x) - 
     ((-2 + x)*H[-1, 0, xb]*(5 - 2*la - 6*Log[zb] + 6*la*Log[zb]))/
      (12*(-1 + la)*(-1 + x)) - (H[1, 0, 0, xb]*(-524 + 344*la - 1560*x + 
        1524*la*x + 692*x^2 - 647*la*x^2 + 90*Log[x] - 90*la*Log[x] + 
        1488*x*Log[x] - 1488*la*x*Log[x] - 576*x^2*Log[x] + 
        576*la*x^2*Log[x] + 360*Log[zb] - 360*la*Log[zb] + 72*x*Log[zb] - 
        72*la*x*Log[zb] - 90*x^2*Log[zb] + 90*la*x^2*Log[zb]))/
      (72*(-1 + la)*(-1 + x)*x) - (H[0, 1, 0, xb]*(872 - 467*la - 1552*x + 
        1048*la*x + 305*x^2 - 134*la*x^2 - 144*Log[x] + 144*la*Log[x] + 
        1446*x*Log[x] - 1446*la*x*Log[x] - 528*x^2*Log[x] + 
        528*la*x^2*Log[x] - 810*Log[zb] + 810*la*Log[zb] + 1008*x*Log[zb] - 
        1008*la*x*Log[zb] - 342*x^2*Log[zb] + 342*la*x^2*Log[zb]))/
      (72*(-1 + la)*(-1 + x)*x) - (H[1, 1, 0, xb]*(60 - 24*la - 5530*x + 
        3154*la*x - 5*x^2 + 887*la*x^2 + 102*Log[x] - 102*la*Log[x] + 
        2772*x*Log[x] - 2772*la*x*Log[x] - 1008*x^2*Log[x] + 
        1008*la*x^2*Log[x] - 72*Log[zb] + 72*la*Log[zb] + 4752*x*Log[zb] - 
        4752*la*x*Log[zb] - 1764*x^2*Log[zb] + 1764*la*x^2*Log[zb]))/
      (72*(-1 + la)*(-1 + x)*x) + (H[1, 0, xb]*(1569 - 1083*la - 51*Pi^2 + 
        51*la*Pi^2 - 30694*x + 15340*la*x - 882*Pi^2*x + 882*la*Pi^2*x - 
        2702*x^2 + 2720*la*x^2 + 327*Pi^2*x^2 - 327*la*Pi^2*x^2 - 24*x^3 + 
        24*la*x^3 - 216*Log[1 - la] + 8208*x*Log[1 - la] - 
        3240*x^2*Log[1 - la] - 2478*Log[x] + 1614*la*Log[x] + 
        33834*x*Log[x] - 19578*la*x*Log[x] - 810*x^2*Log[x] - 
        4482*la*x^2*Log[x] + 378*Log[x]^2 - 378*la*Log[x]^2 - 
        8802*x*Log[x]^2 + 8802*la*x*Log[x]^2 + 3186*x^2*Log[x]^2 - 
        3186*la*x^2*Log[x]^2 - 1620*Log[zb] + 1188*la*Log[zb] + 
        47304*x*Log[zb] - 30888*la*x*Log[zb] - 6084*x^2*Log[zb] - 
        396*la*x^2*Log[zb] + 1728*Log[x]*Log[zb] - 1728*la*Log[x]*Log[zb] - 
        28512*x*Log[x]*Log[zb] + 28512*la*x*Log[x]*Log[zb] + 
        10584*x^2*Log[x]*Log[zb] - 10584*la*x^2*Log[x]*Log[zb] + 
        432*Log[zb]^2 - 432*la*Log[zb]^2 - 16416*x*Log[zb]^2 + 
        16416*la*x*Log[zb]^2 + 6480*x^2*Log[zb]^2 - 6480*la*x^2*Log[zb]^2))/
      (432*(-1 + la)*(-1 + x)*x) - 
     (H[0, xb]*(872*Pi^2 - 467*la*Pi^2 - 1555*Pi^2*x + 1051*la*Pi^2*x + 
        311*Pi^2*x^2 - 140*la*Pi^2*x^2 - 144*Pi^2*Log[x] + 
        144*la*Pi^2*Log[x] + 1446*Pi^2*x*Log[x] - 1446*la*Pi^2*x*Log[x] - 
        528*Pi^2*x^2*Log[x] + 528*la*Pi^2*x^2*Log[x] - 810*Pi^2*Log[zb] + 
        810*la*Pi^2*Log[zb] + 1008*Pi^2*x*Log[zb] - 1008*la*Pi^2*x*Log[zb] - 
        342*Pi^2*x^2*Log[zb] + 342*la*Pi^2*x^2*Log[zb] - 990*Zeta[3] + 
        990*la*Zeta[3] - 15552*x*Zeta[3] + 15552*la*x*Zeta[3] + 
        5904*x^2*Zeta[3] - 5904*la*x^2*Zeta[3]))/(432*(-1 + la)*(-1 + x)*x) - 
     (H[1, xb]*(60*Pi^2 - 24*la*Pi^2 - 5530*Pi^2*x + 3154*la*Pi^2*x - 
        5*Pi^2*x^2 + 887*la*Pi^2*x^2 + 102*Pi^2*Log[x] - 102*la*Pi^2*Log[x] + 
        2772*Pi^2*x*Log[x] - 2772*la*Pi^2*x*Log[x] - 1008*Pi^2*x^2*Log[x] + 
        1008*la*Pi^2*x^2*Log[x] - 72*Pi^2*Log[zb] + 72*la*Pi^2*Log[zb] + 
        4752*Pi^2*x*Log[zb] - 4752*la*Pi^2*x*Log[zb] - 
        1764*Pi^2*x^2*Log[zb] + 1764*la*Pi^2*x^2*Log[zb] + 1908*Zeta[3] - 
        1908*la*Zeta[3] - 15804*x*Zeta[3] + 15804*la*x*Zeta[3] + 
        5760*x^2*Zeta[3] - 5760*la*x^2*Zeta[3]))/(432*(-1 + la)*(-1 + x)*x) + 
     (141210*Pi^2 - 97470*la*Pi^2 - 34992*Pi^4 + 34992*la*Pi^4 + 36530545*x - 
       17855275*la*x + 681060*Pi^2*x - 537285*la*Pi^2*x - 89181*Pi^4*x + 
       82458*la*Pi^4*x - 36530545*x^2 + 17855275*la*x^2 - 819570*Pi^2*x^2 + 
       632055*la*Pi^2*x^2 + 124173*Pi^4*x^2 - 117450*la*Pi^4*x^2 - 
       2700*Pi^2*x^3 + 2700*la*Pi^2*x^3 - 19440*Pi^2*Log[1 - la] - 
       26533980*x*Log[1 - la] + 1070010*Pi^2*x*Log[1 - la] + 
       26533980*x^2*Log[1 - la] - 1050570*Pi^2*x^2*Log[1 - la] + 
       18138330*x*Log[1 - la]^2 - 223560*Pi^2*x*Log[1 - la]^2 - 
       18138330*x^2*Log[1 - la]^2 + 223560*Pi^2*x^2*Log[1 - la]^2 - 
       7605900*x*Log[1 - la]^3 + 7605900*x^2*Log[1 - la]^3 + 
       874800*x*Log[1 - la]^4 - 874800*x^2*Log[1 - la]^4 + 
       8471520*Log[1 - x] - 4082940*la*Log[1 - x] + 667170*Pi^2*Log[1 - x] - 
       370710*la*Pi^2*Log[1 - x] - 11283120*x*Log[1 - x] + 
       5634180*la*x*Log[1 - x] - 1078920*Pi^2*x*Log[1 - x] + 
       884520*la*Pi^2*x*Log[1 - x] + 2790000*x^2*Log[1 - x] - 
       1539360*la*x^2*Log[1 - x] + 210870*Pi^2*x^2*Log[1 - x] - 
       274050*la*Pi^2*x^2*Log[1 - x] + 21600*x^3*Log[1 - x] - 
       11880*la*x^3*Log[1 - x] - 1030320*Log[1 - la]*Log[1 - x] + 
       77760*x*Log[1 - la]*Log[1 - x] + 952560*x^2*Log[1 - la]*Log[1 - x] + 
       408240*Log[1 - la]^2*Log[1 - x] + 174960*x*Log[1 - la]^2*Log[1 - x] - 
       583200*x^2*Log[1 - la]^2*Log[1 - x] + 1558170*Log[1 - x]^2 + 
       405270*la*Log[1 - x]^2 - 267300*Pi^2*Log[1 - x]^2 + 
       267300*la*Pi^2*Log[1 - x]^2 - 2898990*x*Log[1 - x]^2 - 
       920970*la*x*Log[1 - x]^2 - 149850*Pi^2*x*Log[1 - x]^2 + 
       149850*la*Pi^2*x*Log[1 - x]^2 + 1345680*x^2*Log[1 - x]^2 + 
       510840*la*x^2*Log[1 - x]^2 + 164430*Pi^2*x^2*Log[1 - x]^2 - 
       164430*la*Pi^2*x^2*Log[1 - x]^2 - 4860*x^3*Log[1 - x]^2 + 
       4860*la*x^3*Log[1 - x]^2 - 1341360*Log[1 - la]*Log[1 - x]^2 + 
       991440*x*Log[1 - la]*Log[1 - x]^2 + 349920*x^2*Log[1 - la]*
        Log[1 - x]^2 - 1876500*Log[1 - x]^3 + 1079460*la*Log[1 - x]^3 + 
       2428920*x*Log[1 - x]^3 - 2215080*la*x*Log[1 - x]^3 - 
       552420*x^2*Log[1 - x]^3 + 1135620*la*x^2*Log[1 - x]^3 + 
       269730*Log[1 - x]^4 - 269730*la*Log[1 - x]^4 + 4050*x*Log[1 - x]^4 - 
       4050*la*x*Log[1 - x]^4 - 273780*x^2*Log[1 - x]^4 + 
       273780*la*x^2*Log[1 - x]^4 - 223020*Pi^2*Log[x] + 
       145260*la*Pi^2*Log[x] + 34482240*x*Log[x] - 14402340*la*x*Log[x] + 
       351270*Pi^2*x*Log[x] + 251370*la*Pi^2*x*Log[x] - 2850120*x^2*Log[x] + 
       1622160*la*x^2*Log[x] - 84510*Pi^2*x^2*Log[x] - 
       440370*la*Pi^2*x^2*Log[x] - 21600*x^3*Log[x] + 11880*la*x^3*Log[x] - 
       27254880*x*Log[1 - la]*Log[x] - 622080*x^2*Log[1 - la]*Log[x] + 
       5073840*x*Log[1 - la]^2*Log[x] + 291600*x^2*Log[1 - la]^2*Log[x] - 
       8896500*Log[1 - x]*Log[x] + 4464180*la*Log[1 - x]*Log[x] + 
       72900*Pi^2*Log[1 - x]*Log[x] - 72900*la*Pi^2*Log[1 - x]*Log[x] - 
       21724740*x*Log[1 - x]*Log[x] + 9574740*la*x*Log[1 - x]*Log[x] + 
       351540*Pi^2*x*Log[1 - x]*Log[x] - 351540*la*Pi^2*x*Log[1 - x]*Log[x] - 
       3029400*x^2*Log[1 - x]*Log[x] + 1532520*la*x^2*Log[1 - x]*Log[x] - 
       123120*Pi^2*x^2*Log[1 - x]*Log[x] + 123120*la*Pi^2*x^2*Log[1 - x]*
        Log[x] - 6480*x^3*Log[1 - x]*Log[x] + 6480*la*x^3*Log[1 - x]*Log[x] + 
       2682720*Log[1 - la]*Log[1 - x]*Log[x] + 6181920*x*Log[1 - la]*
        Log[1 - x]*Log[x] - 2332800*x^2*Log[1 - la]*Log[1 - x]*Log[x] + 
       278640*Log[1 - x]^2*Log[x] - 249480*la*Log[1 - x]^2*Log[x] + 
       5734800*x*Log[1 - x]^2*Log[x] - 3926880*la*x*Log[1 - x]^2*Log[x] - 
       716040*x^2*Log[1 - x]^2*Log[x] + 45360*la*x^2*Log[1 - x]^2*Log[x] + 
       243000*Log[1 - x]^3*Log[x] - 243000*la*Log[1 - x]^3*Log[x] + 
       139320*x*Log[1 - x]^3*Log[x] - 139320*la*x*Log[1 - x]^3*Log[x] - 
       71280*x^2*Log[1 - x]^3*Log[x] + 71280*la*x^2*Log[1 - x]^3*Log[x] + 
       34020*Pi^2*Log[x]^2 - 34020*la*Pi^2*Log[x]^2 - 22408920*x*Log[x]^2 + 
       8844660*la*x*Log[x]^2 - 444690*Pi^2*x*Log[x]^2 + 
       444690*la*Pi^2*x*Log[x]^2 + 1442880*x^2*Log[x]^2 - 
       1161000*la*x^2*Log[x]^2 + 349110*Pi^2*x^2*Log[x]^2 - 
       349110*la*Pi^2*x^2*Log[x]^2 + 4860*x^3*Log[x]^2 - 
       4860*la*x^3*Log[x]^2 + 4257360*x*Log[1 - la]*Log[x]^2 + 
       874800*x^2*Log[1 - la]*Log[x]^2 + 3230280*Log[1 - x]*Log[x]^2 - 
       2005560*la*Log[1 - x]*Log[x]^2 + 10528380*x*Log[1 - x]*Log[x]^2 - 
       6562620*la*x*Log[1 - x]*Log[x]^2 - 9720*x^2*Log[1 - x]*Log[x]^2 - 
       1448280*la*x^2*Log[1 - x]*Log[x]^2 - 194400*Log[1 - x]^2*Log[x]^2 + 
       194400*la*Log[1 - x]^2*Log[x]^2 - 1550340*x*Log[1 - x]^2*Log[x]^2 + 
       1550340*la*x*Log[1 - x]^2*Log[x]^2 + 578340*x^2*Log[1 - x]^2*
        Log[x]^2 - 578340*la*x^2*Log[1 - x]^2*Log[x]^2 + 5522040*x*Log[x]^3 - 
       4433400*la*x*Log[x]^3 + 154440*x^2*Log[x]^3 + 351000*la*x^2*Log[x]^3 - 
       281880*Log[1 - x]*Log[x]^3 + 281880*la*Log[1 - x]*Log[x]^3 - 
       1564920*x*Log[1 - x]*Log[x]^3 + 1564920*la*x*Log[1 - x]*Log[x]^3 + 
       563760*x^2*Log[1 - x]*Log[x]^3 - 563760*la*x^2*Log[1 - x]*Log[x]^3 - 
       203310*x*Log[x]^4 + 203310*la*x*Log[x]^4 - 182250*x^2*Log[x]^4 + 
       182250*la*x^2*Log[x]^4 - 145800*Pi^2*Log[zb] + 
       106920*la*Pi^2*Log[zb] - 92799540*x*Log[zb] + 38417760*la*x*Log[zb] + 
       1795770*Pi^2*x*Log[zb] + 266490*la*Pi^2*x*Log[zb] + 
       13446*Pi^4*x*Log[zb] - 13446*la*Pi^4*x*Log[zb] + 
       92799540*x^2*Log[zb] - 38417760*la*x^2*Log[zb] - 
       1649970*Pi^2*x^2*Log[zb] - 373410*la*Pi^2*x^2*Log[zb] - 
       13446*Pi^4*x^2*Log[zb] + 13446*la*Pi^4*x^2*Log[zb] + 
       74370960*x*Log[1 - la]*Log[zb] - 894240*Pi^2*x*Log[1 - la]*Log[zb] - 
       74370960*x^2*Log[1 - la]*Log[zb] + 894240*Pi^2*x^2*Log[1 - la]*
        Log[zb] - 46743480*x*Log[1 - la]^2*Log[zb] + 
       46743480*x^2*Log[1 - la]^2*Log[zb] + 6998400*x*Log[1 - la]^3*Log[zb] - 
       6998400*x^2*Log[1 - la]^3*Log[zb] - 12190500*Log[1 - x]*Log[zb] + 
       9196740*la*Log[1 - x]*Log[zb] - 592920*Pi^2*Log[1 - x]*Log[zb] + 
       592920*la*Pi^2*Log[1 - x]*Log[zb] + 13233780*x*Log[1 - x]*Log[zb] - 
       11911860*la*x*Log[1 - x]*Log[zb] + 388800*Pi^2*x*Log[1 - x]*Log[zb] - 
       388800*la*Pi^2*x*Log[1 - x]*Log[zb] - 1023840*x^2*Log[1 - x]*Log[zb] + 
       2695680*la*x^2*Log[1 - x]*Log[zb] + 126360*Pi^2*x^2*Log[1 - x]*
        Log[zb] - 126360*la*Pi^2*x^2*Log[1 - x]*Log[zb] - 
       19440*x^3*Log[1 - x]*Log[zb] + 19440*la*x^3*Log[1 - x]*Log[zb] + 
       1632960*Log[1 - la]*Log[1 - x]*Log[zb] + 699840*x*Log[1 - la]*
        Log[1 - x]*Log[zb] - 2332800*x^2*Log[1 - la]*Log[1 - x]*Log[zb] - 
       6230520*Log[1 - x]^2*Log[zb] + 3547800*la*Log[1 - x]^2*Log[zb] + 
       9088200*x*Log[1 - x]^2*Log[zb] - 7105320*la*x*Log[1 - x]^2*Log[zb] - 
       2857680*x^2*Log[1 - x]^2*Log[zb] + 3557520*la*x^2*Log[1 - x]^2*
        Log[zb] + 1594080*Log[1 - x]^3*Log[zb] - 1594080*la*Log[1 - x]^3*
        Log[zb] - 427680*x*Log[1 - x]^3*Log[zb] + 427680*la*x*Log[1 - x]^3*
        Log[zb] - 1166400*x^2*Log[1 - x]^3*Log[zb] + 
       1166400*la*x^2*Log[1 - x]^3*Log[zb] + 155520*Pi^2*Log[x]*Log[zb] - 
       155520*la*Pi^2*Log[x]*Log[zb] - 95244660*x*Log[x]*Log[zb] + 
       40326660*la*x*Log[x]*Log[zb] - 1205280*Pi^2*x*Log[x]*Log[zb] + 
       1205280*la*Pi^2*x*Log[x]*Log[zb] + 1445040*x^2*Log[x]*Log[zb] - 
       2572560*la*x^2*Log[x]*Log[zb] + 1049760*Pi^2*x^2*Log[x]*Log[zb] - 
       1049760*la*Pi^2*x^2*Log[x]*Log[zb] + 19440*x^3*Log[x]*Log[zb] - 
       19440*la*x^3*Log[x]*Log[zb] + 20295360*x*Log[1 - la]*Log[x]*Log[zb] + 
       1166400*x^2*Log[1 - la]*Log[x]*Log[zb] + 14541120*Log[1 - x]*Log[x]*
        Log[zb] - 9175680*la*Log[1 - x]*Log[x]*Log[zb] + 
       36547200*x*Log[1 - x]*Log[x]*Log[zb] - 24183360*la*x*Log[1 - x]*Log[x]*
        Log[zb] - 1555200*x^2*Log[1 - x]*Log[x]*Log[zb] - 
       3110400*la*x^2*Log[1 - x]*Log[x]*Log[zb] - 58320*Log[1 - x]^2*Log[x]*
        Log[zb] + 58320*la*Log[1 - x]^2*Log[x]*Log[zb] - 
       3615840*x*Log[1 - x]^2*Log[x]*Log[zb] + 3615840*la*x*Log[1 - x]^2*
        Log[x]*Log[zb] + 1341360*x^2*Log[1 - x]^2*Log[x]*Log[zb] - 
       1341360*la*x^2*Log[1 - x]^2*Log[x]*Log[zb] + 35740440*x*Log[x]^2*
        Log[zb] - 27225720*la*x*Log[x]^2*Log[zb] + 1108080*x^2*Log[x]^2*
        Log[zb] + 641520*la*x^2*Log[x]^2*Log[zb] - 2449440*Log[1 - x]*
        Log[x]^2*Log[zb] + 2449440*la*Log[1 - x]*Log[x]^2*Log[zb] - 
       7931520*x*Log[1 - x]*Log[x]^2*Log[zb] + 7931520*la*x*Log[1 - x]*
        Log[x]^2*Log[zb] + 2916000*x^2*Log[1 - x]*Log[x]^2*Log[zb] - 
       2916000*la*x^2*Log[1 - x]*Log[x]^2*Log[zb] - 2177280*x*Log[x]^3*
        Log[zb] + 2177280*la*x*Log[x]^3*Log[zb] - 1010880*x^2*Log[x]^3*
        Log[zb] + 1010880*la*x^2*Log[x]^3*Log[zb] + 38880*Pi^2*Log[zb]^2 - 
       38880*la*Pi^2*Log[zb]^2 + 131238090*x*Log[zb]^2 - 
       55423710*la*x*Log[zb]^2 - 2904660*Pi^2*x*Log[zb]^2 + 
       2010420*la*Pi^2*x*Log[zb]^2 - 131238090*x^2*Log[zb]^2 + 
       55423710*la*x^2*Log[zb]^2 + 2865780*Pi^2*x^2*Log[zb]^2 - 
       1971540*la*Pi^2*x^2*Log[zb]^2 - 95411520*x*Log[1 - la]*Log[zb]^2 + 
       95411520*x^2*Log[1 - la]*Log[zb]^2 + 20995200*x*Log[1 - la]^2*
        Log[zb]^2 - 20995200*x^2*Log[1 - la]^2*Log[zb]^2 + 
       5404320*Log[1 - x]*Log[zb]^2 - 3771360*la*Log[1 - x]*Log[zb]^2 - 
       1594080*x*Log[1 - x]*Log[zb]^2 + 2293920*la*x*Log[1 - x]*Log[zb]^2 - 
       3810240*x^2*Log[1 - x]*Log[zb]^2 + 1477440*la*x^2*Log[1 - x]*
        Log[zb]^2 + 2682720*Log[1 - x]^2*Log[zb]^2 - 2682720*la*Log[1 - x]^2*
        Log[zb]^2 - 1982880*x*Log[1 - x]^2*Log[zb]^2 + 
       1982880*la*x*Log[1 - x]^2*Log[zb]^2 - 699840*x^2*Log[1 - x]^2*
        Log[zb]^2 + 699840*la*x^2*Log[1 - x]^2*Log[zb]^2 + 
       75553560*x*Log[x]*Log[zb]^2 - 55258200*la*x*Log[x]*Log[zb]^2 + 
       2196720*x^2*Log[x]*Log[zb]^2 - 1030320*la*x^2*Log[x]*Log[zb]^2 - 
       5365440*Log[1 - x]*Log[x]*Log[zb]^2 + 5365440*la*Log[1 - x]*Log[x]*
        Log[zb]^2 - 12363840*x*Log[1 - x]*Log[x]*Log[zb]^2 + 
       12363840*la*x*Log[1 - x]*Log[x]*Log[zb]^2 + 4665600*x^2*Log[1 - x]*
        Log[x]*Log[zb]^2 - 4665600*la*x^2*Log[1 - x]*Log[x]*Log[zb]^2 - 
       8514720*x*Log[x]^2*Log[zb]^2 + 8514720*la*x*Log[x]^2*Log[zb]^2 - 
       1749600*x^2*Log[x]^2*Log[zb]^2 + 1749600*la*x^2*Log[x]^2*Log[zb]^2 - 
       116030880*x*Log[zb]^3 + 51315120*la*x*Log[zb]^3 + 
       596160*Pi^2*x*Log[zb]^3 - 596160*la*Pi^2*x*Log[zb]^3 + 
       116030880*x^2*Log[zb]^3 - 51315120*la*x^2*Log[zb]^3 - 
       596160*Pi^2*x^2*Log[zb]^3 + 596160*la*Pi^2*x^2*Log[zb]^3 + 
       27993600*x*Log[1 - la]*Log[zb]^3 - 27993600*x^2*Log[1 - la]*
        Log[zb]^3 - 1088640*Log[1 - x]*Log[zb]^3 + 1088640*la*Log[1 - x]*
        Log[zb]^3 - 466560*x*Log[1 - x]*Log[zb]^3 + 466560*la*x*Log[1 - x]*
        Log[zb]^3 + 1555200*x^2*Log[1 - x]*Log[zb]^3 - 
       1555200*la*x^2*Log[1 - x]*Log[zb]^3 - 13530240*x*Log[x]*Log[zb]^3 + 
       13530240*la*x*Log[x]*Log[zb]^3 - 777600*x^2*Log[x]*Log[zb]^3 + 
       777600*la*x^2*Log[x]*Log[zb]^3 + 46830960*x*Log[zb]^4 - 
       32834160*la*x*Log[zb]^4 - 46830960*x^2*Log[zb]^4 + 
       32834160*la*x^2*Log[zb]^4 - 5598720*x*Log[zb]^5 + 
       5598720*la*x*Log[zb]^5 + 5598720*x^2*Log[zb]^5 - 
       5598720*la*x^2*Log[zb]^5 - 7153920*Zeta[3] + 4062960*la*Zeta[3] - 
       11704500*x*Zeta[3] + 4463100*la*x*Zeta[3] + 555660*Pi^2*x*Zeta[3] - 
       555660*la*Pi^2*x*Zeta[3] + 18858420*x^2*Zeta[3] - 
       8526060*la*x^2*Zeta[3] - 555660*Pi^2*x^2*Zeta[3] + 
       555660*la*Pi^2*x^2*Zeta[3] + 4199040*x*Log[1 - la]*Zeta[3] - 
       4199040*x^2*Log[1 - la]*Zeta[3] + 729000*Log[1 - x]*Zeta[3] - 
       729000*la*Log[1 - x]*Zeta[3] - 6862320*x*Log[1 - x]*Zeta[3] + 
       6862320*la*x*Log[1 - x]*Zeta[3] + 388800*x^2*Log[1 - x]*Zeta[3] - 
       388800*la*x^2*Log[1 - x]*Zeta[3] + 1555200*Log[x]*Zeta[3] - 
       1555200*la*Log[x]*Zeta[3] + 1341360*x*Log[x]*Zeta[3] - 
       1341360*la*x*Log[x]*Zeta[3] - 2838240*x^2*Log[x]*Zeta[3] + 
       2838240*la*x^2*Log[x]*Zeta[3] + 6181920*Log[zb]*Zeta[3] - 
       6181920*la*Log[zb]*Zeta[3] + 23250240*x*Log[zb]*Zeta[3] - 
       14852160*la*x*Log[zb]*Zeta[3] - 29432160*x^2*Log[zb]*Zeta[3] + 
       21034080*la*x^2*Log[zb]*Zeta[3] - 8398080*x*Log[zb]^2*Zeta[3] + 
       8398080*la*x*Log[zb]^2*Zeta[3] + 8398080*x^2*Log[zb]^2*Zeta[3] - 
       8398080*la*x^2*Log[zb]^2*Zeta[3] + 272160*x*Zeta[5] - 
       272160*la*x*Zeta[5] - 272160*x^2*Zeta[5] + 272160*la*x^2*Zeta[5])/
      (233280*(-1 + la)*(-1 + x)*x)) + 
   ((-(nc*nf^2)/108 - (nc^2*nf*(29 - 11*la - 36*Log[zb] + 36*la*Log[zb]))/
        (108*(-1 + la)) + (nc^3*(-517*x + 121*la*x + 54*Pi^2*x - 
          54*la*Pi^2*x + 517*x^2 - 121*la*x^2 - 54*Pi^2*x^2 + 
          54*la*Pi^2*x^2 + 432*x*Log[1 - la] - 432*x^2*Log[1 - la] + 
          324*Log[1 - x] - 324*la*Log[1 - x] - 324*x*Log[1 - x] + 
          324*la*x*Log[1 - x] - 432*x*Log[x] + 432*la*x*Log[x] + 
          1656*x*Log[zb] - 792*la*x*Log[zb] - 1656*x^2*Log[zb] + 
          792*la*x^2*Log[zb] - 864*x*Log[zb]^2 + 864*la*x*Log[zb]^2 + 
          864*x^2*Log[zb]^2 - 864*la*x^2*Log[zb]^2))/(432*(-1 + la)*(-1 + x)*
         x))/ep^3 - (nc*nf^2*(-8192*x + 3872*la*x + 726*Pi^2*x - 
        429*la*Pi^2*x + 4212*x*Log[1 - la] - 1458*x*Log[1 - la]^2 - 
        1584*Log[1 - x] + 936*la*Log[1 - x] + 108*Log[1 - x]^2 - 
        108*la*Log[1 - x]^2 + 432*Log[1 - x]*Log[x] - 432*la*Log[1 - x]*
         Log[x] + 17064*x*Log[zb] - 8640*la*x*Log[zb] - 594*Pi^2*x*Log[zb] + 
        594*la*Pi^2*x*Log[zb] - 5832*x*Log[1 - la]*Log[zb] + 
        1296*Log[1 - x]*Log[zb] - 1296*la*Log[1 - x]*Log[zb] - 
        14256*x*Log[zb]^2 + 8424*la*x*Log[zb]^2 + 3888*x*Log[zb]^3 - 
        3888*la*x*Log[zb]^3 + 540*x*Zeta[3] - 540*la*x*Zeta[3]))/
      (11664*(-1 + la)*x) + 
     ((nc*nf^2*(22 - 13*la - 18*Log[zb] + 18*la*Log[zb]))/(324*(-1 + la)) + 
       nf*(-7/96 + (nc^2*(4111*x - 2167*la*x + 312*Pi^2*x - 312*la*Pi^2*x - 
            4111*x^2 + 2167*la*x^2 - 312*Pi^2*x^2 + 312*la*Pi^2*x^2 - 
            1944*x*Log[1 - la] + 1944*x^2*Log[1 - la] + 504*Log[1 - x] - 
            504*la*Log[1 - x] - 504*x*Log[1 - x] + 504*la*x*Log[1 - x] + 
            864*x*Log[x] - 864*la*x*Log[x] - 7776*x*Log[zb] + 
            3888*la*x*Log[zb] + 7776*x^2*Log[zb] - 3888*la*x^2*Log[zb] + 
            3888*x*Log[zb]^2 - 3888*la*x*Log[zb]^2 - 3888*x^2*Log[zb]^2 + 
            3888*la*x^2*Log[zb]^2))/(2592*(-1 + la)*(-1 + x)*x)) + 
       nc^3*(-((1 + 7*x)*H[1, 0, xb])/(12*(-1 + x)*x) + 
         (18*Pi^2 - 18*la*Pi^2 - 7651*x + 2962*la*x - 822*Pi^2*x + 
           714*la*Pi^2*x + 7651*x^2 - 2962*la*x^2 + 804*Pi^2*x^2 - 
           696*la*Pi^2*x^2 + 6642*x*Log[1 - la] - 6642*x^2*Log[1 - la] - 
           3888*x*Log[1 - la]^2 + 3888*x^2*Log[1 - la]^2 + 882*Log[1 - x] + 
           414*la*Log[1 - x] - 882*x*Log[1 - x] - 414*la*x*Log[1 - x] - 
           1458*Log[1 - x]^2 + 1458*la*Log[1 - x]^2 + 1458*x*Log[1 - x]^2 - 
           1458*la*x*Log[1 - x]^2 - 8856*x*Log[x] + 3672*la*x*Log[x] + 
           756*Log[1 - x]*Log[x] - 756*la*Log[1 - x]*Log[x] + 
           1836*x*Log[1 - x]*Log[x] - 1836*la*x*Log[1 - x]*Log[x] + 
           2808*x*Log[x]^2 - 2808*la*x*Log[x]^2 + 22662*x*Log[zb] - 
           9378*la*x*Log[zb] + 216*Pi^2*x*Log[zb] - 216*la*Pi^2*x*Log[zb] - 
           22662*x^2*Log[zb] + 9378*la*x^2*Log[zb] - 216*Pi^2*x^2*Log[zb] + 
           216*la*Pi^2*x^2*Log[zb] - 15552*x*Log[1 - la]*Log[zb] + 
           15552*x^2*Log[1 - la]*Log[zb] - 2592*Log[1 - x]*Log[zb] + 
           2592*la*Log[1 - x]*Log[zb] + 2592*x*Log[1 - x]*Log[zb] - 
           2592*la*x*Log[1 - x]*Log[zb] + 10368*x*Log[x]*Log[zb] - 
           10368*la*x*Log[x]*Log[zb] - 28836*x*Log[zb]^2 + 
           13284*la*x*Log[zb]^2 + 28836*x^2*Log[zb]^2 - 13284*la*x^2*
            Log[zb]^2 + 10368*x*Log[zb]^3 - 10368*la*x*Log[zb]^3 - 
           10368*x^2*Log[zb]^3 + 10368*la*x^2*Log[zb]^3 + 1728*x*Zeta[3] - 
           1728*la*x*Zeta[3] - 1728*x^2*Zeta[3] + 1728*la*x^2*Zeta[3])/
          (1296*(-1 + la)*(-1 + x)*x)))/ep^2 + 
     nf*((102965*x - 84335*la*x - 2835*Pi^2*x + 2835*la*Pi^2*x - 184*Pi^4*x + 
         184*la*Pi^4*x - 2700*x*Log[1 - la] + 360*Log[1 - x] - 
         360*la*Log[1 - x] - 42660*x*Log[zb] + 37260*la*x*Log[zb] + 
         5400*x*Log[zb]^2 - 5400*la*x*Log[zb]^2 - 60720*x*Zeta[3] + 
         47760*la*x*Zeta[3] + 25920*x*Log[zb]*Zeta[3] - 25920*la*x*Log[zb]*
          Zeta[3])/(17280*(-1 + la)*x) + 
       nc^2*(-(Pi^2*(11 + 61*x)*H[0, xb])/(216*(-1 + x)*x) - 
         (Pi^2*(1 + 3*x)*H[1, xb])/(18*(-1 + x)*x) - 
         ((11 + 61*x)*H[0, 1, 0, xb])/(36*(-1 + x)*x) - 
         ((7 + 89*x)*H[1, 0, 0, xb])/(36*(-1 + x)*x) - 
         ((1 + 3*x)*H[1, 1, 0, xb])/(3*(-1 + x)*x) - 
         (H[1, 0, xb]*(-17 + 8*la + 155*x - 74*la*x - 2*x^2 + 2*la*x^2 + 
            7*Log[x] - 7*la*Log[x] - 55*x*Log[x] + 55*la*x*Log[x] + 
            18*Log[zb] - 18*la*Log[zb] - 162*x*Log[zb] + 162*la*x*Log[zb]))/
          (36*(-1 + la)*(-1 + x)*x) - (-36720*Pi^2 + 17280*la*Pi^2 - 
           12997555*x + 8352385*la*x + 312795*Pi^2*x - 249075*la*Pi^2*x + 
           41472*Pi^4*x - 41472*la*Pi^4*x + 12997555*x^2 - 8352385*la*x^2 - 
           276075*Pi^2*x^2 + 231795*la*Pi^2*x^2 - 41472*Pi^4*x^2 + 
           41472*la*Pi^4*x^2 + 4365900*x*Log[1 - la] - 74520*Pi^2*x*
            Log[1 - la] - 4365900*x^2*Log[1 - la] + 74520*Pi^2*x^2*
            Log[1 - la] - 2300400*x*Log[1 - la]^2 + 2300400*x^2*
            Log[1 - la]^2 + 680400*x*Log[1 - la]^3 - 680400*x^2*
            Log[1 - la]^3 - 2107800*Log[1 - x] + 993240*la*Log[1 - x] + 
           83160*Pi^2*Log[1 - x] - 83160*la*Pi^2*Log[1 - x] + 
           2045160*x*Log[1 - x] - 950040*la*x*Log[1 - x] + 
           72360*Pi^2*x*Log[1 - x] - 72360*la*Pi^2*x*Log[1 - x] + 
           62640*x^2*Log[1 - x] - 43200*la*x^2*Log[1 - x] + 
           1010880*Log[1 - la]*Log[1 - x] - 1010880*x*Log[1 - la]*
            Log[1 - x] + 544320*Log[1 - x]^2 - 272160*la*Log[1 - x]^2 - 
           534600*x*Log[1 - x]^2 + 262440*la*x*Log[1 - x]^2 - 
           9720*x^2*Log[1 - x]^2 + 9720*la*x^2*Log[1 - x]^2 - 
           66960*Log[1 - x]^3 + 66960*la*Log[1 - x]^3 + 
           66960*x*Log[1 - x]^3 - 66960*la*x*Log[1 - x]^3 + 
           15120*Pi^2*Log[x] - 15120*la*Pi^2*Log[x] - 2080080*x*Log[x] + 
           855360*la*x*Log[x] + 23760*Pi^2*x*Log[x] - 23760*la*Pi^2*x*
            Log[x] - 62640*x^2*Log[x] + 43200*la*x^2*Log[x] + 
           1399680*x*Log[1 - la]*Log[x] + 1477440*Log[1 - x]*Log[x] - 
           777600*la*Log[1 - x]*Log[x] + 1179360*x*Log[1 - x]*Log[x] - 
           479520*la*x*Log[1 - x]*Log[x] - 12960*x^2*Log[1 - x]*Log[x] + 
           12960*la*x^2*Log[1 - x]*Log[x] - 187920*Log[1 - x]^2*Log[x] + 
           187920*la*Log[1 - x]^2*Log[x] - 511920*x*Log[1 - x]^2*Log[x] + 
           511920*la*x*Log[1 - x]^2*Log[x] + 871560*x*Log[x]^2 - 
           405000*la*x*Log[x]^2 + 9720*x^2*Log[x]^2 - 9720*la*x^2*Log[x]^2 - 
           220320*Log[1 - x]*Log[x]^2 + 220320*la*Log[1 - x]*Log[x]^2 - 
           246240*x*Log[1 - x]*Log[x]^2 + 246240*la*x*Log[1 - x]*Log[x]^2 - 
           103680*x*Log[x]^3 + 103680*la*x*Log[x]^3 + 38880*Pi^2*Log[zb] - 
           38880*la*Pi^2*Log[zb] + 18022140*x*Log[zb] - 9290340*la*x*
            Log[zb] - 276480*Pi^2*x*Log[zb] + 127440*la*Pi^2*x*Log[zb] - 
           18022140*x^2*Log[zb] + 9290340*la*x^2*Log[zb] + 
           237600*Pi^2*x^2*Log[zb] - 88560*la*Pi^2*x^2*Log[zb] - 
           9201600*x*Log[1 - la]*Log[zb] + 9201600*x^2*Log[1 - la]*Log[zb] + 
           4082400*x*Log[1 - la]^2*Log[zb] - 4082400*x^2*Log[1 - la]^2*
            Log[zb] + 4250880*Log[1 - x]*Log[zb] - 2229120*la*Log[1 - x]*
            Log[zb] - 4212000*x*Log[1 - x]*Log[zb] + 2190240*la*x*Log[1 - x]*
            Log[zb] - 38880*x^2*Log[1 - x]*Log[zb] + 38880*la*x^2*Log[1 - x]*
            Log[zb] - 544320*Log[1 - x]^2*Log[zb] + 544320*la*Log[1 - x]^2*
            Log[zb] + 544320*x*Log[1 - x]^2*Log[zb] - 544320*la*x*
            Log[1 - x]^2*Log[zb] + 5248800*x*Log[x]*Log[zb] - 
           2449440*la*x*Log[x]*Log[zb] + 38880*x^2*Log[x]*Log[zb] - 
           38880*la*x^2*Log[x]*Log[zb] - 1399680*Log[1 - x]*Log[x]*Log[zb] + 
           1399680*la*Log[1 - x]*Log[x]*Log[zb] - 1399680*x*Log[1 - x]*Log[x]*
            Log[zb] + 1399680*la*x*Log[1 - x]*Log[x]*Log[zb] - 
           933120*x*Log[x]^2*Log[zb] + 933120*la*x*Log[x]^2*Log[zb] - 
           17933400*x*Log[zb]^2 + 8731800*la*x*Log[zb]^2 + 
           149040*Pi^2*x*Log[zb]^2 - 149040*la*Pi^2*x*Log[zb]^2 + 
           17933400*x^2*Log[zb]^2 - 8731800*la*x^2*Log[zb]^2 - 
           149040*Pi^2*x^2*Log[zb]^2 + 149040*la*Pi^2*x^2*Log[zb]^2 + 
           8164800*x*Log[1 - la]*Log[zb]^2 - 8164800*x^2*Log[1 - la]*
            Log[zb]^2 - 2021760*Log[1 - x]*Log[zb]^2 + 2021760*la*Log[1 - x]*
            Log[zb]^2 + 2021760*x*Log[1 - x]*Log[zb]^2 - 
           2021760*la*x*Log[1 - x]*Log[zb]^2 - 2799360*x*Log[x]*Log[zb]^2 + 
           2799360*la*x*Log[x]*Log[zb]^2 + 11577600*x*Log[zb]^3 - 
           6134400*la*x*Log[zb]^3 - 11577600*x^2*Log[zb]^3 + 
           6134400*la*x^2*Log[zb]^3 - 2721600*x*Log[zb]^4 + 
           2721600*la*x*Log[zb]^4 + 2721600*x^2*Log[zb]^4 - 
           2721600*la*x^2*Log[zb]^4 - 38880*Zeta[3] + 38880*la*Zeta[3] + 
           2289600*x*Zeta[3] - 1045440*la*x*Zeta[3] - 2250720*x^2*Zeta[3] + 
           1006560*la*x^2*Zeta[3] - 2488320*x*Log[zb]*Zeta[3] + 
           2488320*la*x*Log[zb]*Zeta[3] + 2488320*x^2*Log[zb]*Zeta[3] - 
           2488320*la*x^2*Log[zb]*Zeta[3])/(466560*(-1 + la)*(-1 + x)*x))) + 
     ((nc*nf^2*(316*x - 160*la*x - 11*Pi^2*x + 11*la*Pi^2*x - 
          108*x*Log[1 - la] + 24*Log[1 - x] - 24*la*Log[1 - x] - 
          528*x*Log[zb] + 312*la*x*Log[zb] + 216*x*Log[zb]^2 - 
          216*la*x*Log[zb]^2))/(1296*(-1 + la)*x) + 
       nc^3*((Pi^2*(-49 + 25*x)*H[0, xb])/(144*(-1 + x)*x) + 
         (Pi^2*(-5 + 82*x)*H[1, xb])/(72*(-1 + x)*x) + 
         ((-49 + 25*x)*H[0, 1, 0, xb])/(24*(-1 + x)*x) - 
         ((-18 + 23*x)*H[1, 0, 0, xb])/(24*(-1 + x)*x) + 
         ((-5 + 82*x)*H[1, 1, 0, xb])/(12*(-1 + x)*x) + 
         (H[1, 0, xb]*(-9 + 9*la + 185*x - 113*la*x + 14*Log[x] - 
            14*la*Log[x] - 156*x*Log[x] + 156*la*x*Log[x] - 144*x*Log[zb] + 
            144*la*x*Log[zb]))/(24*(-1 + la)*(-1 + x)*x) - 
         (1620*Pi^2 - 1620*la*Pi^2 + 567070*x - 285190*la*x + 52545*Pi^2*x - 
           40485*la*Pi^2*x + 2517*Pi^4*x - 2517*la*Pi^4*x - 567070*x^2 + 
           285190*la*x^2 - 54165*Pi^2*x^2 + 42105*la*Pi^2*x^2 - 
           2517*Pi^4*x^2 + 2517*la*Pi^4*x^2 - 415260*x*Log[1 - la] + 
           1080*Pi^2*x*Log[1 - la] + 415260*x^2*Log[1 - la] - 
           1080*Pi^2*x^2*Log[1 - la] + 267840*x*Log[1 - la]^2 - 
           267840*x^2*Log[1 - la]^2 - 108000*x*Log[1 - la]^3 + 
           108000*x^2*Log[1 - la]^3 + 148200*Log[1 - x] - 
           79080*la*Log[1 - x] + 20880*Pi^2*Log[1 - x] - 20880*la*Pi^2*
            Log[1 - x] - 147840*x*Log[1 - x] + 78720*la*x*Log[1 - x] - 
           16560*Pi^2*x*Log[1 - x] + 16560*la*Pi^2*x*Log[1 - x] - 
           360*x^2*Log[1 - x] + 360*la*x^2*Log[1 - x] + 12960*Log[1 - la]*
            Log[1 - x] - 12960*x*Log[1 - la]*Log[1 - x] + 
           68220*Log[1 - x]^2 - 3420*la*Log[1 - x]^2 - 68220*x*Log[1 - x]^2 + 
           3420*la*x*Log[1 - x]^2 - 33480*Log[1 - x]^3 + 
           33480*la*Log[1 - x]^3 + 33480*x*Log[1 - x]^3 - 
           33480*la*x*Log[1 - x]^3 - 2520*Pi^2*Log[x] + 2520*la*Pi^2*Log[x] + 
           415800*x*Log[x] - 169560*la*x*Log[x] + 9000*Pi^2*x*Log[x] - 
           9000*la*Pi^2*x*Log[x] + 360*x^2*Log[x] - 360*la*x^2*Log[x] - 
           362880*x*Log[1 - la]*Log[x] - 160200*Log[1 - x]*Log[x] + 
           82440*la*Log[1 - x]*Log[x] - 241560*x*Log[1 - x]*Log[x] + 
           111960*la*x*Log[1 - x]*Log[x] - 6480*Log[1 - x]^2*Log[x] + 
           6480*la*Log[1 - x]^2*Log[x] + 32400*x*Log[1 - x]^2*Log[x] - 
           32400*la*x*Log[1 - x]^2*Log[x] - 285120*x*Log[x]^2 + 
           103680*la*x*Log[x]^2 + 39960*Log[1 - x]*Log[x]^2 - 
           39960*la*Log[1 - x]*Log[x]^2 + 89640*x*Log[1 - x]*Log[x]^2 - 
           89640*la*x*Log[1 - x]*Log[x]^2 + 57600*x*Log[x]^3 - 
           57600*la*x*Log[x]^3 - 1394280*x*Log[zb] + 563760*la*x*Log[zb] - 
           21960*Pi^2*x*Log[zb] + 24120*la*Pi^2*x*Log[zb] + 
           1394280*x^2*Log[zb] - 563760*la*x^2*Log[zb] + 21960*Pi^2*x^2*
            Log[zb] - 24120*la*Pi^2*x^2*Log[zb] + 1071360*x*Log[1 - la]*
            Log[zb] - 1071360*x^2*Log[1 - la]*Log[zb] - 
           648000*x*Log[1 - la]^2*Log[zb] + 648000*x^2*Log[1 - la]^2*
            Log[zb] - 112320*Log[1 - x]*Log[zb] + 138240*la*Log[1 - x]*
            Log[zb] + 112320*x*Log[1 - x]*Log[zb] - 138240*la*x*Log[1 - x]*
            Log[zb] - 129600*Log[1 - x]^2*Log[zb] + 129600*la*Log[1 - x]^2*
            Log[zb] + 129600*x*Log[1 - x]^2*Log[zb] - 129600*la*x*
            Log[1 - x]^2*Log[zb] - 1218240*x*Log[x]*Log[zb] + 
           492480*la*x*Log[x]*Log[zb] + 155520*Log[1 - x]*Log[x]*Log[zb] - 
           155520*la*Log[1 - x]*Log[x]*Log[zb] + 259200*x*Log[1 - x]*Log[x]*
            Log[zb] - 259200*la*x*Log[1 - x]*Log[x]*Log[zb] + 
           362880*x*Log[x]^2*Log[zb] - 362880*la*x*Log[x]^2*Log[zb] + 
           1901880*x*Log[zb]^2 - 830520*la*x*Log[zb]^2 - 
           2160*Pi^2*x*Log[zb]^2 + 2160*la*Pi^2*x*Log[zb]^2 - 
           1901880*x^2*Log[zb]^2 + 830520*la*x^2*Log[zb]^2 + 
           2160*Pi^2*x^2*Log[zb]^2 - 2160*la*Pi^2*x^2*Log[zb]^2 - 
           1296000*x*Log[1 - la]*Log[zb]^2 + 1296000*x^2*Log[1 - la]*
            Log[zb]^2 - 25920*Log[1 - x]*Log[zb]^2 + 25920*la*Log[1 - x]*
            Log[zb]^2 + 25920*x*Log[1 - x]*Log[zb]^2 - 25920*la*x*Log[1 - x]*
            Log[zb]^2 + 725760*x*Log[x]*Log[zb]^2 - 725760*la*x*Log[x]*
            Log[zb]^2 - 1578240*x*Log[zb]^3 + 714240*la*x*Log[zb]^3 + 
           1578240*x^2*Log[zb]^3 - 714240*la*x^2*Log[zb]^3 + 
           432000*x*Log[zb]^4 - 432000*la*x*Log[zb]^4 - 
           432000*x^2*Log[zb]^4 + 432000*la*x^2*Log[zb]^4 - 114480*Zeta[3] + 
           114480*la*Zeta[3] - 168840*x*Zeta[3] + 58680*la*x*Zeta[3] + 
           283320*x^2*Zeta[3] - 173160*la*x^2*Zeta[3] + 220320*x*Log[zb]*
            Zeta[3] - 220320*la*x*Log[zb]*Zeta[3] - 220320*x^2*Log[zb]*
            Zeta[3] + 220320*la*x^2*Log[zb]*Zeta[3])/(25920*(-1 + la)*
           (-1 + x)*x)) + nf*((553 - 499*la - 108*Log[zb] + 108*la*Log[zb] - 
           336*Zeta[3] + 336*la*Zeta[3])/(576*(-1 + la)) + 
         nc^2*(((-1 + 9*x)*H[1, 0, xb])/(12*(-1 + x)*x) - 
           (-72*Pi^2 + 72*la*Pi^2 - 37077*x + 22323*la*x - 1468*Pi^2*x + 
             1108*la*Pi^2*x + 37077*x^2 - 22323*la*x^2 + 1540*Pi^2*x^2 - 
             1180*la*Pi^2*x^2 + 15120*x*Log[1 - la] - 15120*x^2*Log[1 - la] - 
             6912*x*Log[1 - la]^2 + 6912*x^2*Log[1 - la]^2 - 
             7200*Log[1 - x] + 3744*la*Log[1 - x] + 7128*x*Log[1 - x] - 
             3672*la*x*Log[1 - x] + 72*x^2*Log[1 - x] - 72*la*x^2*
              Log[1 - x] + 936*Log[1 - x]^2 - 936*la*Log[1 - x]^2 - 
             936*x*Log[1 - x]^2 + 936*la*x*Log[1 - x]^2 - 9720*x*Log[x] + 
             4536*la*x*Log[x] - 72*x^2*Log[x] + 72*la*x^2*Log[x] + 
             2448*Log[1 - x]*Log[x] - 2448*la*Log[1 - x]*Log[x] + 
             2736*x*Log[1 - x]*Log[x] - 2736*la*x*Log[1 - x]*Log[x] + 
             1728*x*Log[x]^2 - 1728*la*x*Log[x]^2 + 59748*x*Log[zb] - 
             29508*la*x*Log[zb] + 720*Pi^2*x*Log[zb] - 720*la*Pi^2*x*
              Log[zb] - 59748*x^2*Log[zb] + 29508*la*x^2*Log[zb] - 
             720*Pi^2*x^2*Log[zb] + 720*la*Pi^2*x^2*Log[zb] - 
             27648*x*Log[1 - la]*Log[zb] + 27648*x^2*Log[1 - la]*Log[zb] + 
             6912*Log[1 - x]*Log[zb] - 6912*la*Log[1 - x]*Log[zb] - 
             6912*x*Log[1 - x]*Log[zb] + 6912*la*x*Log[1 - x]*Log[zb] + 
             10368*x*Log[x]*Log[zb] - 10368*la*x*Log[x]*Log[zb] - 
             57888*x*Log[zb]^2 + 30240*la*x*Log[zb]^2 + 57888*x^2*Log[zb]^2 - 
             30240*la*x^2*Log[zb]^2 + 18432*x*Log[zb]^3 - 
             18432*la*x*Log[zb]^3 - 18432*x^2*Log[zb]^3 + 18432*la*x^2*
              Log[zb]^3 + 2016*x*Zeta[3] - 2016*la*x*Zeta[3] - 
             2016*x^2*Zeta[3] + 2016*la*x^2*Zeta[3])/(5184*(-1 + la)*(-1 + x)*
             x))))/ep + nc^3*((Pi^2*(185 + 127*x)*H[0, 0, xb])/
        (144*(-1 + x)*x) - (Pi^2*(-11 + 60*x)*H[0, 1, xb])/(24*(-1 + x)*x) - 
       (Pi^2*(13 + 285*x)*H[1, 1, xb])/(72*(-1 + x)*x) + 
       ((185 + 127*x)*H[0, 0, 1, 0, xb])/(24*(-1 + x)*x) + 
       ((83 + 26*x)*H[0, 1, 0, 0, xb])/(8*(-1 + x)*x) - 
       ((-11 + 60*x)*H[0, 1, 1, 0, xb])/(4*(-1 + x)*x) + 
       ((-16 + 91*x)*H[1, 0, 0, 0, xb])/(6*(-1 + x)*x) - 
       ((40 + 189*x)*H[1, 0, 1, 0, xb])/(24*(-1 + x)*x) - 
       ((-26 + 183*x)*H[1, 1, 0, 0, xb])/(12*(-1 + x)*x) - 
       ((13 + 285*x)*H[1, 1, 1, 0, xb])/(12*(-1 + x)*x) - 
       (H[1, 0, 0, xb]*(311 - 131*la + 901*x - 910*la*x - 90*Log[x] + 
          90*la*Log[x] - 912*x*Log[x] + 912*la*x*Log[x] - 360*Log[zb] + 
          360*la*Log[zb] + 18*x*Log[zb] - 18*la*x*Log[zb]))/
        (72*(-1 + la)*(-1 + x)*x) - (H[1, 1, 0, xb]*(11 - 17*la + 397*x - 
          148*la*x - 17*Log[x] + 17*la*Log[x] - 294*x*Log[x] + 
          294*la*x*Log[x] + 12*Log[zb] - 12*la*Log[zb] - 498*x*Log[zb] + 
          498*la*x*Log[zb]))/(12*(-1 + la)*(-1 + x)*x) - 
       (H[0, 1, 0, xb]*(-431 + 26*la + 1079*x - 746*la*x + 144*Log[x] - 
          144*la*Log[x] - 918*x*Log[x] + 918*la*x*Log[x] + 810*Log[zb] - 
          810*la*Log[zb] - 666*x*Log[zb] + 666*la*x*Log[zb]))/
        (72*(-1 + la)*(-1 + x)*x) + (H[1, 0, xb]*(-386 + 188*la + 17*Pi^2 - 
          17*la*Pi^2 + 4106*x - 1892*la*x + 185*Pi^2*x - 185*la*Pi^2*x - 
          8*x^2 + 8*la*x^2 + 72*Log[1 - la] - 1656*x*Log[1 - la] + 
          526*Log[x] - 238*la*Log[x] - 5134*x*Log[x] + 2146*la*x*Log[x] - 
          126*Log[x]^2 + 126*la*Log[x]^2 + 1872*x*Log[x]^2 - 
          1872*la*x*Log[x]^2 + 540*Log[zb] - 396*la*Log[zb] - 
          7740*x*Log[zb] + 4428*la*x*Log[zb] - 576*Log[x]*Log[zb] + 
          576*la*Log[x]*Log[zb] + 5976*x*Log[x]*Log[zb] - 
          5976*la*x*Log[x]*Log[zb] - 144*Log[zb]^2 + 144*la*Log[zb]^2 + 
          3312*x*Log[zb]^2 - 3312*la*x*Log[zb]^2))/(144*(-1 + la)*(-1 + x)*
         x) - (H[0, xb]*(-431*Pi^2 + 26*la*Pi^2 + 1079*Pi^2*x - 
          746*la*Pi^2*x + 144*Pi^2*Log[x] - 144*la*Pi^2*Log[x] - 
          918*Pi^2*x*Log[x] + 918*la*Pi^2*x*Log[x] + 810*Pi^2*Log[zb] - 
          810*la*Pi^2*Log[zb] - 666*Pi^2*x*Log[zb] + 666*la*Pi^2*x*Log[zb] + 
          990*Zeta[3] - 990*la*Zeta[3] + 9648*x*Zeta[3] - 9648*la*x*Zeta[3]))/
        (432*(-1 + la)*(-1 + x)*x) - (H[1, xb]*(11*Pi^2 - 17*la*Pi^2 + 
          397*Pi^2*x - 148*la*Pi^2*x - 17*Pi^2*Log[x] + 17*la*Pi^2*Log[x] - 
          294*Pi^2*x*Log[x] + 294*la*Pi^2*x*Log[x] + 12*Pi^2*Log[zb] - 
          12*la*Pi^2*Log[zb] - 498*Pi^2*x*Log[zb] + 498*la*Pi^2*x*Log[zb] - 
          318*Zeta[3] + 318*la*Zeta[3] + 1674*x*Zeta[3] - 1674*la*x*Zeta[3]))/
        (72*(-1 + la)*(-1 + x)*x) - (104220*Pi^2 - 50760*la*Pi^2 - 
         34992*Pi^4 + 34992*la*Pi^4 + 17429215*x - 9920605*la*x + 
         230565*Pi^2*x - 174270*la*Pi^2*x - 76788*Pi^4*x + 70065*la*Pi^4*x - 
         17429215*x^2 + 9920605*la*x^2 - 334785*Pi^2*x^2 + 
         225030*la*Pi^2*x^2 + 111780*Pi^4*x^2 - 105057*la*Pi^4*x^2 - 
         19440*Pi^2*Log[1 - la] - 9775080*x*Log[1 - la] + 
         234090*Pi^2*x*Log[1 - la] + 9775080*x^2*Log[1 - la] - 
         214650*Pi^2*x^2*Log[1 - la] + 6765930*x*Log[1 - la]^2 - 
         223560*Pi^2*x*Log[1 - la]^2 - 6765930*x^2*Log[1 - la]^2 + 
         223560*Pi^2*x^2*Log[1 - la]^2 - 2843100*x*Log[1 - la]^3 + 
         2843100*x^2*Log[1 - la]^3 + 874800*x*Log[1 - la]^4 - 
         874800*x^2*Log[1 - la]^4 + 4764960*Log[1 - x] - 
         2014200*la*Log[1 - x] + 255690*Pi^2*Log[1 - x] + 
         40770*la*Pi^2*Log[1 - x] - 4736880*x*Log[1 - x] + 
         1995840*la*x*Log[1 - x] - 605610*Pi^2*x*Log[1 - x] + 
         348030*la*Pi^2*x*Log[1 - x] - 28080*x^2*Log[1 - x] + 
         18360*la*x^2*Log[1 - x] - 2663280*Log[1 - la]*Log[1 - x] + 
         2663280*x*Log[1 - la]*Log[1 - x] + 408240*Log[1 - la]^2*Log[1 - x] - 
         408240*x*Log[1 - la]^2*Log[1 - x] - 670140*Log[1 - x]^2 + 
         504900*la*Log[1 - x]^2 - 267300*Pi^2*Log[1 - x]^2 + 
         267300*la*Pi^2*Log[1 - x]^2 + 665280*x*Log[1 - x]^2 - 
         500040*la*x*Log[1 - x]^2 + 14580*Pi^2*x*Log[1 - x]^2 - 
         14580*la*Pi^2*x*Log[1 - x]^2 + 4860*x^2*Log[1 - x]^2 - 
         4860*la*x^2*Log[1 - x]^2 - 1341360*Log[1 - la]*Log[1 - x]^2 + 
         1341360*x*Log[1 - la]*Log[1 - x]^2 - 914220*Log[1 - x]^3 + 
         117180*la*Log[1 - x]^3 + 914220*x*Log[1 - x]^3 - 
         117180*la*x*Log[1 - x]^3 + 269730*Log[1 - x]^4 - 
         269730*la*Log[1 - x]^4 - 269730*x*Log[1 - x]^4 + 
         269730*la*x*Log[1 - x]^4 - 142020*Pi^2*Log[x] + 
         64260*la*Pi^2*Log[x] + 7834320*x*Log[x] - 3022920*la*x*Log[x] + 
         93420*Pi^2*x*Log[x] - 15660*la*Pi^2*x*Log[x] + 28080*x^2*Log[x] - 
         18360*la*x^2*Log[x] - 7115040*x*Log[1 - la]*Log[x] + 
         5365440*x*Log[1 - la]^2*Log[x] - 4857840*Log[1 - x]*Log[x] + 
         2233440*la*Log[1 - x]*Log[x] + 72900*Pi^2*Log[1 - x]*Log[x] - 
         72900*la*Pi^2*Log[1 - x]*Log[x] - 5218560*x*Log[1 - x]*Log[x] + 
         2127600*la*x*Log[1 - x]*Log[x] + 228420*Pi^2*x*Log[1 - x]*Log[x] - 
         228420*la*Pi^2*x*Log[1 - x]*Log[x] + 6480*x^2*Log[1 - x]*Log[x] - 
         6480*la*x^2*Log[1 - x]*Log[x] + 2682720*Log[1 - la]*Log[1 - x]*
          Log[x] + 3849120*x*Log[1 - la]*Log[1 - x]*Log[x] + 
         487620*Log[1 - x]^2*Log[x] - 458460*la*Log[1 - x]^2*Log[x] + 
         2836620*x*Log[1 - x]^2*Log[x] - 1699380*la*x*Log[1 - x]^2*Log[x] + 
         243000*Log[1 - x]^3*Log[x] - 243000*la*Log[1 - x]^3*Log[x] + 
         68040*x*Log[1 - x]^3*Log[x] - 68040*la*x*Log[1 - x]^3*Log[x] + 
         34020*Pi^2*Log[x]^2 - 34020*la*Pi^2*Log[x]^2 - 4712580*x*Log[x]^2 + 
         1796580*la*x*Log[x]^2 - 95580*Pi^2*x*Log[x]^2 + 
         95580*la*Pi^2*x*Log[x]^2 - 4860*x^2*Log[x]^2 + 
         4860*la*x^2*Log[x]^2 + 5132160*x*Log[1 - la]*Log[x]^2 + 
         2190240*Log[1 - x]*Log[x]^2 - 965520*la*Log[1 - x]*Log[x]^2 + 
         3991680*x*Log[1 - x]*Log[x]^2 - 1483920*la*x*Log[1 - x]*Log[x]^2 - 
         194400*Log[1 - x]^2*Log[x]^2 + 194400*la*Log[1 - x]^2*Log[x]^2 - 
         972000*x*Log[1 - x]^2*Log[x]^2 + 972000*la*x*Log[1 - x]^2*Log[x]^2 + 
         2397600*x*Log[x]^3 - 803520*la*x*Log[x]^3 - 281880*Log[1 - x]*
          Log[x]^3 + 281880*la*Log[1 - x]*Log[x]^3 - 1001160*x*Log[1 - x]*
          Log[x]^3 + 1001160*la*x*Log[1 - x]*Log[x]^3 - 385560*x*Log[x]^4 + 
         385560*la*x*Log[x]^4 - 145800*Pi^2*Log[zb] + 106920*la*Pi^2*
          Log[zb] - 34567380*x*Log[zb] + 15017220*la*x*Log[zb] + 
         355590*Pi^2*x*Log[zb] + 112590*la*Pi^2*x*Log[zb] + 
         13446*Pi^4*x*Log[zb] - 13446*la*Pi^4*x*Log[zb] + 
         34567380*x^2*Log[zb] - 15017220*la*x^2*Log[zb] - 
         209790*Pi^2*x^2*Log[zb] - 219510*la*Pi^2*x^2*Log[zb] - 
         13446*Pi^4*x^2*Log[zb] + 13446*la*Pi^4*x^2*Log[zb] + 
         27063720*x*Log[1 - la]*Log[zb] - 894240*Pi^2*x*Log[1 - la]*Log[zb] - 
         27063720*x^2*Log[1 - la]*Log[zb] + 894240*Pi^2*x^2*Log[1 - la]*
          Log[zb] - 17058600*x*Log[1 - la]^2*Log[zb] + 
         17058600*x^2*Log[1 - la]^2*Log[zb] + 6998400*x*Log[1 - la]^3*
          Log[zb] - 6998400*x^2*Log[1 - la]^3*Log[zb] - 10828080*Log[1 - x]*
          Log[zb] + 5501520*la*Log[1 - x]*Log[zb] - 592920*Pi^2*Log[1 - x]*
          Log[zb] + 592920*la*Pi^2*Log[1 - x]*Log[zb] + 10808640*x*Log[1 - x]*
          Log[zb] - 5482080*la*x*Log[1 - x]*Log[zb] + 515160*Pi^2*x*
          Log[1 - x]*Log[zb] - 515160*la*Pi^2*x*Log[1 - x]*Log[zb] + 
         19440*x^2*Log[1 - x]*Log[zb] - 19440*la*x^2*Log[1 - x]*Log[zb] + 
         1632960*Log[1 - la]*Log[1 - x]*Log[zb] - 1632960*x*Log[1 - la]*
          Log[1 - x]*Log[zb] - 2352240*Log[1 - x]^2*Log[zb] - 
         330480*la*Log[1 - x]^2*Log[zb] + 2352240*x*Log[1 - x]^2*Log[zb] + 
         330480*la*x*Log[1 - x]^2*Log[zb] + 1594080*Log[1 - x]^3*Log[zb] - 
         1594080*la*Log[1 - x]^3*Log[zb] - 1594080*x*Log[1 - x]^3*Log[zb] + 
         1594080*la*x*Log[1 - x]^3*Log[zb] + 155520*Pi^2*Log[x]*Log[zb] - 
         155520*la*Pi^2*Log[x]*Log[zb] - 23852880*x*Log[x]*Log[zb] + 
         9622800*la*x*Log[x]*Log[zb] - 155520*Pi^2*x*Log[x]*Log[zb] + 
         155520*la*Pi^2*x*Log[x]*Log[zb] - 19440*x^2*Log[x]*Log[zb] + 
         19440*la*x^2*Log[x]*Log[zb] + 21461760*x*Log[1 - la]*Log[x]*
          Log[zb] + 10614240*Log[1 - x]*Log[x]*Log[zb] - 
         5248800*la*Log[1 - x]*Log[x]*Log[zb] + 13880160*x*Log[1 - x]*Log[x]*
          Log[zb] - 6181920*la*x*Log[1 - x]*Log[x]*Log[zb] - 
         58320*Log[1 - x]^2*Log[x]*Log[zb] + 58320*la*Log[1 - x]^2*Log[x]*
          Log[zb] - 2274480*x*Log[1 - x]^2*Log[x]*Log[zb] + 
         2274480*la*x*Log[1 - x]^2*Log[x]*Log[zb] + 16096320*x*Log[x]^2*
          Log[zb] - 5832000*la*x*Log[x]^2*Log[zb] - 2449440*Log[1 - x]*
          Log[x]^2*Log[zb] + 2449440*la*Log[1 - x]*Log[x]^2*Log[zb] - 
         5015520*x*Log[1 - x]*Log[x]^2*Log[zb] + 5015520*la*x*Log[1 - x]*
          Log[x]^2*Log[zb] - 3188160*x*Log[x]^3*Log[zb] + 
         3188160*la*x*Log[x]^3*Log[zb] + 38880*Pi^2*Log[zb]^2 - 
         38880*la*Pi^2*Log[zb]^2 + 46613880*x*Log[zb]^2 - 
         19550160*la*x*Log[zb]^2 - 1362420*Pi^2*x*Log[zb]^2 + 
         468180*la*Pi^2*x*Log[zb]^2 - 46613880*x^2*Log[zb]^2 + 
         19550160*la*x^2*Log[zb]^2 + 1323540*Pi^2*x^2*Log[zb]^2 - 
         429300*la*Pi^2*x^2*Log[zb]^2 - 34117200*x*Log[1 - la]*Log[zb]^2 + 
         34117200*x^2*Log[1 - la]*Log[zb]^2 + 20995200*x*Log[1 - la]^2*
          Log[zb]^2 - 20995200*x^2*Log[1 - la]^2*Log[zb]^2 + 
         6959520*Log[1 - x]*Log[zb]^2 - 5326560*la*Log[1 - x]*Log[zb]^2 - 
         6959520*x*Log[1 - x]*Log[zb]^2 + 5326560*la*x*Log[1 - x]*Log[zb]^2 + 
         2682720*Log[1 - x]^2*Log[zb]^2 - 2682720*la*Log[1 - x]^2*Log[zb]^2 - 
         2682720*x*Log[1 - x]^2*Log[zb]^2 + 2682720*la*x*Log[1 - x]^2*
          Log[zb]^2 + 35691840*x*Log[x]*Log[zb]^2 - 14230080*la*x*Log[x]*
          Log[zb]^2 - 5365440*Log[1 - x]*Log[x]*Log[zb]^2 + 
         5365440*la*Log[1 - x]*Log[x]*Log[zb]^2 - 7698240*x*Log[1 - x]*Log[x]*
          Log[zb]^2 + 7698240*la*x*Log[1 - x]*Log[x]*Log[zb]^2 - 
         10264320*x*Log[x]^2*Log[zb]^2 + 10264320*la*x*Log[x]^2*Log[zb]^2 - 
         40787280*x*Log[zb]^3 + 18042480*la*x*Log[zb]^3 + 
         596160*Pi^2*x*Log[zb]^3 - 596160*la*Pi^2*x*Log[zb]^3 + 
         40787280*x^2*Log[zb]^3 - 18042480*la*x^2*Log[zb]^3 - 
         596160*Pi^2*x^2*Log[zb]^3 + 596160*la*Pi^2*x^2*Log[zb]^3 + 
         27993600*x*Log[1 - la]*Log[zb]^3 - 27993600*x^2*Log[1 - la]*
          Log[zb]^3 - 1088640*Log[1 - x]*Log[zb]^3 + 1088640*la*Log[1 - x]*
          Log[zb]^3 + 1088640*x*Log[1 - x]*Log[zb]^3 - 
         1088640*la*x*Log[1 - x]*Log[zb]^3 - 14307840*x*Log[x]*Log[zb]^3 + 
         14307840*la*x*Log[x]*Log[zb]^3 + 25369200*x*Log[zb]^4 - 
         11372400*la*x*Log[zb]^4 - 25369200*x^2*Log[zb]^4 + 
         11372400*la*x^2*Log[zb]^4 - 5598720*x*Log[zb]^5 + 
         5598720*la*x*Log[zb]^5 + 5598720*x^2*Log[zb]^5 - 
         5598720*la*x^2*Log[zb]^5 - 4014360*Zeta[3] + 923400*la*Zeta[3] - 
         7690140*x*Zeta[3] + 5405940*la*x*Zeta[3] + 555660*Pi^2*x*Zeta[3] - 
         555660*la*Pi^2*x*Zeta[3] + 11704500*x^2*Zeta[3] - 
         6329340*la*x^2*Zeta[3] - 555660*Pi^2*x^2*Zeta[3] + 
         555660*la*Pi^2*x^2*Zeta[3] + 4199040*x*Log[1 - la]*Zeta[3] - 
         4199040*x^2*Log[1 - la]*Zeta[3] + 729000*Log[1 - x]*Zeta[3] - 
         729000*la*Log[1 - x]*Zeta[3] - 6473520*x*Log[1 - x]*Zeta[3] + 
         6473520*la*x*Log[1 - x]*Zeta[3] + 1555200*Log[x]*Zeta[3] - 
         1555200*la*Log[x]*Zeta[3] - 1496880*x*Log[x]*Zeta[3] + 
         1496880*la*x*Log[x]*Zeta[3] + 6181920*Log[zb]*Zeta[3] - 
         6181920*la*Log[zb]*Zeta[3] + 12966480*x*Log[zb]*Zeta[3] - 
         4568400*la*x*Log[zb]*Zeta[3] - 19148400*x^2*Log[zb]*Zeta[3] + 
         10750320*la*x^2*Log[zb]*Zeta[3] - 8398080*x*Log[zb]^2*Zeta[3] + 
         8398080*la*x*Log[zb]^2*Zeta[3] + 8398080*x^2*Log[zb]^2*Zeta[3] - 
         8398080*la*x^2*Log[zb]^2*Zeta[3] + 272160*x*Zeta[5] - 
         272160*la*x*Zeta[5] - 272160*x^2*Zeta[5] + 272160*la*x^2*Zeta[5])/
        (233280*(-1 + la)*(-1 + x)*x)))/zb) + 
 dd[zb]*(-(nc^3*(-7*Pi^2*x + 7*Pi^2*x^2 - 66*Log[1 - x] + 66*x*Log[1 - x] + 
       24*x*Log[x]))/(144*ep^4*(-1 + x)*x) + 
   nf^2*((-29765 + 990*Pi^2 + 42*Pi^4 + 18000*Zeta[3])/(12960*nc) - 
     (nc*(1539225*la*x - 1539225*la^2*x - 34420*la*Pi^2*x + 
        34420*la^2*Pi^2*x - 5856*la*Pi^4*x + 5856*la^2*Pi^4*x + 
        43200*x*Log[1 - la] - 43200*la*x*Log[1 - la] - 
        2970*Pi^2*x*Log[1 - la] + 2970*la*Pi^2*x*Log[1 - la] - 
        21060*x*Log[1 - la]^2 + 21060*la*x*Log[1 - la]^2 + 
        4860*x*Log[1 - la]^3 - 4860*la*x*Log[1 - la]^3 + 43200*la*x*Log[la] - 
        2970*la*Pi^2*x*Log[la] - 42120*x*Log[1 - la]*Log[la] + 
        14580*x*Log[1 - la]^2*Log[la] - 21060*la*x*Log[la]^2 + 
        14580*x*Log[1 - la]*Log[la]^2 + 4860*la*x*Log[la]^3 + 
        19200*la*Log[1 - x] - 19200*la^2*Log[1 - x] - 
        1320*la*Pi^2*Log[1 - x] + 1320*la^2*Pi^2*Log[1 - x] + 
        6480*Log[1 - la]*Log[1 - x] - 6480*la*Log[1 - la]*Log[1 - x] + 
        6480*la*Log[la]*Log[1 - x] - 3120*la*Log[1 - x]^2 + 
        3120*la^2*Log[1 - x]^2 + 240*la*Log[1 - x]^3 - 
        240*la^2*Log[1 - x]^3 - 12480*la*Log[1 - x]*Log[x] + 
        12480*la^2*Log[1 - x]*Log[x] + 1440*la*Log[1 - x]^2*Log[x] - 
        1440*la^2*Log[1 - x]^2*Log[x] + 2880*la*Log[1 - x]*Log[x]^2 - 
        2880*la^2*Log[1 - x]*Log[x]^2 + 74880*la*x*Zeta[3] - 
        74880*la^2*x*Zeta[3]))/(233280*(-1 + la)*la*x)) + 
   ((nc^2*nf*(la*Pi^2*x - la^2*Pi^2*x - la*Pi^2*x^2 + la^2*Pi^2*x^2 - 
        108*x*Log[1 - la] + 108*la*x*Log[1 - la] + 108*x^2*Log[1 - la] - 
        108*la*x^2*Log[1 - la] - 108*la*x*Log[la] + 108*la*x^2*Log[la] - 
        66*la*Log[1 - x] + 66*la^2*Log[1 - x] + 66*la*x*Log[1 - x] - 
        66*la^2*x*Log[1 - x] - 144*la*x*Log[x] + 144*la^2*x*Log[x]))/
      (1296*(-1 + la)*la*(-1 + x)*x) + 
     nc^3*(-((-5 + x)*H[1, 0, xb])/(72*(-1 + x)*x) - 
       (30*la*Pi^2 - 30*la^2*Pi^2 + 107*la*Pi^2*x - 107*la^2*Pi^2*x - 
         137*la*Pi^2*x^2 + 137*la^2*Pi^2*x^2 - 1188*x*Log[1 - la] + 
         1188*la*x*Log[1 - la] + 1188*x^2*Log[1 - la] - 
         1188*la*x^2*Log[1 - la] + 648*x*Log[1 - la]^2 - 
         648*la*x*Log[1 - la]^2 - 648*x^2*Log[1 - la]^2 + 
         648*la*x^2*Log[1 - la]^2 - 1188*la*x*Log[la] + 1188*la*x^2*Log[la] + 
         1296*x*Log[1 - la]*Log[la] - 1296*x^2*Log[1 - la]*Log[la] + 
         648*la*x*Log[la]^2 - 648*la*x^2*Log[la]^2 + 462*la*Log[1 - x] - 
         462*la^2*Log[1 - x] - 462*la*x*Log[1 - x] + 462*la^2*x*Log[1 - x] - 
         1350*la*Log[1 - x]^2 + 1350*la^2*Log[1 - x]^2 + 
         1350*la*x*Log[1 - x]^2 - 1350*la^2*x*Log[1 - x]^2 - 
         2016*la*x*Log[x] + 2016*la^2*x*Log[x] - 36*la*Log[1 - x]*Log[x] + 
         36*la^2*Log[1 - x]*Log[x] + 900*la*x*Log[1 - x]*Log[x] - 
         900*la^2*x*Log[1 - x]*Log[x] + 1656*la*x*Log[x]^2 - 
         1656*la^2*x*Log[x]^2 + 396*la*x*Zeta[3] - 396*la^2*x*Zeta[3] - 
         396*la*x^2*Zeta[3] + 396*la^2*x^2*Zeta[3])/(2592*(-1 + la)*la*
         (-1 + x)*x)))/ep^3 + 
   (nf^2*(-1/(72*nc) + (nc*(-135*la*x + 135*la^2*x - 29*la*Pi^2*x + 
          29*la^2*Pi^2*x - 27*x*Log[1 - la] + 27*la*x*Log[1 - la] - 
          27*la*x*Log[la] - 12*la*Log[1 - x] + 12*la^2*Log[1 - x]))/
        (1944*(-1 + la)*la*x)) + nc^3*(-(Pi^2*(-55 + 7*x)*H[0, xb])/
        (432*(-1 + x)*x) - (Pi^2*(-19 + 161*x)*H[1, xb])/(432*(-1 + x)*x) - 
       ((-55 + 7*x)*H[0, 1, 0, xb])/(72*(-1 + x)*x) + 
       ((-15 + 56*x)*H[1, 0, 0, xb])/(72*(-1 + x)*x) - 
       ((-19 + 161*x)*H[1, 1, 0, xb])/(72*(-1 + x)*x) - 
       (H[1, 0, xb]*(6 - 98*x - 11*Log[x] + 141*x*Log[x]))/(72*(-1 + x)*x) + 
       (540*la*Pi^2 - 540*la^2*Pi^2 + 35640*la*x - 35640*la^2*x + 
         14615*la*Pi^2*x - 14615*la^2*Pi^2*x + 693*la*Pi^4*x - 
         693*la^2*Pi^4*x - 35640*la*x^2 + 35640*la^2*x^2 - 
         15155*la*Pi^2*x^2 + 15155*la^2*Pi^2*x^2 - 693*la*Pi^4*x^2 + 
         693*la^2*Pi^4*x^2 + 70335*x*Log[1 - la] - 70335*la*x*Log[1 - la] + 
         1620*Pi^2*x*Log[1 - la] - 1620*la*Pi^2*x*Log[1 - la] - 
         70335*x^2*Log[1 - la] + 70335*la*x^2*Log[1 - la] - 
         1620*Pi^2*x^2*Log[1 - la] + 1620*la*Pi^2*x^2*Log[1 - la] - 
         49815*x*Log[1 - la]^2 + 49815*la*x*Log[1 - la]^2 + 
         49815*x^2*Log[1 - la]^2 - 49815*la*x^2*Log[1 - la]^2 + 
         19440*x*Log[1 - la]^3 - 19440*la*x*Log[1 - la]^3 - 
         19440*x^2*Log[1 - la]^3 + 19440*la*x^2*Log[1 - la]^3 + 
         70335*la*x*Log[la] + 1620*la*Pi^2*x*Log[la] - 70335*la*x^2*Log[la] - 
         1620*la*Pi^2*x^2*Log[la] - 99630*x*Log[1 - la]*Log[la] + 
         99630*x^2*Log[1 - la]*Log[la] + 58320*x*Log[1 - la]^2*Log[la] - 
         58320*x^2*Log[1 - la]^2*Log[la] - 49815*la*x*Log[la]^2 + 
         49815*la*x^2*Log[la]^2 + 58320*x*Log[1 - la]*Log[la]^2 - 
         58320*x^2*Log[1 - la]*Log[la]^2 + 19440*la*x*Log[la]^3 - 
         19440*la*x^2*Log[la]^3 + 22440*la*Log[1 - x] - 
         22440*la^2*Log[1 - x] + 17865*la*Pi^2*Log[1 - x] - 
         17865*la^2*Pi^2*Log[1 - x] - 22260*la*x*Log[1 - x] + 
         22260*la^2*x*Log[1 - x] - 13545*la*Pi^2*x*Log[1 - x] + 
         13545*la^2*Pi^2*x*Log[1 - x] - 180*la*x^2*Log[1 - x] + 
         180*la^2*x^2*Log[1 - x] - 19440*Log[1 - la]*Log[1 - x] + 
         19440*la*Log[1 - la]*Log[1 - x] + 19440*x*Log[1 - la]*Log[1 - x] - 
         19440*la*x*Log[1 - la]*Log[1 - x] - 19440*la*Log[la]*Log[1 - x] + 
         19440*la*x*Log[la]*Log[1 - x] + 8865*la*Log[1 - x]^2 - 
         8865*la^2*Log[1 - x]^2 - 8865*la*x*Log[1 - x]^2 + 
         8865*la^2*x*Log[1 - x]^2 - 19710*la*Log[1 - x]^3 + 
         19710*la^2*Log[1 - x]^3 + 19710*la*x*Log[1 - x]^3 - 
         19710*la^2*x*Log[1 - x]^3 - 990*la*Pi^2*Log[x] + 
         990*la^2*Pi^2*Log[x] + 78300*la*x*Log[x] - 78300*la^2*x*Log[x] + 
         9090*la*Pi^2*x*Log[x] - 9090*la^2*Pi^2*x*Log[x] + 
         180*la*x^2*Log[x] - 180*la^2*x^2*Log[x] + 77760*x*Log[1 - la]*
          Log[x] - 77760*la*x*Log[1 - la]*Log[x] + 77760*la*x*Log[la]*
          Log[x] - 30150*la*Log[1 - x]*Log[x] + 30150*la^2*Log[1 - x]*
          Log[x] - 54090*la*x*Log[1 - x]*Log[x] + 54090*la^2*x*Log[1 - x]*
          Log[x] - 8910*la*Log[1 - x]^2*Log[x] + 8910*la^2*Log[1 - x]^2*
          Log[x] + 8910*la*x*Log[1 - x]^2*Log[x] - 8910*la^2*x*Log[1 - x]^2*
          Log[x] - 48600*la*x*Log[x]^2 + 48600*la^2*x*Log[x]^2 + 
         15930*la*Log[1 - x]*Log[x]^2 - 15930*la^2*Log[1 - x]*Log[x]^2 + 
         42390*la*x*Log[1 - x]*Log[x]^2 - 42390*la^2*x*Log[1 - x]*Log[x]^2 + 
         27720*la*x*Log[x]^3 - 27720*la^2*x*Log[x]^3 - 57240*la*Zeta[3] + 
         57240*la^2*Zeta[3] - 19980*la*x*Zeta[3] + 19980*la^2*x*Zeta[3] + 
         77220*la*x^2*Zeta[3] - 77220*la^2*x^2*Zeta[3])/
        (38880*(-1 + la)*la*(-1 + x)*x)) + 
     nf*(11/144 + nc^2*(-((-1 + 9*x)*H[1, 0, xb])/(36*(-1 + x)*x) - 
         (2*la*Pi^2 - 2*la^2*Pi^2 + 237*la*x - 237*la^2*x + 68*la*Pi^2*x - 
           68*la^2*Pi^2*x - 237*la*x^2 + 237*la^2*x^2 - 70*la*Pi^2*x^2 + 
           70*la^2*Pi^2*x^2 + 162*x*Log[1 - la] - 162*la*x*Log[1 - la] - 
           162*x^2*Log[1 - la] + 162*la*x^2*Log[1 - la] - 
           81*x*Log[1 - la]^2 + 81*la*x*Log[1 - la]^2 + 
           81*x^2*Log[1 - la]^2 - 81*la*x^2*Log[1 - la]^2 + 
           162*la*x*Log[la] - 162*la*x^2*Log[la] - 162*x*Log[1 - la]*
            Log[la] + 162*x^2*Log[1 - la]*Log[la] - 81*la*x*Log[la]^2 + 
           81*la*x^2*Log[la]^2 + 88*la*Log[1 - x] - 88*la^2*Log[1 - x] - 
           86*la*x*Log[1 - x] + 86*la^2*x*Log[1 - x] - 2*la*x^2*Log[1 - x] + 
           2*la^2*x^2*Log[1 - x] - 23*la*Log[1 - x]^2 + 
           23*la^2*Log[1 - x]^2 + 23*la*x*Log[1 - x]^2 - 
           23*la^2*x*Log[1 - x]^2 + 126*la*x*Log[x] - 126*la^2*x*Log[x] + 
           2*la*x^2*Log[x] - 2*la^2*x^2*Log[x] - 62*la*Log[1 - x]*Log[x] + 
           62*la^2*Log[1 - x]*Log[x] - 82*la*x*Log[1 - x]*Log[x] + 
           82*la^2*x*Log[1 - x]*Log[x] - 48*la*x*Log[x]^2 + 
           48*la^2*x*Log[x]^2 - 144*la*x*Zeta[3] + 144*la^2*x*Zeta[3] + 
           144*la*x^2*Zeta[3] - 144*la^2*x^2*Zeta[3])/(432*(-1 + la)*la*
           (-1 + x)*x))))/ep^2 + 
   nc^3*((Pi^2*(749 + 1051*x)*H[0, 0, 0, xb])/(432*(-1 + x)*x) - 
     (Pi^2*(-134 + 287*x)*H[0, 0, 1, xb])/(216*(-1 + x)*x) - 
     (Pi^2*(-5 + 83*x)*H[0, 1, 1, xb])/(24*(-1 + x)*x) - 
     (Pi^2*(4 + 57*x)*H[1, 0, 1, xb])/(18*(-1 + x)*x) - 
     (Pi^2*(-151 + 2331*x)*H[1, 1, 1, xb])/(432*(-1 + x)*x) + 
     ((749 + 1051*x)*H[0, 0, 0, 1, 0, xb])/(72*(-1 + x)*x) + 
     (3*(35 + 44*x)*H[0, 0, 1, 0, 0, xb])/(8*(-1 + x)*x) - 
     ((-134 + 287*x)*H[0, 0, 1, 1, 0, xb])/(36*(-1 + x)*x) + 
     ((355 + 361*x)*H[0, 1, 0, 0, 0, xb])/(24*(-1 + x)*x) - 
     ((-338 + 449*x)*H[0, 1, 0, 1, 0, xb])/(72*(-1 + x)*x) - 
     ((-182 + 269*x)*H[0, 1, 1, 0, 0, xb])/(36*(-1 + x)*x) - 
     ((-5 + 83*x)*H[0, 1, 1, 1, 0, xb])/(4*(-1 + x)*x) + 
     ((-163 + 2274*x)*H[1, 0, 0, 0, 0, xb])/(72*(-1 + x)*x) - 
     ((82 + 5*x)*H[1, 0, 0, 1, 0, xb])/(72*(-1 + x)*x) + 
     ((-50 + 7*x)*H[1, 0, 1, 0, 0, xb])/(24*(-1 + x)*x) - 
     ((4 + 57*x)*H[1, 0, 1, 1, 0, xb])/(3*(-1 + x)*x) - 
     ((-215 + 419*x)*H[1, 1, 0, 0, 0, xb])/(72*(-1 + x)*x) - 
     (10*(-1 + 17*x)*H[1, 1, 0, 1, 0, xb])/(9*(-1 + x)*x) - 
     ((19 + 459*x)*H[1, 1, 1, 0, 0, xb])/(24*(-1 + x)*x) - 
     ((-151 + 2331*x)*H[1, 1, 1, 1, 0, xb])/(72*(-1 + x)*x) - 
     (H[1, 0, 0, 0, xb]*(-598 - 1682*x + 363*Log[x] + 573*x*Log[x]))/
      (216*(-1 + x)*x) - (H[0, 0, 1, 0, xb]*(103 - 751*x - 339*Log[x] + 
        636*x*Log[x]))/(108*(-1 + x)*x) - 
     (H[0, 1, 0, 0, xb]*(328 - 2299*x - 942*Log[x] + 1644*x*Log[x]))/
      (216*(-1 + x)*x) - (H[1, 1, 1, 0, xb]*(15 - 951*x - 27*Log[x] + 
        2201*x*Log[x]))/(72*(-1 + x)*x) - 
     (H[1, 0, 1, 0, xb]*(-223 - 1976*x + 300*Log[x] + 3660*x*Log[x]))/
      (216*(-1 + x)*x) - (H[1, 1, 0, 0, xb]*(-41 - 2905*x - 87*Log[x] + 
        4515*x*Log[x]))/(216*(-1 + x)*x) - 
     (H[0, 1, 1, 0, xb]*(95 - 2489*x - 198*Log[x] + 4644*x*Log[x]))/
      (216*(-1 + x)*x) + (H[1, 1, 0, xb]*(1372*la - 1372*la^2 + 121*la*Pi^2 - 
        121*la^2*Pi^2 + 6796*la*x - 6796*la^2*x + 1217*la*Pi^2*x - 
        1217*la^2*Pi^2*x - 64*la*x^2 + 64*la^2*x^2 - 216*Log[1 - la] + 
        216*la*Log[1 - la] + 8964*x*Log[1 - la] - 8964*la*x*Log[1 - la] - 
        216*la*Log[la] + 8964*la*x*Log[la] - 1312*la*Log[x] + 
        1312*la^2*Log[x] - 10232*la*x*Log[x] + 10232*la^2*x*Log[x] + 
        702*la*Log[x]^2 - 702*la^2*Log[x]^2 + 12750*la*x*Log[x]^2 - 
        12750*la^2*x*Log[x]^2))/(864*(-1 + la)*la*(-1 + x)*x) + 
     (H[1, 0, 0, xb]*(-24*la + 24*la^2 + 3364*la*x - 3364*la^2*x - 
        147*la*Pi^2*x + 147*la^2*Pi^2*x + 33728*la*x^2 - 33728*la^2*x^2 + 
        3276*la*Pi^2*x^2 - 3276*la^2*Pi^2*x^2 - 144*la*x^3 + 144*la^2*x^3 + 
        3240*x*Log[1 - la] - 3240*la*x*Log[1 - la] - 162*x^2*Log[1 - la] + 
        162*la*x^2*Log[1 - la] + 3240*la*x*Log[la] - 162*la*x^2*Log[la] - 
        2160*la*x*Log[x] + 2160*la^2*x*Log[x] - 33912*la*x^2*Log[x] + 
        33912*la^2*x^2*Log[x] + 1278*la*x*Log[x]^2 - 1278*la^2*x*Log[x]^2 + 
        25722*la*x^2*Log[x]^2 - 25722*la^2*x^2*Log[x]^2))/
      (2592*(-1 + la)*la*(-1 + x)*x^2) + 
     (H[0, 1, 0, xb]*(-24*la + 24*la^2 + 2444*la*x - 2444*la^2*x + 
        15*la*Pi^2*x - 15*la^2*Pi^2*x + 24748*la*x^2 - 24748*la^2*x^2 + 
        3333*la*Pi^2*x^2 - 3333*la^2*Pi^2*x^2 - 96*la*x^3 + 96*la^2*x^3 - 
        7290*x*Log[1 - la] + 7290*la*x*Log[1 - la] + 5994*x^2*Log[1 - la] - 
        5994*la*x^2*Log[1 - la] - 7290*la*x*Log[la] + 5994*la*x^2*Log[la] - 
        300*la*x*Log[x] + 300*la^2*x*Log[x] - 27132*la*x^2*Log[x] + 
        27132*la^2*x^2*Log[x] - 540*la*x*Log[x]^2 + 540*la^2*x*Log[x]^2 + 
        25056*la*x^2*Log[x]^2 - 25056*la^2*x^2*Log[x]^2))/
      (2592*(-1 + la)*la*(-1 + x)*x^2) - 
     (H[0, 1, xb]*(95*Pi^2 - 2489*Pi^2*x - 198*Pi^2*Log[x] + 
        4644*Pi^2*x*Log[x] - 3996*Zeta[3] - 20412*x*Zeta[3]))/
      (1296*(-1 + x)*x) - (H[0, 0, xb]*(103*Pi^2 - 751*Pi^2*x - 
        339*Pi^2*Log[x] + 636*Pi^2*x*Log[x] - 2565*Zeta[3] - 
        13392*x*Zeta[3]))/(648*(-1 + x)*x) - 
     (H[1, 1, xb]*(15*Pi^2 - 951*Pi^2*x - 27*Pi^2*Log[x] + 
        2201*Pi^2*x*Log[x] - 396*Zeta[3] - 5928*x*Zeta[3]))/
      (432*(-1 + x)*x) + (H[1, 0, xb]*(2384*la - 2384*la^2 - 506*la*Pi^2 + 
        506*la^2*Pi^2 - 24032*la*x + 24032*la^2*x - 1222*la*Pi^2*x + 
        1222*la^2*Pi^2*x + 272*la*x^2 - 272*la^2*x^2 + 1782*Log[1 - la] - 
        1782*la*Log[1 - la] - 19926*x*Log[1 - la] + 19926*la*x*Log[1 - la] - 
        324*Log[1 - la]^2 + 324*la*Log[1 - la]^2 + 7452*x*Log[1 - la]^2 - 
        7452*la*x*Log[1 - la]^2 + 1782*la*Log[la] - 19926*la*x*Log[la] - 
        648*Log[1 - la]*Log[la] + 14904*x*Log[1 - la]*Log[la] - 
        324*la*Log[la]^2 + 7452*la*x*Log[la]^2 - 3196*la*Log[x] + 
        3196*la^2*Log[x] + 975*la*Pi^2*Log[x] - 975*la^2*Pi^2*Log[x] + 
        27220*la*x*Log[x] - 27220*la^2*x*Log[x] + 3699*la*Pi^2*x*Log[x] - 
        3699*la^2*Pi^2*x*Log[x] - 144*la*x^2*Log[x] + 144*la^2*x^2*Log[x] - 
        2592*Log[1 - la]*Log[x] + 2592*la*Log[1 - la]*Log[x] + 
        26892*x*Log[1 - la]*Log[x] - 26892*la*x*Log[1 - la]*Log[x] - 
        2592*la*Log[la]*Log[x] + 26892*la*x*Log[la]*Log[x] + 
        1692*la*Log[x]^2 - 1692*la^2*Log[x]^2 - 18288*la*x*Log[x]^2 + 
        18288*la^2*x*Log[x]^2 - 498*la*Log[x]^3 + 498*la^2*Log[x]^3 + 
        13278*la*x*Log[x]^3 - 13278*la^2*x*Log[x]^3 + 324*la*Zeta[3] - 
        324*la^2*Zeta[3] - 36540*la*x*Zeta[3] + 36540*la^2*x*Zeta[3]))/
      (2592*(-1 + la)*la*(-1 + x)*x) - 
     (H[1, xb]*(-3430*la*Pi^2 + 3430*la^2*Pi^2 + 769*la*Pi^4 - 
        769*la^2*Pi^4 - 16990*la*Pi^2*x + 16990*la^2*Pi^2*x - 
        1207*la*Pi^4*x + 1207*la^2*Pi^4*x + 160*la*Pi^2*x^2 - 
        160*la^2*Pi^2*x^2 + 540*Pi^2*Log[1 - la] - 540*la*Pi^2*Log[1 - la] - 
        22410*Pi^2*x*Log[1 - la] + 22410*la*Pi^2*x*Log[1 - la] + 
        540*la*Pi^2*Log[la] - 22410*la*Pi^2*x*Log[la] + 3280*la*Pi^2*Log[x] - 
        3280*la^2*Pi^2*Log[x] + 25580*la*Pi^2*x*Log[x] - 
        25580*la^2*Pi^2*x*Log[x] - 1755*la*Pi^2*Log[x]^2 + 
        1755*la^2*Pi^2*Log[x]^2 - 31875*la*Pi^2*x*Log[x]^2 + 
        31875*la^2*Pi^2*x*Log[x]^2 + 27000*la*Zeta[3] - 27000*la^2*Zeta[3] - 
        108360*la*x*Zeta[3] + 108360*la^2*x*Zeta[3] - 
        46080*la*Log[x]*Zeta[3] + 46080*la^2*Log[x]*Zeta[3] + 
        227880*la*x*Log[x]*Zeta[3] - 227880*la^2*x*Log[x]*Zeta[3]))/
      (12960*(-1 + la)*la*(-1 + x)*x) - 
     (H[0, xb]*(120*la*Pi^2 - 120*la^2*Pi^2 - 12220*la*Pi^2*x + 
        12220*la^2*Pi^2*x - 3297*la*Pi^4*x + 3297*la^2*Pi^4*x - 
        123740*la*Pi^2*x^2 + 123740*la^2*Pi^2*x^2 - 10104*la*Pi^4*x^2 + 
        10104*la^2*Pi^4*x^2 + 480*la*Pi^2*x^3 - 480*la^2*Pi^2*x^3 + 
        36450*Pi^2*x*Log[1 - la] - 36450*la*Pi^2*x*Log[1 - la] - 
        29970*Pi^2*x^2*Log[1 - la] + 29970*la*Pi^2*x^2*Log[1 - la] + 
        36450*la*Pi^2*x*Log[la] - 29970*la*Pi^2*x^2*Log[la] + 
        1500*la*Pi^2*x*Log[x] - 1500*la^2*Pi^2*x*Log[x] + 
        135660*la*Pi^2*x^2*Log[x] - 135660*la^2*Pi^2*x^2*Log[x] + 
        2700*la*Pi^2*x*Log[x]^2 - 2700*la^2*Pi^2*x*Log[x]^2 - 
        125280*la*Pi^2*x^2*Log[x]^2 + 125280*la^2*Pi^2*x^2*Log[x]^2 + 
        3960*la*x*Zeta[3] - 3960*la^2*x*Zeta[3] - 642240*la*x^2*Zeta[3] + 
        642240*la^2*x^2*Zeta[3] + 77760*la*x*Log[x]*Zeta[3] - 
        77760*la^2*x*Log[x]*Zeta[3] + 1347840*la*x^2*Log[x]*Zeta[3] - 
        1347840*la^2*x^2*Log[x]*Zeta[3]))/(77760*(-1 + la)*la*(-1 + x)*x^2) + 
     (5947200*la*Pi^2*x - 5947200*la^2*Pi^2*x - 2601144*la*Pi^4*x + 
       2601144*la^2*Pi^4*x + 3630871440*la*x^2 - 3630871440*la^2*x^2 + 
       253443400*la*Pi^2*x^2 - 253443400*la^2*Pi^2*x^2 - 
       12259296*la*Pi^4*x^2 + 12259296*la^2*Pi^4*x^2 + 269475*la*Pi^6*x^2 - 
       269475*la^2*Pi^6*x^2 - 3630871440*la*x^3 + 3630871440*la^2*x^3 - 
       259390600*la*Pi^2*x^3 + 259390600*la^2*Pi^2*x^3 + 
       14860440*la*Pi^4*x^3 - 14860440*la^2*Pi^4*x^3 - 269475*la*Pi^6*x^3 + 
       269475*la^2*Pi^6*x^3 + 4490640*Pi^2*x*Log[1 - la] - 
       4490640*la*Pi^2*x*Log[1 - la] + 630723240*x^2*Log[1 - la] - 
       630723240*la*x^2*Log[1 - la] + 4728780*Pi^2*x^2*Log[1 - la] - 
       4728780*la*Pi^2*x^2*Log[1 - la] - 564732*Pi^4*x^2*Log[1 - la] + 
       564732*la*Pi^4*x^2*Log[1 - la] - 630723240*x^3*Log[1 - la] + 
       630723240*la*x^3*Log[1 - la] - 9219420*Pi^2*x^3*Log[1 - la] + 
       9219420*la*Pi^2*x^3*Log[1 - la] + 564732*Pi^4*x^3*Log[1 - la] - 
       564732*la*Pi^4*x^3*Log[1 - la] - 816480*Pi^2*x*Log[1 - la]^2 + 
       816480*la*Pi^2*x*Log[1 - la]^2 - 410553360*x^2*Log[1 - la]^2 + 
       410553360*la*x^2*Log[1 - la]^2 + 9831780*Pi^2*x^2*Log[1 - la]^2 - 
       9831780*la*Pi^2*x^2*Log[1 - la]^2 + 410553360*x^3*Log[1 - la]^2 - 
       410553360*la*x^3*Log[1 - la]^2 - 9015300*Pi^2*x^3*Log[1 - la]^2 + 
       9015300*la*Pi^2*x^3*Log[1 - la]^2 + 189446040*x^2*Log[1 - la]^3 - 
       189446040*la*x^2*Log[1 - la]^3 - 6259680*Pi^2*x^2*Log[1 - la]^3 + 
       6259680*la*Pi^2*x^2*Log[1 - la]^3 - 189446040*x^3*Log[1 - la]^3 + 
       189446040*la*x^3*Log[1 - la]^3 + 6259680*Pi^2*x^3*Log[1 - la]^3 - 
       6259680*la*Pi^2*x^3*Log[1 - la]^3 - 59705100*x^2*Log[1 - la]^4 + 
       59705100*la*x^2*Log[1 - la]^4 + 59705100*x^3*Log[1 - la]^4 - 
       59705100*la*x^3*Log[1 - la]^4 + 14696640*x^2*Log[1 - la]^5 - 
       14696640*la*x^2*Log[1 - la]^5 - 14696640*x^3*Log[1 - la]^5 + 
       14696640*la*x^3*Log[1 - la]^5 + 4490640*la*Pi^2*x*Log[la] + 
       630723240*la*x^2*Log[la] + 4728780*la*Pi^2*x^2*Log[la] - 
       564732*la*Pi^4*x^2*Log[la] - 630723240*la*x^3*Log[la] - 
       9219420*la*Pi^2*x^3*Log[la] + 564732*la*Pi^4*x^3*Log[la] - 
       1632960*Pi^2*x*Log[1 - la]*Log[la] - 821106720*x^2*Log[1 - la]*
        Log[la] + 19663560*Pi^2*x^2*Log[1 - la]*Log[la] + 
       821106720*x^3*Log[1 - la]*Log[la] - 18030600*Pi^2*x^3*Log[1 - la]*
        Log[la] + 568338120*x^2*Log[1 - la]^2*Log[la] - 
       18779040*Pi^2*x^2*Log[1 - la]^2*Log[la] - 568338120*x^3*Log[1 - la]^2*
        Log[la] + 18779040*Pi^2*x^3*Log[1 - la]^2*Log[la] - 
       238820400*x^2*Log[1 - la]^3*Log[la] + 238820400*x^3*Log[1 - la]^3*
        Log[la] + 73483200*x^2*Log[1 - la]^4*Log[la] - 
       73483200*x^3*Log[1 - la]^4*Log[la] - 816480*la*Pi^2*x*Log[la]^2 - 
       410553360*la*x^2*Log[la]^2 + 9831780*la*Pi^2*x^2*Log[la]^2 + 
       410553360*la*x^3*Log[la]^2 - 9015300*la*Pi^2*x^3*Log[la]^2 + 
       568338120*x^2*Log[1 - la]*Log[la]^2 - 18779040*Pi^2*x^2*Log[1 - la]*
        Log[la]^2 - 568338120*x^3*Log[1 - la]*Log[la]^2 + 
       18779040*Pi^2*x^3*Log[1 - la]*Log[la]^2 - 358230600*x^2*Log[1 - la]^2*
        Log[la]^2 + 358230600*x^3*Log[1 - la]^2*Log[la]^2 + 
       146966400*x^2*Log[1 - la]^3*Log[la]^2 - 146966400*x^3*Log[1 - la]^3*
        Log[la]^2 + 189446040*la*x^2*Log[la]^3 - 6259680*la*Pi^2*x^2*
        Log[la]^3 - 189446040*la*x^3*Log[la]^3 + 6259680*la*Pi^2*x^3*
        Log[la]^3 - 238820400*x^2*Log[1 - la]*Log[la]^3 + 
       238820400*x^3*Log[1 - la]*Log[la]^3 + 146966400*x^2*Log[1 - la]^2*
        Log[la]^3 - 146966400*x^3*Log[1 - la]^2*Log[la]^3 - 
       59705100*la*x^2*Log[la]^4 + 59705100*la*x^3*Log[la]^4 + 
       73483200*x^2*Log[1 - la]*Log[la]^4 - 73483200*x^3*Log[1 - la]*
        Log[la]^4 + 14696640*la*x^2*Log[la]^5 - 14696640*la*x^3*Log[la]^5 - 
       60480*la*Pi^2*Log[1 - x] + 60480*la^2*Pi^2*Log[1 - x] + 
       192816960*la*x*Log[1 - x] - 192816960*la^2*x*Log[1 - x] - 
       19131840*la*Pi^2*x*Log[1 - x] + 19131840*la^2*Pi^2*x*Log[1 - x] - 
       3249666*la*Pi^4*x*Log[1 - x] + 3249666*la^2*Pi^4*x*Log[1 - x] - 
       189772800*la*x^2*Log[1 - x] + 189772800*la^2*x^2*Log[1 - x] - 
       49134960*la*Pi^2*x^2*Log[1 - x] + 49134960*la^2*Pi^2*x^2*Log[1 - x] - 
       3504438*la*Pi^4*x^2*Log[1 - x] + 3504438*la^2*Pi^4*x^2*Log[1 - x] - 
       3044160*la*x^3*Log[1 - x] + 3044160*la^2*x^3*Log[1 - x] + 
       105840*la*Pi^2*x^3*Log[1 - x] - 105840*la^2*Pi^2*x^3*Log[1 - x] + 
       231063840*x*Log[1 - la]*Log[1 - x] - 231063840*la*x*Log[1 - la]*
        Log[1 - x] + 24902640*Pi^2*x*Log[1 - la]*Log[1 - x] - 
       24902640*la*Pi^2*x*Log[1 - la]*Log[1 - x] - 230247360*x^2*Log[1 - la]*
        Log[1 - x] + 230247360*la*x^2*Log[1 - la]*Log[1 - x] - 
       21636720*Pi^2*x^2*Log[1 - la]*Log[1 - x] + 21636720*la*Pi^2*x^2*
        Log[1 - la]*Log[1 - x] - 816480*x^3*Log[1 - la]*Log[1 - x] + 
       816480*la*x^3*Log[1 - la]*Log[1 - x] - 111857760*x*Log[1 - la]^2*
        Log[1 - x] + 111857760*la*x*Log[1 - la]^2*Log[1 - x] + 
       111857760*x^2*Log[1 - la]^2*Log[1 - x] - 111857760*la*x^2*
        Log[1 - la]^2*Log[1 - x] + 11430720*x*Log[1 - la]^3*Log[1 - x] - 
       11430720*la*x*Log[1 - la]^3*Log[1 - x] - 11430720*x^2*Log[1 - la]^3*
        Log[1 - x] + 11430720*la*x^2*Log[1 - la]^3*Log[1 - x] + 
       231063840*la*x*Log[la]*Log[1 - x] + 24902640*la*Pi^2*x*Log[la]*
        Log[1 - x] - 230247360*la*x^2*Log[la]*Log[1 - x] - 
       21636720*la*Pi^2*x^2*Log[la]*Log[1 - x] - 816480*la*x^3*Log[la]*
        Log[1 - x] - 223715520*x*Log[1 - la]*Log[la]*Log[1 - x] + 
       223715520*x^2*Log[1 - la]*Log[la]*Log[1 - x] + 
       34292160*x*Log[1 - la]^2*Log[la]*Log[1 - x] - 
       34292160*x^2*Log[1 - la]^2*Log[la]*Log[1 - x] - 
       111857760*la*x*Log[la]^2*Log[1 - x] + 111857760*la*x^2*Log[la]^2*
        Log[1 - x] + 34292160*x*Log[1 - la]*Log[la]^2*Log[1 - x] - 
       34292160*x^2*Log[1 - la]*Log[la]^2*Log[1 - x] + 
       11430720*la*x*Log[la]^3*Log[1 - x] - 11430720*la*x^2*Log[la]^3*
        Log[1 - x] - 63473760*la*x*Log[1 - x]^2 + 63473760*la^2*x*
        Log[1 - x]^2 - 9688140*la*Pi^2*x*Log[1 - x]^2 + 
       9688140*la^2*Pi^2*x*Log[1 - x]^2 + 61931520*la*x^2*Log[1 - x]^2 - 
       61931520*la^2*x^2*Log[1 - x]^2 + 29283660*la*Pi^2*x^2*Log[1 - x]^2 - 
       29283660*la^2*Pi^2*x^2*Log[1 - x]^2 + 1542240*la*x^3*Log[1 - x]^2 - 
       1542240*la^2*x^3*Log[1 - x]^2 - 13880160*x*Log[1 - la]*Log[1 - x]^2 + 
       13880160*la*x*Log[1 - la]*Log[1 - x]^2 + 13880160*x^2*Log[1 - la]*
        Log[1 - x]^2 - 13880160*la*x^2*Log[1 - la]*Log[1 - x]^2 - 
       56337120*x*Log[1 - la]^2*Log[1 - x]^2 + 56337120*la*x*Log[1 - la]^2*
        Log[1 - x]^2 + 56337120*x^2*Log[1 - la]^2*Log[1 - x]^2 - 
       56337120*la*x^2*Log[1 - la]^2*Log[1 - x]^2 - 13880160*la*x*Log[la]*
        Log[1 - x]^2 + 13880160*la*x^2*Log[la]*Log[1 - x]^2 - 
       112674240*x*Log[1 - la]*Log[la]*Log[1 - x]^2 + 
       112674240*x^2*Log[1 - la]*Log[la]*Log[1 - x]^2 - 
       56337120*la*x*Log[la]^2*Log[1 - x]^2 + 56337120*la*x^2*Log[la]^2*
        Log[1 - x]^2 + 60480*la*Log[1 - x]^3 - 60480*la^2*Log[1 - x]^3 + 
       11027520*la*x*Log[1 - x]^3 - 11027520*la^2*x*Log[1 - x]^3 + 
       19436760*la*Pi^2*x*Log[1 - x]^3 - 19436760*la^2*Pi^2*x*Log[1 - x]^3 - 
       10936800*la*x^2*Log[1 - x]^3 + 10936800*la^2*x^2*Log[1 - x]^3 + 
       7779240*la*Pi^2*x^2*Log[1 - x]^3 - 7779240*la^2*Pi^2*x^2*
        Log[1 - x]^3 - 151200*la*x^3*Log[1 - x]^3 + 151200*la^2*x^3*
        Log[1 - x]^3 - 66951360*x*Log[1 - la]*Log[1 - x]^3 + 
       66951360*la*x*Log[1 - la]*Log[1 - x]^3 + 66951360*x^2*Log[1 - la]*
        Log[1 - x]^3 - 66951360*la*x^2*Log[1 - la]*Log[1 - x]^3 - 
       66951360*la*x*Log[la]*Log[1 - x]^3 + 66951360*la*x^2*Log[la]*
        Log[1 - x]^3 + 9453780*la*x*Log[1 - x]^4 - 9453780*la^2*x*
        Log[1 - x]^4 - 9453780*la*x^2*Log[1 - x]^4 + 
       9453780*la^2*x^2*Log[1 - x]^4 - 11281032*la*x*Log[1 - x]^5 + 
       11281032*la^2*x*Log[1 - x]^5 + 11281032*la*x^2*Log[1 - x]^5 - 
       11281032*la^2*x^2*Log[1 - x]^5 - 8053920*la*Pi^2*x*Log[x] + 
       8053920*la^2*Pi^2*x*Log[x] + 4018896*la*Pi^4*x*Log[x] - 
       4018896*la^2*Pi^4*x*Log[x] + 291211200*la*x^2*Log[x] - 
       291211200*la^2*x^2*Log[x] - 1426320*la*Pi^2*x^2*Log[x] + 
       1426320*la^2*Pi^2*x^2*Log[x] - 3355128*la*Pi^4*x^2*Log[x] + 
       3355128*la^2*Pi^4*x^2*Log[x] + 3044160*la*x^3*Log[x] - 
       3044160*la^2*x^3*Log[x] - 498960*la*Pi^2*x^3*Log[x] + 
       498960*la^2*Pi^2*x^3*Log[x] - 6531840*Pi^2*x*Log[1 - la]*Log[x] + 
       6531840*la*Pi^2*x*Log[1 - la]*Log[x] + 404157600*x^2*Log[1 - la]*
        Log[x] - 404157600*la*x^2*Log[1 - la]*Log[x] + 
       6531840*Pi^2*x^2*Log[1 - la]*Log[x] - 6531840*la*Pi^2*x^2*Log[1 - la]*
        Log[x] + 816480*x^3*Log[1 - la]*Log[x] - 816480*la*x^3*Log[1 - la]*
        Log[x] - 298831680*x^2*Log[1 - la]^2*Log[x] + 
       298831680*la*x^2*Log[1 - la]^2*Log[x] + 150232320*x^2*Log[1 - la]^3*
        Log[x] - 150232320*la*x^2*Log[1 - la]^3*Log[x] - 
       6531840*la*Pi^2*x*Log[la]*Log[x] + 404157600*la*x^2*Log[la]*Log[x] + 
       6531840*la*Pi^2*x^2*Log[la]*Log[x] + 816480*la*x^3*Log[la]*Log[x] - 
       597663360*x^2*Log[1 - la]*Log[la]*Log[x] + 450696960*x^2*Log[1 - la]^2*
        Log[la]*Log[x] - 298831680*la*x^2*Log[la]^2*Log[x] + 
       450696960*x^2*Log[1 - la]*Log[la]^2*Log[x] + 150232320*la*x^2*
        Log[la]^3*Log[x] - 273732480*la*x*Log[1 - x]*Log[x] + 
       273732480*la^2*x*Log[1 - x]*Log[x] + 25953480*la*Pi^2*x*Log[1 - x]*
        Log[x] - 25953480*la^2*Pi^2*x*Log[1 - x]*Log[x] - 
       213131520*la*x^2*Log[1 - x]*Log[x] + 213131520*la^2*x^2*Log[1 - x]*
        Log[x] + 44808120*la*Pi^2*x^2*Log[1 - x]*Log[x] - 
       44808120*la^2*Pi^2*x^2*Log[1 - x]*Log[x] + 2056320*la*x^3*Log[1 - x]*
        Log[x] - 2056320*la^2*x^3*Log[1 - x]*Log[x] - 220449600*x*Log[1 - la]*
        Log[1 - x]*Log[x] + 220449600*la*x*Log[1 - la]*Log[1 - x]*Log[x] - 
       259640640*x^2*Log[1 - la]*Log[1 - x]*Log[x] + 
       259640640*la*x^2*Log[1 - la]*Log[1 - x]*Log[x] + 
       112674240*x*Log[1 - la]^2*Log[1 - x]*Log[x] - 
       112674240*la*x*Log[1 - la]^2*Log[1 - x]*Log[x] + 
       161663040*x^2*Log[1 - la]^2*Log[1 - x]*Log[x] - 
       161663040*la*x^2*Log[1 - la]^2*Log[1 - x]*Log[x] - 
       220449600*la*x*Log[la]*Log[1 - x]*Log[x] - 259640640*la*x^2*Log[la]*
        Log[1 - x]*Log[x] + 225348480*x*Log[1 - la]*Log[la]*Log[1 - x]*
        Log[x] + 323326080*x^2*Log[1 - la]*Log[la]*Log[1 - x]*Log[x] + 
       112674240*la*x*Log[la]^2*Log[1 - x]*Log[x] + 161663040*la*x^2*
        Log[la]^2*Log[1 - x]*Log[x] - 181440*la*Log[1 - x]^2*Log[x] + 
       181440*la^2*Log[1 - x]^2*Log[x] + 81678240*la*x*Log[1 - x]^2*Log[x] - 
       81678240*la^2*x*Log[1 - x]^2*Log[x] + 11045160*la*Pi^2*x*Log[1 - x]^2*
        Log[x] - 11045160*la^2*Pi^2*x*Log[1 - x]^2*Log[x] + 
       246002400*la*x^2*Log[1 - x]^2*Log[x] - 246002400*la^2*x^2*Log[1 - x]^2*
        Log[x] - 430920*la*Pi^2*x^2*Log[1 - x]^2*Log[x] + 
       430920*la^2*Pi^2*x^2*Log[1 - x]^2*Log[x] - 907200*la*x^3*Log[1 - x]^2*
        Log[x] + 907200*la^2*x^3*Log[1 - x]^2*Log[x] + 
       2449440*x*Log[1 - la]*Log[1 - x]^2*Log[x] - 2449440*la*x*Log[1 - la]*
        Log[1 - x]^2*Log[x] + 95528160*x^2*Log[1 - la]*Log[1 - x]^2*Log[x] - 
       95528160*la*x^2*Log[1 - la]*Log[1 - x]^2*Log[x] + 
       2449440*la*x*Log[la]*Log[1 - x]^2*Log[x] + 95528160*la*x^2*Log[la]*
        Log[1 - x]^2*Log[x] - 4520880*la*x*Log[1 - x]^3*Log[x] + 
       4520880*la^2*x*Log[1 - x]^3*Log[x] - 77127120*la*x^2*Log[1 - x]^3*
        Log[x] + 77127120*la^2*x^2*Log[1 - x]^3*Log[x] - 
       18438840*la*x*Log[1 - x]^4*Log[x] + 18438840*la^2*x*Log[1 - x]^4*
        Log[x] - 24018120*la*x^2*Log[1 - x]^4*Log[x] + 
       24018120*la^2*x^2*Log[1 - x]^4*Log[x] + 4263840*la*Pi^2*x*Log[x]^2 - 
       4263840*la^2*Pi^2*x*Log[x]^2 - 184010400*la*x^2*Log[x]^2 + 
       184010400*la^2*x^2*Log[x]^2 - 4173120*la*Pi^2*x^2*Log[x]^2 + 
       4173120*la^2*Pi^2*x^2*Log[x]^2 - 1542240*la*x^3*Log[x]^2 + 
       1542240*la^2*x^3*Log[x]^2 - 244944000*x^2*Log[1 - la]*Log[x]^2 + 
       244944000*la*x^2*Log[1 - la]*Log[x]^2 + 215550720*x^2*Log[1 - la]^2*
        Log[x]^2 - 215550720*la*x^2*Log[1 - la]^2*Log[x]^2 - 
       244944000*la*x^2*Log[la]*Log[x]^2 + 431101440*x^2*Log[1 - la]*Log[la]*
        Log[x]^2 + 215550720*la*x^2*Log[la]^2*Log[x]^2 + 
       128973600*la*x*Log[1 - x]*Log[x]^2 - 128973600*la^2*x*Log[1 - x]*
        Log[x]^2 - 11362680*la*Pi^2*x*Log[1 - x]*Log[x]^2 + 
       11362680*la^2*Pi^2*x*Log[1 - x]*Log[x]^2 + 147903840*la*x^2*Log[1 - x]*
        Log[x]^2 - 147903840*la^2*x^2*Log[1 - x]*Log[x]^2 - 
       33543720*la*Pi^2*x^2*Log[1 - x]*Log[x]^2 + 33543720*la^2*Pi^2*x^2*
        Log[1 - x]*Log[x]^2 - 362880*la*x^3*Log[1 - x]*Log[x]^2 + 
       362880*la^2*x^3*Log[1 - x]*Log[x]^2 + 102876480*x*Log[1 - la]*
        Log[1 - x]*Log[x]^2 - 102876480*la*x*Log[1 - la]*Log[1 - x]*
        Log[x]^2 + 210651840*x^2*Log[1 - la]*Log[1 - x]*Log[x]^2 - 
       210651840*la*x^2*Log[1 - la]*Log[1 - x]*Log[x]^2 + 
       102876480*la*x*Log[la]*Log[1 - x]*Log[x]^2 + 210651840*la*x^2*Log[la]*
        Log[1 - x]*Log[x]^2 - 36219960*la*x*Log[1 - x]^2*Log[x]^2 + 
       36219960*la^2*x*Log[1 - x]^2*Log[x]^2 - 130341960*la*x^2*Log[1 - x]^2*
        Log[x]^2 + 130341960*la^2*x^2*Log[1 - x]^2*Log[x]^2 - 
       3039120*la*x*Log[1 - x]^3*Log[x]^2 + 3039120*la^2*x*Log[1 - x]^3*
        Log[x]^2 + 29166480*la*x^2*Log[1 - x]^3*Log[x]^2 - 
       29166480*la^2*x^2*Log[1 - x]^3*Log[x]^2 - 1254960*la*Pi^2*x*Log[x]^3 + 
       1254960*la^2*Pi^2*x*Log[x]^3 + 76114080*la*x^2*Log[x]^3 - 
       76114080*la^2*x^2*Log[x]^3 + 10659600*la*Pi^2*x^2*Log[x]^3 - 
       10659600*la^2*Pi^2*x^2*Log[x]^3 + 211680*la*x^3*Log[x]^3 - 
       211680*la^2*x^3*Log[x]^3 + 133902720*x^2*Log[1 - la]*Log[x]^3 - 
       133902720*la*x^2*Log[1 - la]*Log[x]^3 + 133902720*la*x^2*Log[la]*
        Log[x]^3 - 32553360*la*x*Log[1 - x]*Log[x]^3 + 
       32553360*la^2*x*Log[1 - x]*Log[x]^3 - 85019760*la*x^2*Log[1 - x]*
        Log[x]^3 + 85019760*la^2*x^2*Log[1 - x]*Log[x]^3 + 
       11929680*la*x*Log[1 - x]^2*Log[x]^3 - 11929680*la^2*x*Log[1 - x]^2*
        Log[x]^3 + 69718320*la*x^2*Log[1 - x]^2*Log[x]^3 - 
       69718320*la^2*x^2*Log[1 - x]^2*Log[x]^3 - 29302560*la*x^2*Log[x]^4 + 
       29302560*la^2*x^2*Log[x]^4 + 6055560*la*x*Log[1 - x]*Log[x]^4 - 
       6055560*la^2*x*Log[1 - x]*Log[x]^4 + 50009400*la*x^2*Log[1 - x]*
        Log[x]^4 - 50009400*la^2*x^2*Log[1 - x]*Log[x]^4 + 
       13299552*la*x^2*Log[x]^5 - 13299552*la^2*x^2*Log[x]^5 - 
       362880*la*Zeta[3] + 362880*la^2*Zeta[3] - 39191040*la*x*Zeta[3] + 
       39191040*la^2*x*Zeta[3] + 37013760*la*Pi^2*x*Zeta[3] - 
       37013760*la^2*Pi^2*x*Zeta[3] - 1856705760*la*x^2*Zeta[3] + 
       1856705760*la^2*x^2*Zeta[3] + 14122080*la*Pi^2*x^2*Zeta[3] - 
       14122080*la^2*Pi^2*x^2*Zeta[3] + 1896259680*la*x^3*Zeta[3] - 
       1896259680*la^2*x^3*Zeta[3] - 51135840*la*Pi^2*x^3*Zeta[3] + 
       51135840*la^2*Pi^2*x^3*Zeta[3] - 259640640*x*Log[1 - la]*Zeta[3] + 
       259640640*la*x*Log[1 - la]*Zeta[3] - 191872800*x^2*Log[1 - la]*
        Zeta[3] + 191872800*la*x^2*Log[1 - la]*Zeta[3] + 
       451513440*x^3*Log[1 - la]*Zeta[3] - 451513440*la*x^3*Log[1 - la]*
        Zeta[3] + 176359680*x^2*Log[1 - la]^2*Zeta[3] - 
       176359680*la*x^2*Log[1 - la]^2*Zeta[3] - 176359680*x^3*Log[1 - la]^2*
        Zeta[3] + 176359680*la*x^3*Log[1 - la]^2*Zeta[3] - 
       259640640*la*x*Log[la]*Zeta[3] - 191872800*la*x^2*Log[la]*Zeta[3] + 
       451513440*la*x^3*Log[la]*Zeta[3] + 352719360*x^2*Log[1 - la]*Log[la]*
        Zeta[3] - 352719360*x^3*Log[1 - la]*Log[la]*Zeta[3] + 
       176359680*la*x^2*Log[la]^2*Zeta[3] - 176359680*la*x^3*Log[la]^2*
        Zeta[3] - 83008800*la*x*Log[1 - x]*Zeta[3] + 
       83008800*la^2*x*Log[1 - x]*Zeta[3] - 238684320*la*x^2*Log[1 - x]*
        Zeta[3] + 238684320*la^2*x^2*Log[1 - x]*Zeta[3] - 
       143156160*la*x*Log[1 - x]^2*Zeta[3] + 143156160*la^2*x*Log[1 - x]^2*
        Zeta[3] + 625695840*la*x^2*Log[1 - x]^2*Zeta[3] - 
       625695840*la^2*x^2*Log[1 - x]^2*Zeta[3] + 83099520*la*x*Log[x]*
        Zeta[3] - 83099520*la^2*x*Log[x]*Zeta[3] - 310625280*la*x^2*Log[x]*
        Zeta[3] + 310625280*la^2*x^2*Log[x]*Zeta[3] + 
       68040000*la*x*Log[1 - x]*Log[x]*Zeta[3] - 68040000*la^2*x*Log[1 - x]*
        Log[x]*Zeta[3] + 353263680*la*x^2*Log[1 - x]*Log[x]*Zeta[3] - 
       353263680*la^2*x^2*Log[1 - x]*Log[x]*Zeta[3] - 67495680*la*x*Log[x]^2*
        Zeta[3] + 67495680*la^2*x*Log[x]^2*Zeta[3] + 
       174726720*la*x^2*Log[x]^2*Zeta[3] - 174726720*la^2*x^2*Log[x]^2*
        Zeta[3] + 35108640*la*x^2*Zeta[3]^2 - 35108640*la^2*x^2*Zeta[3]^2 - 
       35108640*la*x^3*Zeta[3]^2 + 35108640*la^2*x^3*Zeta[3]^2 - 
       875266560*la*x*Zeta[5] + 875266560*la^2*x*Zeta[5] + 
       1140894720*la*x^2*Zeta[5] - 1140894720*la^2*x^2*Zeta[5] - 
       265628160*la*x^3*Zeta[5] + 265628160*la^2*x^3*Zeta[5])/
      (39191040*(-1 + la)*la*(-1 + x)*x^2)) + 
   (nf^2*((-14 + 9*Zeta[3])/(54*nc) + (nc*(-20331*la*x + 20331*la^2*x - 
          1508*la*Pi^2*x + 1508*la^2*Pi^2*x - 1404*x*Log[1 - la] + 
          1404*la*x*Log[1 - la] + 486*x*Log[1 - la]^2 - 
          486*la*x*Log[1 - la]^2 - 1404*la*x*Log[la] + 972*x*Log[1 - la]*
           Log[la] + 486*la*x*Log[la]^2 - 624*la*Log[1 - x] + 
          624*la^2*Log[1 - x] + 72*la*Log[1 - x]^2 - 72*la^2*Log[1 - x]^2 + 
          288*la*Log[1 - x]*Log[x] - 288*la^2*Log[1 - x]*Log[x] - 
          1728*la*x*Zeta[3] + 1728*la^2*x*Zeta[3]))/(23328*(-1 + la)*la*x)) + 
     nf*(1/(192*nc^2) + (-2512*la*x + 2512*la^2*x - 83*la*Pi^2*x + 
         83*la^2*Pi^2*x - 81*x*Log[1 - la] + 81*la*x*Log[1 - la] - 
         81*la*x*Log[la] - 12*la*Log[1 - x] + 12*la^2*Log[1 - x] + 
         1584*la*x*Zeta[3] - 1584*la^2*x*Zeta[3])/(1728*(-1 + la)*la*x) + 
       nc^2*((Pi^2*(11 + 61*x)*H[0, xb])/(648*(-1 + x)*x) + 
         (Pi^2*(1 + 3*x)*H[1, xb])/(54*(-1 + x)*x) + 
         ((11 + 61*x)*H[0, 1, 0, xb])/(108*(-1 + x)*x) + 
         ((7 + 89*x)*H[1, 0, 0, xb])/(108*(-1 + x)*x) + 
         ((1 + 3*x)*H[1, 1, 0, xb])/(9*(-1 + x)*x) + 
         (H[1, 0, xb]*(8 - 74*x + 2*x^2 - 7*Log[x] + 55*x*Log[x]))/
          (108*(-1 + x)*x) - (2880*la*Pi^2 - 2880*la^2*Pi^2 + 1703565*la*x - 
           1703565*la^2*x + 227315*la*Pi^2*x - 227315*la^2*Pi^2*x + 
           6444*la*Pi^4*x - 6444*la^2*Pi^4*x - 1703565*la*x^2 + 
           1703565*la^2*x^2 - 230195*la*Pi^2*x^2 + 230195*la^2*Pi^2*x^2 - 
           6444*la*Pi^4*x^2 + 6444*la^2*Pi^4*x^2 + 331965*x*Log[1 - la] - 
           331965*la*x*Log[1 - la] + 8100*Pi^2*x*Log[1 - la] - 
           8100*la*Pi^2*x*Log[1 - la] - 331965*x^2*Log[1 - la] + 
           331965*la*x^2*Log[1 - la] - 8100*Pi^2*x^2*Log[1 - la] + 
           8100*la*Pi^2*x^2*Log[1 - la] - 170100*x*Log[1 - la]^2 + 
           170100*la*x*Log[1 - la]^2 + 170100*x^2*Log[1 - la]^2 - 
           170100*la*x^2*Log[1 - la]^2 + 51840*x*Log[1 - la]^3 - 
           51840*la*x*Log[1 - la]^3 - 51840*x^2*Log[1 - la]^3 + 
           51840*la*x^2*Log[1 - la]^3 + 331965*la*x*Log[la] + 
           8100*la*Pi^2*x*Log[la] - 331965*la*x^2*Log[la] - 
           8100*la*Pi^2*x^2*Log[la] - 340200*x*Log[1 - la]*Log[la] + 
           340200*x^2*Log[1 - la]*Log[la] + 155520*x*Log[1 - la]^2*Log[la] - 
           155520*x^2*Log[1 - la]^2*Log[la] - 170100*la*x*Log[la]^2 + 
           170100*la*x^2*Log[la]^2 + 155520*x*Log[1 - la]*Log[la]^2 - 
           155520*x^2*Log[1 - la]*Log[la]^2 + 51840*la*x*Log[la]^3 - 
           51840*la*x^2*Log[la]^3 + 146820*la*Log[1 - x] - 
           146820*la^2*Log[1 - x] - 10890*la*Pi^2*Log[1 - x] + 
           10890*la^2*Pi^2*Log[1 - x] - 139620*la*x*Log[1 - x] + 
           139620*la^2*x*Log[1 - x] - 15030*la*Pi^2*x*Log[1 - x] + 
           15030*la^2*Pi^2*x*Log[1 - x] - 7200*la*x^2*Log[1 - x] + 
           7200*la^2*x^2*Log[1 - x] + 77760*Log[1 - la]*Log[1 - x] - 
           77760*la*Log[1 - la]*Log[1 - x] - 77760*x*Log[1 - la]*Log[1 - x] + 
           77760*la*x*Log[1 - la]*Log[1 - x] + 77760*la*Log[la]*Log[1 - x] - 
           77760*la*x*Log[la]*Log[1 - x] - 41040*la*Log[1 - x]^2 + 
           41040*la^2*Log[1 - x]^2 + 39420*la*x*Log[1 - x]^2 - 
           39420*la^2*x*Log[1 - x]^2 + 1620*la*x^2*Log[1 - x]^2 - 
           1620*la^2*x^2*Log[1 - x]^2 + 10620*la*Log[1 - x]^3 - 
           10620*la^2*Log[1 - x]^3 - 10620*la*x*Log[1 - x]^3 + 
           10620*la^2*x*Log[1 - x]^3 - 2520*la*Pi^2*Log[x] + 
           2520*la^2*Pi^2*Log[x] + 142560*la*x*Log[x] - 142560*la^2*x*
            Log[x] - 3960*la*Pi^2*x*Log[x] + 3960*la^2*Pi^2*x*Log[x] + 
           7200*la*x^2*Log[x] - 7200*la^2*x^2*Log[x] + 116640*x*Log[1 - la]*
            Log[x] - 116640*la*x*Log[1 - la]*Log[x] + 116640*la*x*Log[la]*
            Log[x] - 120960*la*Log[1 - x]*Log[x] + 120960*la^2*Log[1 - x]*
            Log[x] - 88560*la*x*Log[1 - x]*Log[x] + 88560*la^2*x*Log[1 - x]*
            Log[x] + 2160*la*x^2*Log[1 - x]*Log[x] - 2160*la^2*x^2*Log[1 - x]*
            Log[x] + 29700*la*Log[1 - x]^2*Log[x] - 29700*la^2*Log[1 - x]^2*
            Log[x] + 86940*la*x*Log[1 - x]^2*Log[x] - 86940*la^2*x*
            Log[1 - x]^2*Log[x] - 67500*la*x*Log[x]^2 + 67500*la^2*x*
            Log[x]^2 - 1620*la*x^2*Log[x]^2 + 1620*la^2*x^2*Log[x]^2 + 
           35100*la*Log[1 - x]*Log[x]^2 - 35100*la^2*Log[1 - x]*Log[x]^2 + 
           42660*la*x*Log[1 - x]*Log[x]^2 - 42660*la^2*x*Log[1 - x]*
            Log[x]^2 + 17280*la*x*Log[x]^3 - 17280*la^2*x*Log[x]^3 + 
           6480*la*Zeta[3] - 6480*la^2*Zeta[3] - 237600*la*x*Zeta[3] + 
           237600*la^2*x*Zeta[3] + 231120*la*x^2*Zeta[3] - 
           231120*la^2*x^2*Zeta[3])/(233280*(-1 + la)*la*(-1 + x)*x))) + 
     nc^3*(-(Pi^2*(197 + 163*x)*H[0, 0, xb])/(432*(-1 + x)*x) + 
       (Pi^2*(-4 + 19*x)*H[0, 1, xb])/(24*(-1 + x)*x) + 
       (Pi^2*(29 + 555*x)*H[1, 1, xb])/(432*(-1 + x)*x) - 
       ((197 + 163*x)*H[0, 0, 1, 0, xb])/(72*(-1 + x)*x) - 
       ((89 + 44*x)*H[0, 1, 0, 0, xb])/(24*(-1 + x)*x) + 
       ((-4 + 19*x)*H[0, 1, 1, 0, xb])/(4*(-1 + x)*x) - 
       ((-49 + 433*x)*H[1, 0, 0, 0, xb])/(72*(-1 + x)*x) + 
       ((34 + 171*x)*H[1, 0, 1, 0, xb])/(72*(-1 + x)*x) + 
       ((-67 + 345*x)*H[1, 1, 0, 0, xb])/(72*(-1 + x)*x) + 
       ((29 + 555*x)*H[1, 1, 1, 0, xb])/(72*(-1 + x)*x) + 
       (H[0, 1, 0, xb]*(22 - 346*x - 81*Log[x] + 432*x*Log[x]))/
        (108*(-1 + x)*x) + (H[1, 1, 0, xb]*(-25 - 293*x + 25*Log[x] + 
          585*x*Log[x]))/(72*(-1 + x)*x) + 
       (H[1, 0, 0, xb]*(-122 - 811*x + 81*Log[x] + 813*x*Log[x]))/
        (216*(-1 + x)*x) - (H[1, 0, xb]*(-340*la + 340*la^2 - 11*la*Pi^2 + 
          11*la^2*Pi^2 + 3604*la*x - 3604*la^2*x + 499*la*Pi^2*x - 
          499*la^2*Pi^2*x - 16*la*x^2 + 16*la^2*x^2 + 1296*x*Log[1 - la] - 
          1296*la*x*Log[1 - la] + 1296*la*x*Log[la] + 440*la*Log[x] - 
          440*la^2*Log[x] - 4112*la*x*Log[x] + 4112*la^2*x*Log[x] - 
          234*la*Log[x]^2 + 234*la^2*Log[x]^2 + 3654*la*x*Log[x]^2 - 
          3654*la^2*x*Log[x]^2))/(864*(-1 + la)*la*(-1 + x)*x) + 
       (H[0, xb]*(22*Pi^2 - 346*Pi^2*x - 81*Pi^2*Log[x] + 432*Pi^2*x*Log[x] - 
          495*Zeta[3] - 4824*x*Zeta[3]))/(648*(-1 + x)*x) + 
       (H[1, xb]*(-25*Pi^2 - 293*Pi^2*x + 25*Pi^2*Log[x] + 
          585*Pi^2*x*Log[x] + 636*Zeta[3] - 3348*x*Zeta[3]))/
        (432*(-1 + x)*x) + (1700*la*Pi^2 - 1700*la^2*Pi^2 - 1152*la*Pi^4 + 
         1152*la^2*Pi^4 + 310380*la*x - 310380*la^2*x + 69340*la*Pi^2*x - 
         69340*la^2*Pi^2*x + 5552*la*Pi^4*x - 5552*la^2*Pi^4*x - 
         310380*la*x^2 + 310380*la^2*x^2 - 71040*la*Pi^2*x^2 + 
         71040*la^2*Pi^2*x^2 - 4400*la*Pi^4*x^2 + 4400*la^2*Pi^4*x^2 + 
         140940*x*Log[1 - la] - 140940*la*x*Log[1 - la] + 
         6030*Pi^2*x*Log[1 - la] - 6030*la*Pi^2*x*Log[1 - la] - 
         140940*x^2*Log[1 - la] + 140940*la*x^2*Log[1 - la] - 
         6030*Pi^2*x^2*Log[1 - la] + 6030*la*Pi^2*x^2*Log[1 - la] - 
         103815*x*Log[1 - la]^2 + 103815*la*x*Log[1 - la]^2 + 
         270*Pi^2*x*Log[1 - la]^2 - 270*la*Pi^2*x*Log[1 - la]^2 + 
         103815*x^2*Log[1 - la]^2 - 103815*la*x^2*Log[1 - la]^2 - 
         270*Pi^2*x^2*Log[1 - la]^2 + 270*la*Pi^2*x^2*Log[1 - la]^2 + 
         44640*x*Log[1 - la]^3 - 44640*la*x*Log[1 - la]^3 - 
         44640*x^2*Log[1 - la]^3 + 44640*la*x^2*Log[1 - la]^3 - 
         13500*x*Log[1 - la]^4 + 13500*la*x*Log[1 - la]^4 + 
         13500*x^2*Log[1 - la]^4 - 13500*la*x^2*Log[1 - la]^4 + 
         140940*la*x*Log[la] + 6030*la*Pi^2*x*Log[la] - 
         140940*la*x^2*Log[la] - 6030*la*Pi^2*x^2*Log[la] - 
         207630*x*Log[1 - la]*Log[la] + 540*Pi^2*x*Log[1 - la]*Log[la] + 
         207630*x^2*Log[1 - la]*Log[la] - 540*Pi^2*x^2*Log[1 - la]*Log[la] + 
         133920*x*Log[1 - la]^2*Log[la] - 133920*x^2*Log[1 - la]^2*Log[la] - 
         54000*x*Log[1 - la]^3*Log[la] + 54000*x^2*Log[1 - la]^3*Log[la] - 
         103815*la*x*Log[la]^2 + 270*la*Pi^2*x*Log[la]^2 + 
         103815*la*x^2*Log[la]^2 - 270*la*Pi^2*x^2*Log[la]^2 + 
         133920*x*Log[1 - la]*Log[la]^2 - 133920*x^2*Log[1 - la]*Log[la]^2 - 
         81000*x*Log[1 - la]^2*Log[la]^2 + 81000*x^2*Log[1 - la]^2*
          Log[la]^2 + 44640*la*x*Log[la]^3 - 44640*la*x^2*Log[la]^3 - 
         54000*x*Log[1 - la]*Log[la]^3 + 54000*x^2*Log[1 - la]*Log[la]^3 - 
         13500*la*x*Log[la]^4 + 13500*la*x^2*Log[la]^4 + 
         49720*la*Log[1 - x] - 49720*la^2*Log[1 - x] + 
         5255*la*Pi^2*Log[1 - x] - 5255*la^2*Pi^2*Log[1 - x] - 
         49040*la*x*Log[1 - x] + 49040*la^2*x*Log[1 - x] - 
         18215*la*Pi^2*x*Log[1 - x] + 18215*la^2*Pi^2*x*Log[1 - x] - 
         680*la*x^2*Log[1 - x] + 680*la^2*x^2*Log[1 - x] + 
         34560*Log[1 - la]*Log[1 - x] - 34560*la*Log[1 - la]*Log[1 - x] - 
         34560*x*Log[1 - la]*Log[1 - x] + 34560*la*x*Log[1 - la]*Log[1 - x] + 
         3240*Log[1 - la]^2*Log[1 - x] - 3240*la*Log[1 - la]^2*Log[1 - x] - 
         3240*x*Log[1 - la]^2*Log[1 - x] + 3240*la*x*Log[1 - la]^2*
          Log[1 - x] + 34560*la*Log[la]*Log[1 - x] - 34560*la*x*Log[la]*
          Log[1 - x] + 6480*Log[1 - la]*Log[la]*Log[1 - x] - 
         6480*x*Log[1 - la]*Log[la]*Log[1 - x] + 3240*la*Log[la]^2*
          Log[1 - x] - 3240*la*x*Log[la]^2*Log[1 - x] - 
         11920*la*Log[1 - x]^2 + 11920*la^2*Log[1 - x]^2 - 
         13365*la*Pi^2*Log[1 - x]^2 + 13365*la^2*Pi^2*Log[1 - x]^2 + 
         11740*la*x*Log[1 - x]^2 - 11740*la^2*x*Log[1 - x]^2 + 
         2565*la*Pi^2*x*Log[1 - x]^2 - 2565*la^2*Pi^2*x*Log[1 - x]^2 + 
         180*la*x^2*Log[1 - x]^2 - 180*la^2*x^2*Log[1 - x]^2 + 
         32400*Log[1 - la]*Log[1 - x]^2 - 32400*la*Log[1 - la]*Log[1 - x]^2 - 
         32400*x*Log[1 - la]*Log[1 - x]^2 + 32400*la*x*Log[1 - la]*
          Log[1 - x]^2 + 32400*la*Log[la]*Log[1 - x]^2 - 
         32400*la*x*Log[la]*Log[1 - x]^2 - 6650*la*Log[1 - x]^3 + 
         6650*la^2*Log[1 - x]^3 + 6650*la*x*Log[1 - x]^3 - 
         6650*la^2*x*Log[1 - x]^3 + 10845*la*Log[1 - x]^4 - 
         10845*la^2*Log[1 - x]^4 - 10845*la*x*Log[1 - x]^4 + 
         10845*la^2*x*Log[1 - x]^4 - 2200*la*Pi^2*Log[x] + 
         2200*la^2*Pi^2*Log[x] + 103320*la*x*Log[x] - 103320*la^2*x*Log[x] + 
         3640*la*Pi^2*x*Log[x] - 3640*la^2*Pi^2*x*Log[x] + 
         680*la*x^2*Log[x] - 680*la^2*x^2*Log[x] + 123120*x*Log[1 - la]*
          Log[x] - 123120*la*x*Log[1 - la]*Log[x] - 90720*x*Log[1 - la]^2*
          Log[x] + 90720*la*x*Log[1 - la]^2*Log[x] + 123120*la*x*Log[la]*
          Log[x] - 181440*x*Log[1 - la]*Log[la]*Log[x] - 
         90720*la*x*Log[la]^2*Log[x] - 71320*la*Log[1 - x]*Log[x] + 
         71320*la^2*Log[1 - x]*Log[x] - 2250*la*Pi^2*Log[1 - x]*Log[x] + 
         2250*la^2*Pi^2*Log[1 - x]*Log[x] - 81560*la*x*Log[1 - x]*Log[x] + 
         81560*la^2*x*Log[1 - x]*Log[x] + 5490*la*Pi^2*x*Log[1 - x]*Log[x] - 
         5490*la^2*Pi^2*x*Log[1 - x]*Log[x] + 240*la*x^2*Log[1 - x]*Log[x] - 
         240*la^2*x^2*Log[1 - x]*Log[x] - 38880*Log[1 - la]*Log[1 - x]*
          Log[x] + 38880*la*Log[1 - la]*Log[1 - x]*Log[x] - 
         64800*x*Log[1 - la]*Log[1 - x]*Log[x] + 64800*la*x*Log[1 - la]*
          Log[1 - x]*Log[x] - 38880*la*Log[la]*Log[1 - x]*Log[x] - 
         64800*la*x*Log[la]*Log[1 - x]*Log[x] + 12210*la*Log[1 - x]^2*
          Log[x] - 12210*la^2*Log[1 - x]^2*Log[x] + 59070*la*x*Log[1 - x]^2*
          Log[x] - 59070*la^2*x*Log[1 - x]^2*Log[x] + 10980*la*Log[1 - x]^3*
          Log[x] - 10980*la^2*Log[1 - x]^3*Log[x] + 6300*la*x*Log[1 - x]^3*
          Log[x] - 6300*la^2*x*Log[1 - x]^3*Log[x] + 1170*la*Pi^2*Log[x]^2 - 
         1170*la^2*Pi^2*Log[x]^2 - 64380*la*x*Log[x]^2 + 
         64380*la^2*x*Log[x]^2 - 5070*la*Pi^2*x*Log[x]^2 + 
         5070*la^2*Pi^2*x*Log[x]^2 - 180*la*x^2*Log[x]^2 + 
         180*la^2*x^2*Log[x]^2 - 90720*x*Log[1 - la]*Log[x]^2 + 
         90720*la*x*Log[1 - la]*Log[x]^2 - 90720*la*x*Log[la]*Log[x]^2 + 
         32070*la*Log[1 - x]*Log[x]^2 - 32070*la^2*Log[1 - x]*Log[x]^2 + 
         54330*la*x*Log[1 - x]*Log[x]^2 - 54330*la^2*x*Log[1 - x]*Log[x]^2 - 
         5310*la*Log[1 - x]^2*Log[x]^2 + 5310*la^2*Log[1 - x]^2*Log[x]^2 - 
         33570*la*x*Log[1 - x]^2*Log[x]^2 + 33570*la^2*x*Log[1 - x]^2*
          Log[x]^2 + 29040*la*x*Log[x]^3 - 29040*la^2*x*Log[x]^3 - 
         9540*la*Log[1 - x]*Log[x]^3 + 9540*la^2*Log[1 - x]*Log[x]^3 - 
         36540*la*x*Log[1 - x]*Log[x]^3 + 36540*la^2*x*Log[1 - x]*Log[x]^3 - 
         14100*la*x*Log[x]^4 + 14100*la^2*x*Log[x]^4 - 34200*la*Zeta[3] + 
         34200*la^2*Zeta[3] - 186360*la*x*Zeta[3] + 186360*la^2*x*Zeta[3] + 
         10170*la*Pi^2*x*Zeta[3] - 10170*la^2*Pi^2*x*Zeta[3] + 
         220560*la*x^2*Zeta[3] - 220560*la^2*x^2*Zeta[3] - 
         10170*la*Pi^2*x^2*Zeta[3] + 10170*la^2*Pi^2*x^2*Zeta[3] - 
         55080*x*Log[1 - la]*Zeta[3] + 55080*la*x*Log[1 - la]*Zeta[3] + 
         55080*x^2*Log[1 - la]*Zeta[3] - 55080*la*x^2*Log[1 - la]*Zeta[3] - 
         55080*la*x*Log[la]*Zeta[3] + 55080*la*x^2*Log[la]*Zeta[3] + 
         54000*la*Log[1 - x]*Zeta[3] - 54000*la^2*Log[1 - x]*Zeta[3] - 
         266760*la*x*Log[1 - x]*Zeta[3] + 266760*la^2*x*Log[1 - x]*Zeta[3] + 
         57600*la*Log[x]*Zeta[3] - 57600*la^2*Log[x]*Zeta[3] - 
         33840*la*x*Log[x]*Zeta[3] + 33840*la^2*x*Log[x]*Zeta[3] - 
         10440*la*x*Zeta[5] + 10440*la^2*x*Zeta[5] + 10440*la*x^2*Zeta[5] - 
         10440*la^2*x^2*Zeta[5])/(25920*(-1 + la)*la*(-1 + x)*x)))/ep + 
   (((nc*nf^2)/54 + (nc^2*nf*(-11 + 36*Log[zb]))/54 - 
       (nc^3*(-121*la*x + 121*la^2*x + 54*la*Pi^2*x - 54*la^2*Pi^2*x + 
          121*la*x^2 - 121*la^2*x^2 - 54*la*Pi^2*x^2 + 54*la^2*Pi^2*x^2 - 
          216*x*Log[1 - la] + 216*la*x*Log[1 - la] + 216*x^2*Log[1 - la] - 
          216*la*x^2*Log[1 - la] - 216*la*x*Log[la] + 216*la*x^2*Log[la] + 
          324*la*Log[1 - x] - 324*la^2*Log[1 - x] - 324*la*x*Log[1 - x] + 
          324*la^2*x*Log[1 - x] - 432*la*x*Log[x] + 432*la^2*x*Log[x] + 
          792*la*x*Log[zb] - 792*la^2*x*Log[zb] - 792*la*x^2*Log[zb] + 
          792*la^2*x^2*Log[zb] - 864*la*x*Log[zb]^2 + 864*la^2*x*Log[zb]^2 + 
          864*la*x^2*Log[zb]^2 - 864*la^2*x^2*Log[zb]^2))/
        (216*(-1 + la)*la*(-1 + x)*x))/ep^3 + 
     (nc*nf^2*(-3872*la*x + 3872*la^2*x + 429*la*Pi^2*x - 429*la^2*Pi^2*x - 
        2106*x*Log[1 - la] + 2106*la*x*Log[1 - la] + 729*x*Log[1 - la]^2 - 
        729*la*x*Log[1 - la]^2 - 2106*la*x*Log[la] + 1458*x*Log[1 - la]*
         Log[la] + 729*la*x*Log[la]^2 - 936*la*Log[1 - x] + 
        936*la^2*Log[1 - x] + 108*la*Log[1 - x]^2 - 108*la^2*Log[1 - x]^2 + 
        432*la*Log[1 - x]*Log[x] - 432*la^2*Log[1 - x]*Log[x] + 
        8640*la*x*Log[zb] - 8640*la^2*x*Log[zb] - 594*la*Pi^2*x*Log[zb] + 
        594*la^2*Pi^2*x*Log[zb] + 2916*x*Log[1 - la]*Log[zb] - 
        2916*la*x*Log[1 - la]*Log[zb] + 2916*la*x*Log[la]*Log[zb] + 
        1296*la*Log[1 - x]*Log[zb] - 1296*la^2*Log[1 - x]*Log[zb] - 
        8424*la*x*Log[zb]^2 + 8424*la^2*x*Log[zb]^2 + 3888*la*x*Log[zb]^3 - 
        3888*la^2*x*Log[zb]^3 + 540*la*x*Zeta[3] - 540*la^2*x*Zeta[3]))/
      (5832*(-1 + la)*la*x) + ((nc*nf^2*(13 - 18*Log[zb]))/162 + 
       nf*(7/48 - (nc^2*(2167*la*x - 2167*la^2*x + 312*la*Pi^2*x - 
            312*la^2*Pi^2*x - 2167*la*x^2 + 2167*la^2*x^2 - 312*la*Pi^2*x^2 + 
            312*la^2*Pi^2*x^2 + 972*x*Log[1 - la] - 972*la*x*Log[1 - la] - 
            972*x^2*Log[1 - la] + 972*la*x^2*Log[1 - la] + 972*la*x*Log[la] - 
            972*la*x^2*Log[la] + 504*la*Log[1 - x] - 504*la^2*Log[1 - x] - 
            504*la*x*Log[1 - x] + 504*la^2*x*Log[1 - x] + 864*la*x*Log[x] - 
            864*la^2*x*Log[x] - 3888*la*x*Log[zb] + 3888*la^2*x*Log[zb] + 
            3888*la*x^2*Log[zb] - 3888*la^2*x^2*Log[zb] + 
            3888*la*x*Log[zb]^2 - 3888*la^2*x*Log[zb]^2 - 
            3888*la*x^2*Log[zb]^2 + 3888*la^2*x^2*Log[zb]^2))/
          (1296*(-1 + la)*la*(-1 + x)*x)) + 
       nc^3*(((1 + 7*x)*H[1, 0, xb])/(6*(-1 + x)*x) - 
         (18*la*Pi^2 - 18*la^2*Pi^2 - 2962*la*x + 2962*la^2*x - 
           714*la*Pi^2*x + 714*la^2*Pi^2*x + 2962*la*x^2 - 2962*la^2*x^2 + 
           696*la*Pi^2*x^2 - 696*la^2*Pi^2*x^2 - 3321*x*Log[1 - la] + 
           3321*la*x*Log[1 - la] + 3321*x^2*Log[1 - la] - 
           3321*la*x^2*Log[1 - la] + 1944*x*Log[1 - la]^2 - 
           1944*la*x*Log[1 - la]^2 - 1944*x^2*Log[1 - la]^2 + 
           1944*la*x^2*Log[1 - la]^2 - 3321*la*x*Log[la] + 
           3321*la*x^2*Log[la] + 3888*x*Log[1 - la]*Log[la] - 
           3888*x^2*Log[1 - la]*Log[la] + 1944*la*x*Log[la]^2 - 
           1944*la*x^2*Log[la]^2 - 414*la*Log[1 - x] + 414*la^2*Log[1 - x] + 
           414*la*x*Log[1 - x] - 414*la^2*x*Log[1 - x] - 
           1458*la*Log[1 - x]^2 + 1458*la^2*Log[1 - x]^2 + 
           1458*la*x*Log[1 - x]^2 - 1458*la^2*x*Log[1 - x]^2 - 
           3672*la*x*Log[x] + 3672*la^2*x*Log[x] + 756*la*Log[1 - x]*Log[x] - 
           756*la^2*Log[1 - x]*Log[x] + 1836*la*x*Log[1 - x]*Log[x] - 
           1836*la^2*x*Log[1 - x]*Log[x] + 2808*la*x*Log[x]^2 - 
           2808*la^2*x*Log[x]^2 + 9378*la*x*Log[zb] - 9378*la^2*x*Log[zb] + 
           216*la*Pi^2*x*Log[zb] - 216*la^2*Pi^2*x*Log[zb] - 
           9378*la*x^2*Log[zb] + 9378*la^2*x^2*Log[zb] - 216*la*Pi^2*x^2*
            Log[zb] + 216*la^2*Pi^2*x^2*Log[zb] + 7776*x*Log[1 - la]*
            Log[zb] - 7776*la*x*Log[1 - la]*Log[zb] - 7776*x^2*Log[1 - la]*
            Log[zb] + 7776*la*x^2*Log[1 - la]*Log[zb] + 7776*la*x*Log[la]*
            Log[zb] - 7776*la*x^2*Log[la]*Log[zb] - 2592*la*Log[1 - x]*
            Log[zb] + 2592*la^2*Log[1 - x]*Log[zb] + 2592*la*x*Log[1 - x]*
            Log[zb] - 2592*la^2*x*Log[1 - x]*Log[zb] + 10368*la*x*Log[x]*
            Log[zb] - 10368*la^2*x*Log[x]*Log[zb] - 13284*la*x*Log[zb]^2 + 
           13284*la^2*x*Log[zb]^2 + 13284*la*x^2*Log[zb]^2 - 
           13284*la^2*x^2*Log[zb]^2 + 10368*la*x*Log[zb]^3 - 
           10368*la^2*x*Log[zb]^3 - 10368*la*x^2*Log[zb]^3 + 
           10368*la^2*x^2*Log[zb]^3 + 1728*la*x*Zeta[3] - 
           1728*la^2*x*Zeta[3] - 1728*la*x^2*Zeta[3] + 1728*la^2*x^2*Zeta[3])/
          (648*(-1 + la)*la*(-1 + x)*x)))/ep^2 + 
     nf*(-(84335*la*x - 84335*la^2*x - 2835*la*Pi^2*x + 2835*la^2*Pi^2*x - 
          184*la*Pi^4*x + 184*la^2*Pi^4*x + 1350*x*Log[1 - la] - 
          1350*la*x*Log[1 - la] + 1350*la*x*Log[la] + 360*la*Log[1 - x] - 
          360*la^2*Log[1 - x] - 37260*la*x*Log[zb] + 37260*la^2*x*Log[zb] + 
          5400*la*x*Log[zb]^2 - 5400*la^2*x*Log[zb]^2 - 47760*la*x*Zeta[3] + 
          47760*la^2*x*Zeta[3] + 25920*la*x*Log[zb]*Zeta[3] - 
          25920*la^2*x*Log[zb]*Zeta[3])/(8640*(-1 + la)*la*x) + 
       nc^2*((Pi^2*(11 + 61*x)*H[0, xb])/(108*(-1 + x)*x) + 
         (Pi^2*(1 + 3*x)*H[1, xb])/(9*(-1 + x)*x) + 
         ((11 + 61*x)*H[0, 1, 0, xb])/(18*(-1 + x)*x) + 
         ((7 + 89*x)*H[1, 0, 0, xb])/(18*(-1 + x)*x) + 
         (2*(1 + 3*x)*H[1, 1, 0, xb])/(3*(-1 + x)*x) + 
         (H[1, 0, xb]*(8 - 74*x + 2*x^2 - 7*Log[x] + 55*x*Log[x] - 
            18*Log[zb] + 162*x*Log[zb]))/(18*(-1 + x)*x) + 
         (-17280*la*Pi^2 + 17280*la^2*Pi^2 - 8352385*la*x + 8352385*la^2*x + 
           249075*la*Pi^2*x - 249075*la^2*Pi^2*x + 41472*la*Pi^4*x - 
           41472*la^2*Pi^4*x + 8352385*la*x^2 - 8352385*la^2*x^2 - 
           231795*la*Pi^2*x^2 + 231795*la^2*Pi^2*x^2 - 41472*la*Pi^4*x^2 + 
           41472*la^2*Pi^4*x^2 - 2182950*x*Log[1 - la] + 
           2182950*la*x*Log[1 - la] + 37260*Pi^2*x*Log[1 - la] - 
           37260*la*Pi^2*x*Log[1 - la] + 2182950*x^2*Log[1 - la] - 
           2182950*la*x^2*Log[1 - la] - 37260*Pi^2*x^2*Log[1 - la] + 
           37260*la*Pi^2*x^2*Log[1 - la] + 1150200*x*Log[1 - la]^2 - 
           1150200*la*x*Log[1 - la]^2 - 1150200*x^2*Log[1 - la]^2 + 
           1150200*la*x^2*Log[1 - la]^2 - 340200*x*Log[1 - la]^3 + 
           340200*la*x*Log[1 - la]^3 + 340200*x^2*Log[1 - la]^3 - 
           340200*la*x^2*Log[1 - la]^3 - 2182950*la*x*Log[la] + 
           37260*la*Pi^2*x*Log[la] + 2182950*la*x^2*Log[la] - 
           37260*la*Pi^2*x^2*Log[la] + 2300400*x*Log[1 - la]*Log[la] - 
           2300400*x^2*Log[1 - la]*Log[la] - 1020600*x*Log[1 - la]^2*
            Log[la] + 1020600*x^2*Log[1 - la]^2*Log[la] + 
           1150200*la*x*Log[la]^2 - 1150200*la*x^2*Log[la]^2 - 
           1020600*x*Log[1 - la]*Log[la]^2 + 1020600*x^2*Log[1 - la]*
            Log[la]^2 - 340200*la*x*Log[la]^3 + 340200*la*x^2*Log[la]^3 - 
           993240*la*Log[1 - x] + 993240*la^2*Log[1 - x] + 
           83160*la*Pi^2*Log[1 - x] - 83160*la^2*Pi^2*Log[1 - x] + 
           950040*la*x*Log[1 - x] - 950040*la^2*x*Log[1 - x] + 
           72360*la*Pi^2*x*Log[1 - x] - 72360*la^2*Pi^2*x*Log[1 - x] + 
           43200*la*x^2*Log[1 - x] - 43200*la^2*x^2*Log[1 - x] - 
           505440*Log[1 - la]*Log[1 - x] + 505440*la*Log[1 - la]*Log[1 - x] + 
           505440*x*Log[1 - la]*Log[1 - x] - 505440*la*x*Log[1 - la]*
            Log[1 - x] - 505440*la*Log[la]*Log[1 - x] + 505440*la*x*Log[la]*
            Log[1 - x] + 272160*la*Log[1 - x]^2 - 272160*la^2*Log[1 - x]^2 - 
           262440*la*x*Log[1 - x]^2 + 262440*la^2*x*Log[1 - x]^2 - 
           9720*la*x^2*Log[1 - x]^2 + 9720*la^2*x^2*Log[1 - x]^2 - 
           66960*la*Log[1 - x]^3 + 66960*la^2*Log[1 - x]^3 + 
           66960*la*x*Log[1 - x]^3 - 66960*la^2*x*Log[1 - x]^3 + 
           15120*la*Pi^2*Log[x] - 15120*la^2*Pi^2*Log[x] - 
           855360*la*x*Log[x] + 855360*la^2*x*Log[x] + 23760*la*Pi^2*x*
            Log[x] - 23760*la^2*Pi^2*x*Log[x] - 43200*la*x^2*Log[x] + 
           43200*la^2*x^2*Log[x] - 699840*x*Log[1 - la]*Log[x] + 
           699840*la*x*Log[1 - la]*Log[x] - 699840*la*x*Log[la]*Log[x] + 
           777600*la*Log[1 - x]*Log[x] - 777600*la^2*Log[1 - x]*Log[x] + 
           479520*la*x*Log[1 - x]*Log[x] - 479520*la^2*x*Log[1 - x]*Log[x] - 
           12960*la*x^2*Log[1 - x]*Log[x] + 12960*la^2*x^2*Log[1 - x]*
            Log[x] - 187920*la*Log[1 - x]^2*Log[x] + 187920*la^2*Log[1 - x]^2*
            Log[x] - 511920*la*x*Log[1 - x]^2*Log[x] + 511920*la^2*x*
            Log[1 - x]^2*Log[x] + 405000*la*x*Log[x]^2 - 405000*la^2*x*
            Log[x]^2 + 9720*la*x^2*Log[x]^2 - 9720*la^2*x^2*Log[x]^2 - 
           220320*la*Log[1 - x]*Log[x]^2 + 220320*la^2*Log[1 - x]*Log[x]^2 - 
           246240*la*x*Log[1 - x]*Log[x]^2 + 246240*la^2*x*Log[1 - x]*
            Log[x]^2 - 103680*la*x*Log[x]^3 + 103680*la^2*x*Log[x]^3 + 
           38880*la*Pi^2*Log[zb] - 38880*la^2*Pi^2*Log[zb] + 
           9290340*la*x*Log[zb] - 9290340*la^2*x*Log[zb] - 
           127440*la*Pi^2*x*Log[zb] + 127440*la^2*Pi^2*x*Log[zb] - 
           9290340*la*x^2*Log[zb] + 9290340*la^2*x^2*Log[zb] + 
           88560*la*Pi^2*x^2*Log[zb] - 88560*la^2*Pi^2*x^2*Log[zb] + 
           4600800*x*Log[1 - la]*Log[zb] - 4600800*la*x*Log[1 - la]*Log[zb] - 
           4600800*x^2*Log[1 - la]*Log[zb] + 4600800*la*x^2*Log[1 - la]*
            Log[zb] - 2041200*x*Log[1 - la]^2*Log[zb] + 2041200*la*x*
            Log[1 - la]^2*Log[zb] + 2041200*x^2*Log[1 - la]^2*Log[zb] - 
           2041200*la*x^2*Log[1 - la]^2*Log[zb] + 4600800*la*x*Log[la]*
            Log[zb] - 4600800*la*x^2*Log[la]*Log[zb] - 4082400*x*Log[1 - la]*
            Log[la]*Log[zb] + 4082400*x^2*Log[1 - la]*Log[la]*Log[zb] - 
           2041200*la*x*Log[la]^2*Log[zb] + 2041200*la*x^2*Log[la]^2*
            Log[zb] + 2229120*la*Log[1 - x]*Log[zb] - 2229120*la^2*Log[1 - x]*
            Log[zb] - 2190240*la*x*Log[1 - x]*Log[zb] + 2190240*la^2*x*
            Log[1 - x]*Log[zb] - 38880*la*x^2*Log[1 - x]*Log[zb] + 
           38880*la^2*x^2*Log[1 - x]*Log[zb] - 544320*la*Log[1 - x]^2*
            Log[zb] + 544320*la^2*Log[1 - x]^2*Log[zb] + 
           544320*la*x*Log[1 - x]^2*Log[zb] - 544320*la^2*x*Log[1 - x]^2*
            Log[zb] + 2449440*la*x*Log[x]*Log[zb] - 2449440*la^2*x*Log[x]*
            Log[zb] + 38880*la*x^2*Log[x]*Log[zb] - 38880*la^2*x^2*Log[x]*
            Log[zb] - 1399680*la*Log[1 - x]*Log[x]*Log[zb] + 
           1399680*la^2*Log[1 - x]*Log[x]*Log[zb] - 1399680*la*x*Log[1 - x]*
            Log[x]*Log[zb] + 1399680*la^2*x*Log[1 - x]*Log[x]*Log[zb] - 
           933120*la*x*Log[x]^2*Log[zb] + 933120*la^2*x*Log[x]^2*Log[zb] - 
           8731800*la*x*Log[zb]^2 + 8731800*la^2*x*Log[zb]^2 + 
           149040*la*Pi^2*x*Log[zb]^2 - 149040*la^2*Pi^2*x*Log[zb]^2 + 
           8731800*la*x^2*Log[zb]^2 - 8731800*la^2*x^2*Log[zb]^2 - 
           149040*la*Pi^2*x^2*Log[zb]^2 + 149040*la^2*Pi^2*x^2*Log[zb]^2 - 
           4082400*x*Log[1 - la]*Log[zb]^2 + 4082400*la*x*Log[1 - la]*
            Log[zb]^2 + 4082400*x^2*Log[1 - la]*Log[zb]^2 - 
           4082400*la*x^2*Log[1 - la]*Log[zb]^2 - 4082400*la*x*Log[la]*
            Log[zb]^2 + 4082400*la*x^2*Log[la]*Log[zb]^2 - 
           2021760*la*Log[1 - x]*Log[zb]^2 + 2021760*la^2*Log[1 - x]*
            Log[zb]^2 + 2021760*la*x*Log[1 - x]*Log[zb]^2 - 
           2021760*la^2*x*Log[1 - x]*Log[zb]^2 - 2799360*la*x*Log[x]*
            Log[zb]^2 + 2799360*la^2*x*Log[x]*Log[zb]^2 + 
           6134400*la*x*Log[zb]^3 - 6134400*la^2*x*Log[zb]^3 - 
           6134400*la*x^2*Log[zb]^3 + 6134400*la^2*x^2*Log[zb]^3 - 
           2721600*la*x*Log[zb]^4 + 2721600*la^2*x*Log[zb]^4 + 
           2721600*la*x^2*Log[zb]^4 - 2721600*la^2*x^2*Log[zb]^4 - 
           38880*la*Zeta[3] + 38880*la^2*Zeta[3] + 1045440*la*x*Zeta[3] - 
           1045440*la^2*x*Zeta[3] - 1006560*la*x^2*Zeta[3] + 
           1006560*la^2*x^2*Zeta[3] - 2488320*la*x*Log[zb]*Zeta[3] + 
           2488320*la^2*x*Log[zb]*Zeta[3] + 2488320*la*x^2*Log[zb]*Zeta[3] - 
           2488320*la^2*x^2*Log[zb]*Zeta[3])/(233280*(-1 + la)*la*(-1 + x)*
           x))) + (-(nc*nf^2*(160*la*x - 160*la^2*x - 11*la*Pi^2*x + 
           11*la^2*Pi^2*x + 54*x*Log[1 - la] - 54*la*x*Log[1 - la] + 
           54*la*x*Log[la] + 24*la*Log[1 - x] - 24*la^2*Log[1 - x] - 
           312*la*x*Log[zb] + 312*la^2*x*Log[zb] + 216*la*x*Log[zb]^2 - 
           216*la^2*x*Log[zb]^2))/(648*(-1 + la)*la*x) + 
       nc^3*(-(Pi^2*(-49 + 25*x)*H[0, xb])/(72*(-1 + x)*x) - 
         (Pi^2*(-5 + 82*x)*H[1, xb])/(36*(-1 + x)*x) - 
         ((-49 + 25*x)*H[0, 1, 0, xb])/(12*(-1 + x)*x) + 
         ((-18 + 23*x)*H[1, 0, 0, xb])/(12*(-1 + x)*x) - 
         ((-5 + 82*x)*H[1, 1, 0, xb])/(6*(-1 + x)*x) - 
         (H[1, 0, xb]*(9 - 113*x - 14*Log[x] + 156*x*Log[x] + 144*x*Log[zb]))/
          (12*(-1 + x)*x) + (1620*la*Pi^2 - 1620*la^2*Pi^2 + 285190*la*x - 
           285190*la^2*x + 40485*la*Pi^2*x - 40485*la^2*Pi^2*x + 
           2517*la*Pi^4*x - 2517*la^2*Pi^4*x - 285190*la*x^2 + 
           285190*la^2*x^2 - 42105*la*Pi^2*x^2 + 42105*la^2*Pi^2*x^2 - 
           2517*la*Pi^4*x^2 + 2517*la^2*Pi^4*x^2 + 207630*x*Log[1 - la] - 
           207630*la*x*Log[1 - la] - 540*Pi^2*x*Log[1 - la] + 
           540*la*Pi^2*x*Log[1 - la] - 207630*x^2*Log[1 - la] + 
           207630*la*x^2*Log[1 - la] + 540*Pi^2*x^2*Log[1 - la] - 
           540*la*Pi^2*x^2*Log[1 - la] - 133920*x*Log[1 - la]^2 + 
           133920*la*x*Log[1 - la]^2 + 133920*x^2*Log[1 - la]^2 - 
           133920*la*x^2*Log[1 - la]^2 + 54000*x*Log[1 - la]^3 - 
           54000*la*x*Log[1 - la]^3 - 54000*x^2*Log[1 - la]^3 + 
           54000*la*x^2*Log[1 - la]^3 + 207630*la*x*Log[la] - 
           540*la*Pi^2*x*Log[la] - 207630*la*x^2*Log[la] + 
           540*la*Pi^2*x^2*Log[la] - 267840*x*Log[1 - la]*Log[la] + 
           267840*x^2*Log[1 - la]*Log[la] + 162000*x*Log[1 - la]^2*Log[la] - 
           162000*x^2*Log[1 - la]^2*Log[la] - 133920*la*x*Log[la]^2 + 
           133920*la*x^2*Log[la]^2 + 162000*x*Log[1 - la]*Log[la]^2 - 
           162000*x^2*Log[1 - la]*Log[la]^2 + 54000*la*x*Log[la]^3 - 
           54000*la*x^2*Log[la]^3 + 79080*la*Log[1 - x] - 
           79080*la^2*Log[1 - x] + 20880*la*Pi^2*Log[1 - x] - 
           20880*la^2*Pi^2*Log[1 - x] - 78720*la*x*Log[1 - x] + 
           78720*la^2*x*Log[1 - x] - 16560*la*Pi^2*x*Log[1 - x] + 
           16560*la^2*Pi^2*x*Log[1 - x] - 360*la*x^2*Log[1 - x] + 
           360*la^2*x^2*Log[1 - x] - 6480*Log[1 - la]*Log[1 - x] + 
           6480*la*Log[1 - la]*Log[1 - x] + 6480*x*Log[1 - la]*Log[1 - x] - 
           6480*la*x*Log[1 - la]*Log[1 - x] - 6480*la*Log[la]*Log[1 - x] + 
           6480*la*x*Log[la]*Log[1 - x] + 3420*la*Log[1 - x]^2 - 
           3420*la^2*Log[1 - x]^2 - 3420*la*x*Log[1 - x]^2 + 
           3420*la^2*x*Log[1 - x]^2 - 33480*la*Log[1 - x]^3 + 
           33480*la^2*Log[1 - x]^3 + 33480*la*x*Log[1 - x]^3 - 
           33480*la^2*x*Log[1 - x]^3 - 2520*la*Pi^2*Log[x] + 
           2520*la^2*Pi^2*Log[x] + 169560*la*x*Log[x] - 169560*la^2*x*
            Log[x] + 9000*la*Pi^2*x*Log[x] - 9000*la^2*Pi^2*x*Log[x] + 
           360*la*x^2*Log[x] - 360*la^2*x^2*Log[x] + 181440*x*Log[1 - la]*
            Log[x] - 181440*la*x*Log[1 - la]*Log[x] + 181440*la*x*Log[la]*
            Log[x] - 82440*la*Log[1 - x]*Log[x] + 82440*la^2*Log[1 - x]*
            Log[x] - 111960*la*x*Log[1 - x]*Log[x] + 111960*la^2*x*Log[1 - x]*
            Log[x] - 6480*la*Log[1 - x]^2*Log[x] + 6480*la^2*Log[1 - x]^2*
            Log[x] + 32400*la*x*Log[1 - x]^2*Log[x] - 32400*la^2*x*
            Log[1 - x]^2*Log[x] - 103680*la*x*Log[x]^2 + 103680*la^2*x*
            Log[x]^2 + 39960*la*Log[1 - x]*Log[x]^2 - 39960*la^2*Log[1 - x]*
            Log[x]^2 + 89640*la*x*Log[1 - x]*Log[x]^2 - 89640*la^2*x*
            Log[1 - x]*Log[x]^2 + 57600*la*x*Log[x]^3 - 57600*la^2*x*
            Log[x]^3 - 563760*la*x*Log[zb] + 563760*la^2*x*Log[zb] - 
           24120*la*Pi^2*x*Log[zb] + 24120*la^2*Pi^2*x*Log[zb] + 
           563760*la*x^2*Log[zb] - 563760*la^2*x^2*Log[zb] + 
           24120*la*Pi^2*x^2*Log[zb] - 24120*la^2*Pi^2*x^2*Log[zb] - 
           535680*x*Log[1 - la]*Log[zb] + 535680*la*x*Log[1 - la]*Log[zb] + 
           535680*x^2*Log[1 - la]*Log[zb] - 535680*la*x^2*Log[1 - la]*
            Log[zb] + 324000*x*Log[1 - la]^2*Log[zb] - 324000*la*x*
            Log[1 - la]^2*Log[zb] - 324000*x^2*Log[1 - la]^2*Log[zb] + 
           324000*la*x^2*Log[1 - la]^2*Log[zb] - 535680*la*x*Log[la]*
            Log[zb] + 535680*la*x^2*Log[la]*Log[zb] + 648000*x*Log[1 - la]*
            Log[la]*Log[zb] - 648000*x^2*Log[1 - la]*Log[la]*Log[zb] + 
           324000*la*x*Log[la]^2*Log[zb] - 324000*la*x^2*Log[la]^2*Log[zb] - 
           138240*la*Log[1 - x]*Log[zb] + 138240*la^2*Log[1 - x]*Log[zb] + 
           138240*la*x*Log[1 - x]*Log[zb] - 138240*la^2*x*Log[1 - x]*
            Log[zb] - 129600*la*Log[1 - x]^2*Log[zb] + 129600*la^2*
            Log[1 - x]^2*Log[zb] + 129600*la*x*Log[1 - x]^2*Log[zb] - 
           129600*la^2*x*Log[1 - x]^2*Log[zb] - 492480*la*x*Log[x]*Log[zb] + 
           492480*la^2*x*Log[x]*Log[zb] + 155520*la*Log[1 - x]*Log[x]*
            Log[zb] - 155520*la^2*Log[1 - x]*Log[x]*Log[zb] + 
           259200*la*x*Log[1 - x]*Log[x]*Log[zb] - 259200*la^2*x*Log[1 - x]*
            Log[x]*Log[zb] + 362880*la*x*Log[x]^2*Log[zb] - 
           362880*la^2*x*Log[x]^2*Log[zb] + 830520*la*x*Log[zb]^2 - 
           830520*la^2*x*Log[zb]^2 - 2160*la*Pi^2*x*Log[zb]^2 + 
           2160*la^2*Pi^2*x*Log[zb]^2 - 830520*la*x^2*Log[zb]^2 + 
           830520*la^2*x^2*Log[zb]^2 + 2160*la*Pi^2*x^2*Log[zb]^2 - 
           2160*la^2*Pi^2*x^2*Log[zb]^2 + 648000*x*Log[1 - la]*Log[zb]^2 - 
           648000*la*x*Log[1 - la]*Log[zb]^2 - 648000*x^2*Log[1 - la]*
            Log[zb]^2 + 648000*la*x^2*Log[1 - la]*Log[zb]^2 + 
           648000*la*x*Log[la]*Log[zb]^2 - 648000*la*x^2*Log[la]*Log[zb]^2 - 
           25920*la*Log[1 - x]*Log[zb]^2 + 25920*la^2*Log[1 - x]*Log[zb]^2 + 
           25920*la*x*Log[1 - x]*Log[zb]^2 - 25920*la^2*x*Log[1 - x]*
            Log[zb]^2 + 725760*la*x*Log[x]*Log[zb]^2 - 725760*la^2*x*Log[x]*
            Log[zb]^2 - 714240*la*x*Log[zb]^3 + 714240*la^2*x*Log[zb]^3 + 
           714240*la*x^2*Log[zb]^3 - 714240*la^2*x^2*Log[zb]^3 + 
           432000*la*x*Log[zb]^4 - 432000*la^2*x*Log[zb]^4 - 
           432000*la*x^2*Log[zb]^4 + 432000*la^2*x^2*Log[zb]^4 - 
           114480*la*Zeta[3] + 114480*la^2*Zeta[3] - 58680*la*x*Zeta[3] + 
           58680*la^2*x*Zeta[3] + 173160*la*x^2*Zeta[3] - 
           173160*la^2*x^2*Zeta[3] + 220320*la*x*Log[zb]*Zeta[3] - 
           220320*la^2*x*Log[zb]*Zeta[3] - 220320*la*x^2*Log[zb]*Zeta[3] + 
           220320*la^2*x^2*Log[zb]*Zeta[3])/(12960*(-1 + la)*la*(-1 + x)*
           x)) + nf*((499 - 108*Log[zb] - 336*Zeta[3])/288 + 
         nc^2*(-((-1 + 9*x)*H[1, 0, xb])/(6*(-1 + x)*x) + 
           (-72*la*Pi^2 + 72*la^2*Pi^2 - 22323*la*x + 22323*la^2*x - 
             1108*la*Pi^2*x + 1108*la^2*Pi^2*x + 22323*la*x^2 - 
             22323*la^2*x^2 + 1180*la*Pi^2*x^2 - 1180*la^2*Pi^2*x^2 - 
             7560*x*Log[1 - la] + 7560*la*x*Log[1 - la] + 
             7560*x^2*Log[1 - la] - 7560*la*x^2*Log[1 - la] + 
             3456*x*Log[1 - la]^2 - 3456*la*x*Log[1 - la]^2 - 
             3456*x^2*Log[1 - la]^2 + 3456*la*x^2*Log[1 - la]^2 - 
             7560*la*x*Log[la] + 7560*la*x^2*Log[la] + 6912*x*Log[1 - la]*
              Log[la] - 6912*x^2*Log[1 - la]*Log[la] + 3456*la*x*Log[la]^2 - 
             3456*la*x^2*Log[la]^2 - 3744*la*Log[1 - x] + 
             3744*la^2*Log[1 - x] + 3672*la*x*Log[1 - x] - 
             3672*la^2*x*Log[1 - x] + 72*la*x^2*Log[1 - x] - 
             72*la^2*x^2*Log[1 - x] + 936*la*Log[1 - x]^2 - 
             936*la^2*Log[1 - x]^2 - 936*la*x*Log[1 - x]^2 + 
             936*la^2*x*Log[1 - x]^2 - 4536*la*x*Log[x] + 4536*la^2*x*
              Log[x] - 72*la*x^2*Log[x] + 72*la^2*x^2*Log[x] + 
             2448*la*Log[1 - x]*Log[x] - 2448*la^2*Log[1 - x]*Log[x] + 
             2736*la*x*Log[1 - x]*Log[x] - 2736*la^2*x*Log[1 - x]*Log[x] + 
             1728*la*x*Log[x]^2 - 1728*la^2*x*Log[x]^2 + 29508*la*x*Log[zb] - 
             29508*la^2*x*Log[zb] + 720*la*Pi^2*x*Log[zb] - 
             720*la^2*Pi^2*x*Log[zb] - 29508*la*x^2*Log[zb] + 
             29508*la^2*x^2*Log[zb] - 720*la*Pi^2*x^2*Log[zb] + 
             720*la^2*Pi^2*x^2*Log[zb] + 13824*x*Log[1 - la]*Log[zb] - 
             13824*la*x*Log[1 - la]*Log[zb] - 13824*x^2*Log[1 - la]*Log[zb] + 
             13824*la*x^2*Log[1 - la]*Log[zb] + 13824*la*x*Log[la]*Log[zb] - 
             13824*la*x^2*Log[la]*Log[zb] + 6912*la*Log[1 - x]*Log[zb] - 
             6912*la^2*Log[1 - x]*Log[zb] - 6912*la*x*Log[1 - x]*Log[zb] + 
             6912*la^2*x*Log[1 - x]*Log[zb] + 10368*la*x*Log[x]*Log[zb] - 
             10368*la^2*x*Log[x]*Log[zb] - 30240*la*x*Log[zb]^2 + 
             30240*la^2*x*Log[zb]^2 + 30240*la*x^2*Log[zb]^2 - 
             30240*la^2*x^2*Log[zb]^2 + 18432*la*x*Log[zb]^3 - 
             18432*la^2*x*Log[zb]^3 - 18432*la*x^2*Log[zb]^3 + 
             18432*la^2*x^2*Log[zb]^3 + 2016*la*x*Zeta[3] - 
             2016*la^2*x*Zeta[3] - 2016*la*x^2*Zeta[3] + 2016*la^2*x^2*
              Zeta[3])/(2592*(-1 + la)*la*(-1 + x)*x))))/ep + 
     nc^3*(-(Pi^2*(185 + 127*x)*H[0, 0, xb])/(72*(-1 + x)*x) + 
       (Pi^2*(-11 + 60*x)*H[0, 1, xb])/(12*(-1 + x)*x) + 
       (Pi^2*(13 + 285*x)*H[1, 1, xb])/(36*(-1 + x)*x) - 
       ((185 + 127*x)*H[0, 0, 1, 0, xb])/(12*(-1 + x)*x) - 
       ((83 + 26*x)*H[0, 1, 0, 0, xb])/(4*(-1 + x)*x) + 
       ((-11 + 60*x)*H[0, 1, 1, 0, xb])/(2*(-1 + x)*x) - 
       ((-16 + 91*x)*H[1, 0, 0, 0, xb])/(3*(-1 + x)*x) + 
       ((40 + 189*x)*H[1, 0, 1, 0, xb])/(12*(-1 + x)*x) + 
       ((-26 + 183*x)*H[1, 1, 0, 0, xb])/(6*(-1 + x)*x) + 
       ((13 + 285*x)*H[1, 1, 1, 0, xb])/(6*(-1 + x)*x) + 
       (H[1, 0, 0, xb]*(-131 - 910*x + 90*Log[x] + 912*x*Log[x] + 
          360*Log[zb] - 18*x*Log[zb]))/(36*(-1 + x)*x) + 
       (H[0, 1, 0, xb]*(13 - 373*x - 72*Log[x] + 459*x*Log[x] - 405*Log[zb] + 
          333*x*Log[zb]))/(18*(-1 + x)*x) + 
       (H[1, 1, 0, xb]*(-17 - 148*x + 17*Log[x] + 294*x*Log[x] - 12*Log[zb] + 
          498*x*Log[zb]))/(6*(-1 + x)*x) - 
       (H[1, 0, xb]*(-188*la + 188*la^2 + 17*la*Pi^2 - 17*la^2*Pi^2 + 
          1892*la*x - 1892*la^2*x + 185*la*Pi^2*x - 185*la^2*Pi^2*x - 
          8*la*x^2 + 8*la^2*x^2 - 36*Log[1 - la] + 36*la*Log[1 - la] + 
          828*x*Log[1 - la] - 828*la*x*Log[1 - la] - 36*la*Log[la] + 
          828*la*x*Log[la] + 238*la*Log[x] - 238*la^2*Log[x] - 
          2146*la*x*Log[x] + 2146*la^2*x*Log[x] - 126*la*Log[x]^2 + 
          126*la^2*Log[x]^2 + 1872*la*x*Log[x]^2 - 1872*la^2*x*Log[x]^2 + 
          396*la*Log[zb] - 396*la^2*Log[zb] - 4428*la*x*Log[zb] + 
          4428*la^2*x*Log[zb] - 576*la*Log[x]*Log[zb] + 576*la^2*Log[x]*
           Log[zb] + 5976*la*x*Log[x]*Log[zb] - 5976*la^2*x*Log[x]*Log[zb] - 
          144*la*Log[zb]^2 + 144*la^2*Log[zb]^2 + 3312*la*x*Log[zb]^2 - 
          3312*la^2*x*Log[zb]^2))/(72*(-1 + la)*la*(-1 + x)*x) + 
       (H[0, xb]*(13*Pi^2 - 373*Pi^2*x - 72*Pi^2*Log[x] + 459*Pi^2*x*Log[x] - 
          405*Pi^2*Log[zb] + 333*Pi^2*x*Log[zb] - 495*Zeta[3] - 
          4824*x*Zeta[3]))/(108*(-1 + x)*x) + 
       (H[1, xb]*(-17*Pi^2 - 148*Pi^2*x + 17*Pi^2*Log[x] + 
          294*Pi^2*x*Log[x] - 12*Pi^2*Log[zb] + 498*Pi^2*x*Log[zb] + 
          318*Zeta[3] - 1674*x*Zeta[3]))/(36*(-1 + x)*x) + 
       (50760*la*Pi^2 - 50760*la^2*Pi^2 - 34992*la*Pi^4 + 34992*la^2*Pi^4 + 
         9920605*la*x - 9920605*la^2*x + 174270*la*Pi^2*x - 
         174270*la^2*Pi^2*x - 70065*la*Pi^4*x + 70065*la^2*Pi^4*x - 
         9920605*la*x^2 + 9920605*la^2*x^2 - 225030*la*Pi^2*x^2 + 
         225030*la^2*Pi^2*x^2 + 105057*la*Pi^4*x^2 - 105057*la^2*Pi^4*x^2 + 
         9720*Pi^2*Log[1 - la] - 9720*la*Pi^2*Log[1 - la] + 
         4887540*x*Log[1 - la] - 4887540*la*x*Log[1 - la] - 
         117045*Pi^2*x*Log[1 - la] + 117045*la*Pi^2*x*Log[1 - la] - 
         4887540*x^2*Log[1 - la] + 4887540*la*x^2*Log[1 - la] + 
         107325*Pi^2*x^2*Log[1 - la] - 107325*la*Pi^2*x^2*Log[1 - la] - 
         3382965*x*Log[1 - la]^2 + 3382965*la*x*Log[1 - la]^2 + 
         111780*Pi^2*x*Log[1 - la]^2 - 111780*la*Pi^2*x*Log[1 - la]^2 + 
         3382965*x^2*Log[1 - la]^2 - 3382965*la*x^2*Log[1 - la]^2 - 
         111780*Pi^2*x^2*Log[1 - la]^2 + 111780*la*Pi^2*x^2*Log[1 - la]^2 + 
         1421550*x*Log[1 - la]^3 - 1421550*la*x*Log[1 - la]^3 - 
         1421550*x^2*Log[1 - la]^3 + 1421550*la*x^2*Log[1 - la]^3 - 
         437400*x*Log[1 - la]^4 + 437400*la*x*Log[1 - la]^4 + 
         437400*x^2*Log[1 - la]^4 - 437400*la*x^2*Log[1 - la]^4 + 
         9720*la*Pi^2*Log[la] + 4887540*la*x*Log[la] - 117045*la*Pi^2*x*
          Log[la] - 4887540*la*x^2*Log[la] + 107325*la*Pi^2*x^2*Log[la] - 
         6765930*x*Log[1 - la]*Log[la] + 223560*Pi^2*x*Log[1 - la]*Log[la] + 
         6765930*x^2*Log[1 - la]*Log[la] - 223560*Pi^2*x^2*Log[1 - la]*
          Log[la] + 4264650*x*Log[1 - la]^2*Log[la] - 
         4264650*x^2*Log[1 - la]^2*Log[la] - 1749600*x*Log[1 - la]^3*
          Log[la] + 1749600*x^2*Log[1 - la]^3*Log[la] - 
         3382965*la*x*Log[la]^2 + 111780*la*Pi^2*x*Log[la]^2 + 
         3382965*la*x^2*Log[la]^2 - 111780*la*Pi^2*x^2*Log[la]^2 + 
         4264650*x*Log[1 - la]*Log[la]^2 - 4264650*x^2*Log[1 - la]*
          Log[la]^2 - 2624400*x*Log[1 - la]^2*Log[la]^2 + 
         2624400*x^2*Log[1 - la]^2*Log[la]^2 + 1421550*la*x*Log[la]^3 - 
         1421550*la*x^2*Log[la]^3 - 1749600*x*Log[1 - la]*Log[la]^3 + 
         1749600*x^2*Log[1 - la]*Log[la]^3 - 437400*la*x*Log[la]^4 + 
         437400*la*x^2*Log[la]^4 + 2014200*la*Log[1 - x] - 
         2014200*la^2*Log[1 - x] - 40770*la*Pi^2*Log[1 - x] + 
         40770*la^2*Pi^2*Log[1 - x] - 1995840*la*x*Log[1 - x] + 
         1995840*la^2*x*Log[1 - x] - 348030*la*Pi^2*x*Log[1 - x] + 
         348030*la^2*Pi^2*x*Log[1 - x] - 18360*la*x^2*Log[1 - x] + 
         18360*la^2*x^2*Log[1 - x] + 1331640*Log[1 - la]*Log[1 - x] - 
         1331640*la*Log[1 - la]*Log[1 - x] - 1331640*x*Log[1 - la]*
          Log[1 - x] + 1331640*la*x*Log[1 - la]*Log[1 - x] - 
         204120*Log[1 - la]^2*Log[1 - x] + 204120*la*Log[1 - la]^2*
          Log[1 - x] + 204120*x*Log[1 - la]^2*Log[1 - x] - 
         204120*la*x*Log[1 - la]^2*Log[1 - x] + 1331640*la*Log[la]*
          Log[1 - x] - 1331640*la*x*Log[la]*Log[1 - x] - 
         408240*Log[1 - la]*Log[la]*Log[1 - x] + 408240*x*Log[1 - la]*Log[la]*
          Log[1 - x] - 204120*la*Log[la]^2*Log[1 - x] + 204120*la*x*Log[la]^2*
          Log[1 - x] - 504900*la*Log[1 - x]^2 + 504900*la^2*Log[1 - x]^2 - 
         267300*la*Pi^2*Log[1 - x]^2 + 267300*la^2*Pi^2*Log[1 - x]^2 + 
         500040*la*x*Log[1 - x]^2 - 500040*la^2*x*Log[1 - x]^2 + 
         14580*la*Pi^2*x*Log[1 - x]^2 - 14580*la^2*Pi^2*x*Log[1 - x]^2 + 
         4860*la*x^2*Log[1 - x]^2 - 4860*la^2*x^2*Log[1 - x]^2 + 
         670680*Log[1 - la]*Log[1 - x]^2 - 670680*la*Log[1 - la]*
          Log[1 - x]^2 - 670680*x*Log[1 - la]*Log[1 - x]^2 + 
         670680*la*x*Log[1 - la]*Log[1 - x]^2 + 670680*la*Log[la]*
          Log[1 - x]^2 - 670680*la*x*Log[la]*Log[1 - x]^2 - 
         117180*la*Log[1 - x]^3 + 117180*la^2*Log[1 - x]^3 + 
         117180*la*x*Log[1 - x]^3 - 117180*la^2*x*Log[1 - x]^3 + 
         269730*la*Log[1 - x]^4 - 269730*la^2*Log[1 - x]^4 - 
         269730*la*x*Log[1 - x]^4 + 269730*la^2*x*Log[1 - x]^4 - 
         64260*la*Pi^2*Log[x] + 64260*la^2*Pi^2*Log[x] + 
         3022920*la*x*Log[x] - 3022920*la^2*x*Log[x] + 15660*la*Pi^2*x*
          Log[x] - 15660*la^2*Pi^2*x*Log[x] + 18360*la*x^2*Log[x] - 
         18360*la^2*x^2*Log[x] + 3557520*x*Log[1 - la]*Log[x] - 
         3557520*la*x*Log[1 - la]*Log[x] - 2682720*x*Log[1 - la]^2*Log[x] + 
         2682720*la*x*Log[1 - la]^2*Log[x] + 3557520*la*x*Log[la]*Log[x] - 
         5365440*x*Log[1 - la]*Log[la]*Log[x] - 2682720*la*x*Log[la]^2*
          Log[x] - 2233440*la*Log[1 - x]*Log[x] + 2233440*la^2*Log[1 - x]*
          Log[x] + 72900*la*Pi^2*Log[1 - x]*Log[x] - 72900*la^2*Pi^2*
          Log[1 - x]*Log[x] - 2127600*la*x*Log[1 - x]*Log[x] + 
         2127600*la^2*x*Log[1 - x]*Log[x] + 228420*la*Pi^2*x*Log[1 - x]*
          Log[x] - 228420*la^2*Pi^2*x*Log[1 - x]*Log[x] + 
         6480*la*x^2*Log[1 - x]*Log[x] - 6480*la^2*x^2*Log[1 - x]*Log[x] - 
         1341360*Log[1 - la]*Log[1 - x]*Log[x] + 1341360*la*Log[1 - la]*
          Log[1 - x]*Log[x] - 1924560*x*Log[1 - la]*Log[1 - x]*Log[x] + 
         1924560*la*x*Log[1 - la]*Log[1 - x]*Log[x] - 1341360*la*Log[la]*
          Log[1 - x]*Log[x] - 1924560*la*x*Log[la]*Log[1 - x]*Log[x] + 
         458460*la*Log[1 - x]^2*Log[x] - 458460*la^2*Log[1 - x]^2*Log[x] + 
         1699380*la*x*Log[1 - x]^2*Log[x] - 1699380*la^2*x*Log[1 - x]^2*
          Log[x] + 243000*la*Log[1 - x]^3*Log[x] - 243000*la^2*Log[1 - x]^3*
          Log[x] + 68040*la*x*Log[1 - x]^3*Log[x] - 68040*la^2*x*Log[1 - x]^3*
          Log[x] + 34020*la*Pi^2*Log[x]^2 - 34020*la^2*Pi^2*Log[x]^2 - 
         1796580*la*x*Log[x]^2 + 1796580*la^2*x*Log[x]^2 - 
         95580*la*Pi^2*x*Log[x]^2 + 95580*la^2*Pi^2*x*Log[x]^2 - 
         4860*la*x^2*Log[x]^2 + 4860*la^2*x^2*Log[x]^2 - 
         2566080*x*Log[1 - la]*Log[x]^2 + 2566080*la*x*Log[1 - la]*Log[x]^2 - 
         2566080*la*x*Log[la]*Log[x]^2 + 965520*la*Log[1 - x]*Log[x]^2 - 
         965520*la^2*Log[1 - x]*Log[x]^2 + 1483920*la*x*Log[1 - x]*Log[x]^2 - 
         1483920*la^2*x*Log[1 - x]*Log[x]^2 - 194400*la*Log[1 - x]^2*
          Log[x]^2 + 194400*la^2*Log[1 - x]^2*Log[x]^2 - 
         972000*la*x*Log[1 - x]^2*Log[x]^2 + 972000*la^2*x*Log[1 - x]^2*
          Log[x]^2 + 803520*la*x*Log[x]^3 - 803520*la^2*x*Log[x]^3 - 
         281880*la*Log[1 - x]*Log[x]^3 + 281880*la^2*Log[1 - x]*Log[x]^3 - 
         1001160*la*x*Log[1 - x]*Log[x]^3 + 1001160*la^2*x*Log[1 - x]*
          Log[x]^3 - 385560*la*x*Log[x]^4 + 385560*la^2*x*Log[x]^4 - 
         106920*la*Pi^2*Log[zb] + 106920*la^2*Pi^2*Log[zb] - 
         15017220*la*x*Log[zb] + 15017220*la^2*x*Log[zb] - 
         112590*la*Pi^2*x*Log[zb] + 112590*la^2*Pi^2*x*Log[zb] + 
         13446*la*Pi^4*x*Log[zb] - 13446*la^2*Pi^4*x*Log[zb] + 
         15017220*la*x^2*Log[zb] - 15017220*la^2*x^2*Log[zb] + 
         219510*la*Pi^2*x^2*Log[zb] - 219510*la^2*Pi^2*x^2*Log[zb] - 
         13446*la*Pi^4*x^2*Log[zb] + 13446*la^2*Pi^4*x^2*Log[zb] - 
         13531860*x*Log[1 - la]*Log[zb] + 13531860*la*x*Log[1 - la]*Log[zb] + 
         447120*Pi^2*x*Log[1 - la]*Log[zb] - 447120*la*Pi^2*x*Log[1 - la]*
          Log[zb] + 13531860*x^2*Log[1 - la]*Log[zb] - 13531860*la*x^2*
          Log[1 - la]*Log[zb] - 447120*Pi^2*x^2*Log[1 - la]*Log[zb] + 
         447120*la*Pi^2*x^2*Log[1 - la]*Log[zb] + 8529300*x*Log[1 - la]^2*
          Log[zb] - 8529300*la*x*Log[1 - la]^2*Log[zb] - 
         8529300*x^2*Log[1 - la]^2*Log[zb] + 8529300*la*x^2*Log[1 - la]^2*
          Log[zb] - 3499200*x*Log[1 - la]^3*Log[zb] + 
         3499200*la*x*Log[1 - la]^3*Log[zb] + 3499200*x^2*Log[1 - la]^3*
          Log[zb] - 3499200*la*x^2*Log[1 - la]^3*Log[zb] - 
         13531860*la*x*Log[la]*Log[zb] + 447120*la*Pi^2*x*Log[la]*Log[zb] + 
         13531860*la*x^2*Log[la]*Log[zb] - 447120*la*Pi^2*x^2*Log[la]*
          Log[zb] + 17058600*x*Log[1 - la]*Log[la]*Log[zb] - 
         17058600*x^2*Log[1 - la]*Log[la]*Log[zb] - 10497600*x*Log[1 - la]^2*
          Log[la]*Log[zb] + 10497600*x^2*Log[1 - la]^2*Log[la]*Log[zb] + 
         8529300*la*x*Log[la]^2*Log[zb] - 8529300*la*x^2*Log[la]^2*Log[zb] - 
         10497600*x*Log[1 - la]*Log[la]^2*Log[zb] + 10497600*x^2*Log[1 - la]*
          Log[la]^2*Log[zb] - 3499200*la*x*Log[la]^3*Log[zb] + 
         3499200*la*x^2*Log[la]^3*Log[zb] - 5501520*la*Log[1 - x]*Log[zb] + 
         5501520*la^2*Log[1 - x]*Log[zb] - 592920*la*Pi^2*Log[1 - x]*
          Log[zb] + 592920*la^2*Pi^2*Log[1 - x]*Log[zb] + 
         5482080*la*x*Log[1 - x]*Log[zb] - 5482080*la^2*x*Log[1 - x]*
          Log[zb] + 515160*la*Pi^2*x*Log[1 - x]*Log[zb] - 
         515160*la^2*Pi^2*x*Log[1 - x]*Log[zb] + 19440*la*x^2*Log[1 - x]*
          Log[zb] - 19440*la^2*x^2*Log[1 - x]*Log[zb] - 816480*Log[1 - la]*
          Log[1 - x]*Log[zb] + 816480*la*Log[1 - la]*Log[1 - x]*Log[zb] + 
         816480*x*Log[1 - la]*Log[1 - x]*Log[zb] - 816480*la*x*Log[1 - la]*
          Log[1 - x]*Log[zb] - 816480*la*Log[la]*Log[1 - x]*Log[zb] + 
         816480*la*x*Log[la]*Log[1 - x]*Log[zb] + 330480*la*Log[1 - x]^2*
          Log[zb] - 330480*la^2*Log[1 - x]^2*Log[zb] - 
         330480*la*x*Log[1 - x]^2*Log[zb] + 330480*la^2*x*Log[1 - x]^2*
          Log[zb] + 1594080*la*Log[1 - x]^3*Log[zb] - 
         1594080*la^2*Log[1 - x]^3*Log[zb] - 1594080*la*x*Log[1 - x]^3*
          Log[zb] + 1594080*la^2*x*Log[1 - x]^3*Log[zb] + 
         155520*la*Pi^2*Log[x]*Log[zb] - 155520*la^2*Pi^2*Log[x]*Log[zb] - 
         9622800*la*x*Log[x]*Log[zb] + 9622800*la^2*x*Log[x]*Log[zb] - 
         155520*la*Pi^2*x*Log[x]*Log[zb] + 155520*la^2*Pi^2*x*Log[x]*
          Log[zb] - 19440*la*x^2*Log[x]*Log[zb] + 19440*la^2*x^2*Log[x]*
          Log[zb] - 10730880*x*Log[1 - la]*Log[x]*Log[zb] + 
         10730880*la*x*Log[1 - la]*Log[x]*Log[zb] - 10730880*la*x*Log[la]*
          Log[x]*Log[zb] + 5248800*la*Log[1 - x]*Log[x]*Log[zb] - 
         5248800*la^2*Log[1 - x]*Log[x]*Log[zb] + 6181920*la*x*Log[1 - x]*
          Log[x]*Log[zb] - 6181920*la^2*x*Log[1 - x]*Log[x]*Log[zb] - 
         58320*la*Log[1 - x]^2*Log[x]*Log[zb] + 58320*la^2*Log[1 - x]^2*
          Log[x]*Log[zb] - 2274480*la*x*Log[1 - x]^2*Log[x]*Log[zb] + 
         2274480*la^2*x*Log[1 - x]^2*Log[x]*Log[zb] + 5832000*la*x*Log[x]^2*
          Log[zb] - 5832000*la^2*x*Log[x]^2*Log[zb] - 2449440*la*Log[1 - x]*
          Log[x]^2*Log[zb] + 2449440*la^2*Log[1 - x]*Log[x]^2*Log[zb] - 
         5015520*la*x*Log[1 - x]*Log[x]^2*Log[zb] + 5015520*la^2*x*Log[1 - x]*
          Log[x]^2*Log[zb] - 3188160*la*x*Log[x]^3*Log[zb] + 
         3188160*la^2*x*Log[x]^3*Log[zb] + 38880*la*Pi^2*Log[zb]^2 - 
         38880*la^2*Pi^2*Log[zb]^2 + 19550160*la*x*Log[zb]^2 - 
         19550160*la^2*x*Log[zb]^2 - 468180*la*Pi^2*x*Log[zb]^2 + 
         468180*la^2*Pi^2*x*Log[zb]^2 - 19550160*la*x^2*Log[zb]^2 + 
         19550160*la^2*x^2*Log[zb]^2 + 429300*la*Pi^2*x^2*Log[zb]^2 - 
         429300*la^2*Pi^2*x^2*Log[zb]^2 + 17058600*x*Log[1 - la]*Log[zb]^2 - 
         17058600*la*x*Log[1 - la]*Log[zb]^2 - 17058600*x^2*Log[1 - la]*
          Log[zb]^2 + 17058600*la*x^2*Log[1 - la]*Log[zb]^2 - 
         10497600*x*Log[1 - la]^2*Log[zb]^2 + 10497600*la*x*Log[1 - la]^2*
          Log[zb]^2 + 10497600*x^2*Log[1 - la]^2*Log[zb]^2 - 
         10497600*la*x^2*Log[1 - la]^2*Log[zb]^2 + 17058600*la*x*Log[la]*
          Log[zb]^2 - 17058600*la*x^2*Log[la]*Log[zb]^2 - 
         20995200*x*Log[1 - la]*Log[la]*Log[zb]^2 + 20995200*x^2*Log[1 - la]*
          Log[la]*Log[zb]^2 - 10497600*la*x*Log[la]^2*Log[zb]^2 + 
         10497600*la*x^2*Log[la]^2*Log[zb]^2 + 5326560*la*Log[1 - x]*
          Log[zb]^2 - 5326560*la^2*Log[1 - x]*Log[zb]^2 - 
         5326560*la*x*Log[1 - x]*Log[zb]^2 + 5326560*la^2*x*Log[1 - x]*
          Log[zb]^2 + 2682720*la*Log[1 - x]^2*Log[zb]^2 - 
         2682720*la^2*Log[1 - x]^2*Log[zb]^2 - 2682720*la*x*Log[1 - x]^2*
          Log[zb]^2 + 2682720*la^2*x*Log[1 - x]^2*Log[zb]^2 + 
         14230080*la*x*Log[x]*Log[zb]^2 - 14230080*la^2*x*Log[x]*Log[zb]^2 - 
         5365440*la*Log[1 - x]*Log[x]*Log[zb]^2 + 5365440*la^2*Log[1 - x]*
          Log[x]*Log[zb]^2 - 7698240*la*x*Log[1 - x]*Log[x]*Log[zb]^2 + 
         7698240*la^2*x*Log[1 - x]*Log[x]*Log[zb]^2 - 10264320*la*x*Log[x]^2*
          Log[zb]^2 + 10264320*la^2*x*Log[x]^2*Log[zb]^2 - 
         18042480*la*x*Log[zb]^3 + 18042480*la^2*x*Log[zb]^3 + 
         596160*la*Pi^2*x*Log[zb]^3 - 596160*la^2*Pi^2*x*Log[zb]^3 + 
         18042480*la*x^2*Log[zb]^3 - 18042480*la^2*x^2*Log[zb]^3 - 
         596160*la*Pi^2*x^2*Log[zb]^3 + 596160*la^2*Pi^2*x^2*Log[zb]^3 - 
         13996800*x*Log[1 - la]*Log[zb]^3 + 13996800*la*x*Log[1 - la]*
          Log[zb]^3 + 13996800*x^2*Log[1 - la]*Log[zb]^3 - 
         13996800*la*x^2*Log[1 - la]*Log[zb]^3 - 13996800*la*x*Log[la]*
          Log[zb]^3 + 13996800*la*x^2*Log[la]*Log[zb]^3 - 
         1088640*la*Log[1 - x]*Log[zb]^3 + 1088640*la^2*Log[1 - x]*
          Log[zb]^3 + 1088640*la*x*Log[1 - x]*Log[zb]^3 - 
         1088640*la^2*x*Log[1 - x]*Log[zb]^3 - 14307840*la*x*Log[x]*
          Log[zb]^3 + 14307840*la^2*x*Log[x]*Log[zb]^3 + 
         11372400*la*x*Log[zb]^4 - 11372400*la^2*x*Log[zb]^4 - 
         11372400*la*x^2*Log[zb]^4 + 11372400*la^2*x^2*Log[zb]^4 - 
         5598720*la*x*Log[zb]^5 + 5598720*la^2*x*Log[zb]^5 + 
         5598720*la*x^2*Log[zb]^5 - 5598720*la^2*x^2*Log[zb]^5 - 
         923400*la*Zeta[3] + 923400*la^2*Zeta[3] - 5405940*la*x*Zeta[3] + 
         5405940*la^2*x*Zeta[3] + 555660*la*Pi^2*x*Zeta[3] - 
         555660*la^2*Pi^2*x*Zeta[3] + 6329340*la*x^2*Zeta[3] - 
         6329340*la^2*x^2*Zeta[3] - 555660*la*Pi^2*x^2*Zeta[3] + 
         555660*la^2*Pi^2*x^2*Zeta[3] - 2099520*x*Log[1 - la]*Zeta[3] + 
         2099520*la*x*Log[1 - la]*Zeta[3] + 2099520*x^2*Log[1 - la]*Zeta[3] - 
         2099520*la*x^2*Log[1 - la]*Zeta[3] - 2099520*la*x*Log[la]*Zeta[3] + 
         2099520*la*x^2*Log[la]*Zeta[3] + 729000*la*Log[1 - x]*Zeta[3] - 
         729000*la^2*Log[1 - x]*Zeta[3] - 6473520*la*x*Log[1 - x]*Zeta[3] + 
         6473520*la^2*x*Log[1 - x]*Zeta[3] + 1555200*la*Log[x]*Zeta[3] - 
         1555200*la^2*Log[x]*Zeta[3] - 1496880*la*x*Log[x]*Zeta[3] + 
         1496880*la^2*x*Log[x]*Zeta[3] + 6181920*la*Log[zb]*Zeta[3] - 
         6181920*la^2*Log[zb]*Zeta[3] + 4568400*la*x*Log[zb]*Zeta[3] - 
         4568400*la^2*x*Log[zb]*Zeta[3] - 10750320*la*x^2*Log[zb]*Zeta[3] + 
         10750320*la^2*x^2*Log[zb]*Zeta[3] - 8398080*la*x*Log[zb]^2*Zeta[3] + 
         8398080*la^2*x*Log[zb]^2*Zeta[3] + 8398080*la*x^2*Log[zb]^2*
          Zeta[3] - 8398080*la^2*x^2*Log[zb]^2*Zeta[3] + 
         272160*la*x*Zeta[5] - 272160*la^2*x*Zeta[5] - 
         272160*la*x^2*Zeta[5] + 272160*la^2*x^2*Zeta[5])/
        (116640*(-1 + la)*la*(-1 + x)*x)))/zb + 
   nf*((155 + 444*Zeta[3] - 720*Zeta[5])/(576*nc^2) - 
     (697550*la*x - 697550*la^2*x + 5875*la*Pi^2*x - 5875*la^2*Pi^2*x - 
       924*la*Pi^4*x + 924*la^2*Pi^4*x + 27945*x*Log[1 - la] - 
       27945*la*x*Log[1 - la] - 2025*x*Log[1 - la]^2 + 
       2025*la*x*Log[1 - la]^2 + 27945*la*x*Log[la] - 
       4050*x*Log[1 - la]*Log[la] - 2025*la*x*Log[la]^2 + 
       3660*la*Log[1 - x] - 3660*la^2*Log[1 - x] - 180*la*Log[1 - x]^2 + 
       180*la^2*Log[1 - x]^2 - 720*la*Log[1 - x]*Log[x] + 
       720*la^2*Log[1 - x]*Log[x] - 460800*la*x*Zeta[3] + 
       460800*la^2*x*Zeta[3] - 19920*la*Pi^2*x*Zeta[3] + 
       19920*la^2*Pi^2*x*Zeta[3] - 19440*x*Log[1 - la]*Zeta[3] + 
       19440*la*x*Log[1 - la]*Zeta[3] - 19440*la*x*Log[la]*Zeta[3] - 
       2880*la*Log[1 - x]*Zeta[3] + 2880*la^2*Log[1 - x]*Zeta[3] + 
       64800*la*x*Zeta[5] - 64800*la^2*x*Zeta[5])/(51840*(-1 + la)*la*x) + 
     nc^2*(-(Pi^2*(35 + 181*x)*H[0, 0, xb])/(648*(-1 + x)*x) - 
       (Pi^2*(11 + 133*x)*H[0, 1, xb])/(648*(-1 + x)*x) - 
       (Pi^2*(-1 + 9*x)*H[1, 1, xb])/(54*(-1 + x)*x) - 
       ((35 + 181*x)*H[0, 0, 1, 0, xb])/(108*(-1 + x)*x) - 
       ((43 + 245*x)*H[0, 1, 0, 0, xb])/(108*(-1 + x)*x) - 
       ((11 + 133*x)*H[0, 1, 1, 0, xb])/(108*(-1 + x)*x) - 
       ((41 + 271*x)*H[1, 0, 0, 0, xb])/(108*(-1 + x)*x) - 
       ((11 + 133*x)*H[1, 0, 1, 0, xb])/(108*(-1 + x)*x) - 
       ((11 + 85*x)*H[1, 1, 0, 0, xb])/(54*(-1 + x)*x) - 
       ((-1 + 9*x)*H[1, 1, 1, 0, xb])/(9*(-1 + x)*x) - 
       (H[1, 1, 0, xb]*(-32 - 104*x + 8*x^2 + 23*Log[x] + 73*x*Log[x]))/
        (108*(-1 + x)*x) - (H[0, 1, 0, xb]*(3 - 91*x - 500*x^2 + 12*x^3 + 
          51*x*Log[x] + 381*x^2*Log[x]))/(324*(-1 + x)*x^2) - 
       (H[1, 0, 0, xb]*(3 - 59*x - 730*x^2 + 18*x^3 + 27*x*Log[x] + 
          549*x^2*Log[x]))/(324*(-1 + x)*x^2) - 
       (H[1, 0, xb]*(244*la - 244*la^2 - 49*la*Pi^2 + 49*la^2*Pi^2 - 
          2068*la*x + 2068*la^2*x + 25*la*Pi^2*x - 25*la^2*Pi^2*x + 
          160*la*x^2 - 160*la^2*x^2 + 162*Log[1 - la] - 162*la*Log[1 - la] - 
          1458*x*Log[1 - la] + 1458*la*x*Log[1 - la] + 162*la*Log[la] - 
          1458*la*x*Log[la] - 224*la*Log[x] + 224*la^2*Log[x] + 
          1832*la*x*Log[x] - 1832*la^2*x*Log[x] - 72*la*x^2*Log[x] + 
          72*la^2*x^2*Log[x] + 90*la*Log[x]^2 - 90*la^2*Log[x]^2 - 
          666*la*x*Log[x]^2 + 666*la^2*x*Log[x]^2))/(1296*(-1 + la)*la*
         (-1 + x)*x) - (H[1, xb]*(-32*Pi^2 - 104*Pi^2*x + 8*Pi^2*x^2 + 
          23*Pi^2*Log[x] + 73*Pi^2*x*Log[x] + 72*Zeta[3] - 72*x*Zeta[3]))/
        (648*(-1 + x)*x) - (H[0, xb]*(3*Pi^2 - 91*Pi^2*x - 500*Pi^2*x^2 + 
          12*Pi^2*x^3 + 51*Pi^2*x*Log[x] + 381*Pi^2*x^2*Log[x] + 
          288*x*Zeta[3] - 288*x^2*Zeta[3]))/(1944*(-1 + x)*x^2) + 
       (-8352*la*Pi^2*x + 8352*la^2*Pi^2*x + 1116*la*Pi^4*x - 
         1116*la^2*Pi^4*x - 16163226*la*x^2 + 16163226*la^2*x^2 - 
         346541*la*Pi^2*x^2 + 346541*la^2*Pi^2*x^2 + 60552*la*Pi^4*x^2 - 
         60552*la^2*Pi^4*x^2 + 16163226*la*x^3 - 16163226*la^2*x^3 + 
         354893*la*Pi^2*x^3 - 354893*la^2*Pi^2*x^3 - 61668*la*Pi^4*x^3 + 
         61668*la^2*Pi^4*x^3 - 5832*Pi^2*x*Log[1 - la] + 
         5832*la*Pi^2*x*Log[1 - la] - 1393551*x^2*Log[1 - la] + 
         1393551*la*x^2*Log[1 - la] + 19116*Pi^2*x^2*Log[1 - la] - 
         19116*la*Pi^2*x^2*Log[1 - la] + 1393551*x^3*Log[1 - la] - 
         1393551*la*x^3*Log[1 - la] - 13284*Pi^2*x^3*Log[1 - la] + 
         13284*la*Pi^2*x^3*Log[1 - la] + 654885*x^2*Log[1 - la]^2 - 
         654885*la*x^2*Log[1 - la]^2 - 11178*Pi^2*x^2*Log[1 - la]^2 + 
         11178*la*Pi^2*x^2*Log[1 - la]^2 - 654885*x^3*Log[1 - la]^2 + 
         654885*la*x^3*Log[1 - la]^2 + 11178*Pi^2*x^3*Log[1 - la]^2 - 
         11178*la*Pi^2*x^3*Log[1 - la]^2 - 230040*x^2*Log[1 - la]^3 + 
         230040*la*x^2*Log[1 - la]^3 + 230040*x^3*Log[1 - la]^3 - 
         230040*la*x^3*Log[1 - la]^3 + 51030*x^2*Log[1 - la]^4 - 
         51030*la*x^2*Log[1 - la]^4 - 51030*x^3*Log[1 - la]^4 + 
         51030*la*x^3*Log[1 - la]^4 - 5832*la*Pi^2*x*Log[la] - 
         1393551*la*x^2*Log[la] + 19116*la*Pi^2*x^2*Log[la] + 
         1393551*la*x^3*Log[la] - 13284*la*Pi^2*x^3*Log[la] + 
         1309770*x^2*Log[1 - la]*Log[la] - 22356*Pi^2*x^2*Log[1 - la]*
          Log[la] - 1309770*x^3*Log[1 - la]*Log[la] + 22356*Pi^2*x^3*
          Log[1 - la]*Log[la] - 690120*x^2*Log[1 - la]^2*Log[la] + 
         690120*x^3*Log[1 - la]^2*Log[la] + 204120*x^2*Log[1 - la]^3*
          Log[la] - 204120*x^3*Log[1 - la]^3*Log[la] + 
         654885*la*x^2*Log[la]^2 - 11178*la*Pi^2*x^2*Log[la]^2 - 
         654885*la*x^3*Log[la]^2 + 11178*la*Pi^2*x^3*Log[la]^2 - 
         690120*x^2*Log[1 - la]*Log[la]^2 + 690120*x^3*Log[1 - la]*
          Log[la]^2 + 306180*x^2*Log[1 - la]^2*Log[la]^2 - 
         306180*x^3*Log[1 - la]^2*Log[la]^2 - 230040*la*x^2*Log[la]^3 + 
         230040*la*x^3*Log[la]^3 + 204120*x^2*Log[1 - la]*Log[la]^3 - 
         204120*x^3*Log[1 - la]*Log[la]^3 + 51030*la*x^2*Log[la]^4 - 
         51030*la*x^3*Log[la]^4 + 432*la*Pi^2*Log[1 - x] - 
         432*la^2*Pi^2*Log[1 - x] - 489828*la*x*Log[1 - x] + 
         489828*la^2*x*Log[1 - x] + 51840*la*Pi^2*x*Log[1 - x] - 
         51840*la^2*Pi^2*x*Log[1 - x] + 459444*la*x^2*Log[1 - x] - 
         459444*la^2*x^2*Log[1 - x] + 31428*la*Pi^2*x^2*Log[1 - x] - 
         31428*la^2*Pi^2*x^2*Log[1 - x] + 30384*la*x^3*Log[1 - x] - 
         30384*la^2*x^3*Log[1 - x] - 756*la*Pi^2*x^3*Log[1 - x] + 
         756*la^2*Pi^2*x^3*Log[1 - x] - 334368*x*Log[1 - la]*Log[1 - x] + 
         334368*la*x*Log[1 - la]*Log[1 - x] + 328536*x^2*Log[1 - la]*
          Log[1 - x] - 328536*la*x^2*Log[1 - la]*Log[1 - x] + 
         5832*x^3*Log[1 - la]*Log[1 - x] - 5832*la*x^3*Log[1 - la]*
          Log[1 - x] + 151632*x*Log[1 - la]^2*Log[1 - x] - 
         151632*la*x*Log[1 - la]^2*Log[1 - x] - 151632*x^2*Log[1 - la]^2*
          Log[1 - x] + 151632*la*x^2*Log[1 - la]^2*Log[1 - x] - 
         334368*la*x*Log[la]*Log[1 - x] + 328536*la*x^2*Log[la]*Log[1 - x] + 
         5832*la*x^3*Log[la]*Log[1 - x] + 303264*x*Log[1 - la]*Log[la]*
          Log[1 - x] - 303264*x^2*Log[1 - la]*Log[la]*Log[1 - x] + 
         151632*la*x*Log[la]^2*Log[1 - x] - 151632*la*x^2*Log[la]^2*
          Log[1 - x] + 130428*la*x*Log[1 - x]^2 - 130428*la^2*x*
          Log[1 - x]^2 - 13662*la*Pi^2*x*Log[1 - x]^2 + 
         13662*la^2*Pi^2*x*Log[1 - x]^2 - 117468*la*x^2*Log[1 - x]^2 + 
         117468*la^2*x^2*Log[1 - x]^2 - 32994*la*Pi^2*x^2*Log[1 - x]^2 + 
         32994*la^2*Pi^2*x^2*Log[1 - x]^2 - 12960*la*x^3*Log[1 - x]^2 + 
         12960*la^2*x^3*Log[1 - x]^2 + 81648*x*Log[1 - la]*Log[1 - x]^2 - 
         81648*la*x*Log[1 - la]*Log[1 - x]^2 - 81648*x^2*Log[1 - la]*
          Log[1 - x]^2 + 81648*la*x^2*Log[1 - la]*Log[1 - x]^2 + 
         81648*la*x*Log[la]*Log[1 - x]^2 - 81648*la*x^2*Log[la]*
          Log[1 - x]^2 - 432*la*Log[1 - x]^3 + 432*la^2*Log[1 - x]^3 - 
         36720*la*x*Log[1 - x]^3 + 36720*la^2*x*Log[1 - x]^3 + 
         36072*la*x^2*Log[1 - x]^3 - 36072*la^2*x^2*Log[1 - x]^3 + 
         1080*la*x^3*Log[1 - x]^3 - 1080*la^2*x^3*Log[1 - x]^3 + 
         9018*la*x*Log[1 - x]^4 - 9018*la^2*x*Log[1 - x]^4 - 
         9018*la*x^2*Log[1 - x]^4 + 9018*la^2*x^2*Log[1 - x]^4 + 
         8064*la*Pi^2*x*Log[x] - 8064*la^2*Pi^2*x*Log[x] - 
         338256*la*x^2*Log[x] + 338256*la^2*x^2*Log[x] + 
         9108*la*Pi^2*x^2*Log[x] - 9108*la^2*Pi^2*x^2*Log[x] - 
         30384*la*x^3*Log[x] + 30384*la^2*x^3*Log[x] + 3564*la*Pi^2*x^3*
          Log[x] - 3564*la^2*Pi^2*x^3*Log[x] - 367416*x^2*Log[1 - la]*
          Log[x] + 367416*la*x^2*Log[1 - la]*Log[x] - 5832*x^3*Log[1 - la]*
          Log[x] + 5832*la*x^3*Log[1 - la]*Log[x] + 209952*x^2*Log[1 - la]^2*
          Log[x] - 209952*la*x^2*Log[1 - la]^2*Log[x] - 367416*la*x^2*Log[la]*
          Log[x] - 5832*la*x^3*Log[la]*Log[x] + 419904*x^2*Log[1 - la]*
          Log[la]*Log[x] + 209952*la*x^2*Log[la]^2*Log[x] + 
         417168*la*x*Log[1 - x]*Log[x] - 417168*la^2*x*Log[1 - x]*Log[x] - 
         38124*la*Pi^2*x*Log[1 - x]*Log[x] + 38124*la^2*Pi^2*x*Log[1 - x]*
          Log[x] + 139248*la*x^2*Log[1 - x]*Log[x] - 139248*la^2*x^2*
          Log[1 - x]*Log[x] - 47412*la*Pi^2*x^2*Log[1 - x]*Log[x] + 
         47412*la^2*Pi^2*x^2*Log[1 - x]*Log[x] - 17280*la*x^3*Log[1 - x]*
          Log[x] + 17280*la^2*x^3*Log[1 - x]*Log[x] + 209952*x*Log[1 - la]*
          Log[1 - x]*Log[x] - 209952*la*x*Log[1 - la]*Log[1 - x]*Log[x] + 
         209952*x^2*Log[1 - la]*Log[1 - x]*Log[x] - 209952*la*x^2*Log[1 - la]*
          Log[1 - x]*Log[x] + 209952*la*x*Log[la]*Log[1 - x]*Log[x] + 
         209952*la*x^2*Log[la]*Log[1 - x]*Log[x] + 1296*la*Log[1 - x]^2*
          Log[x] - 1296*la^2*Log[1 - x]^2*Log[x] - 115344*la*x*Log[1 - x]^2*
          Log[x] + 115344*la^2*x*Log[1 - x]^2*Log[x] - 
         265680*la*x^2*Log[1 - x]^2*Log[x] + 265680*la^2*x^2*Log[1 - x]^2*
          Log[x] + 6480*la*x^3*Log[1 - x]^2*Log[x] - 6480*la^2*x^3*
          Log[1 - x]^2*Log[x] + 27432*la*x*Log[1 - x]^3*Log[x] - 
         27432*la^2*x*Log[1 - x]^3*Log[x] + 112536*la*x^2*Log[1 - x]^3*
          Log[x] - 112536*la^2*x^2*Log[1 - x]^3*Log[x] - 
         3240*la*Pi^2*x*Log[x]^2 + 3240*la^2*Pi^2*x*Log[x]^2 + 
         166752*la*x^2*Log[x]^2 - 166752*la^2*x^2*Log[x]^2 - 
         4536*la*Pi^2*x^2*Log[x]^2 + 4536*la^2*Pi^2*x^2*Log[x]^2 + 
         12960*la*x^3*Log[x]^2 - 12960*la^2*x^3*Log[x]^2 + 
         139968*x^2*Log[1 - la]*Log[x]^2 - 139968*la*x^2*Log[1 - la]*
          Log[x]^2 + 139968*la*x^2*Log[la]*Log[x]^2 - 150336*la*x*Log[1 - x]*
          Log[x]^2 + 150336*la^2*x*Log[1 - x]*Log[x]^2 - 
         101088*la*x^2*Log[1 - x]*Log[x]^2 + 101088*la^2*x^2*Log[1 - x]*
          Log[x]^2 + 2592*la*x^3*Log[1 - x]*Log[x]^2 - 
         2592*la^2*x^3*Log[1 - x]*Log[x]^2 + 36612*la*x*Log[1 - x]^2*
          Log[x]^2 - 36612*la^2*x*Log[1 - x]^2*Log[x]^2 + 
         103356*la*x^2*Log[1 - x]^2*Log[x]^2 - 103356*la^2*x^2*Log[1 - x]^2*
          Log[x]^2 - 53784*la*x^2*Log[x]^3 + 53784*la^2*x^2*Log[x]^3 - 
         1512*la*x^3*Log[x]^3 + 1512*la^2*x^3*Log[x]^3 + 
         23544*la*x*Log[1 - x]*Log[x]^3 - 23544*la^2*x*Log[1 - x]*Log[x]^3 + 
         38664*la*x^2*Log[1 - x]*Log[x]^3 - 38664*la^2*x^2*Log[1 - x]*
          Log[x]^3 + 10368*la*x^2*Log[x]^4 - 10368*la^2*x^2*Log[x]^4 + 
         2592*la*Zeta[3] - 2592*la^2*Zeta[3] - 23328*la*x*Zeta[3] + 
         23328*la^2*x*Zeta[3] + 1749384*la*x^2*Zeta[3] - 
         1749384*la^2*x^2*Zeta[3] - 154008*la*Pi^2*x^2*Zeta[3] + 
         154008*la^2*Pi^2*x^2*Zeta[3] - 1728648*la*x^3*Zeta[3] + 
         1728648*la^2*x^3*Zeta[3] + 154008*la*Pi^2*x^3*Zeta[3] - 
         154008*la^2*Pi^2*x^3*Zeta[3] + 373248*x^2*Log[1 - la]*Zeta[3] - 
         373248*la*x^2*Log[1 - la]*Zeta[3] - 373248*x^3*Log[1 - la]*Zeta[3] + 
         373248*la*x^3*Log[1 - la]*Zeta[3] + 373248*la*x^2*Log[la]*Zeta[3] - 
         373248*la*x^3*Log[la]*Zeta[3] + 198288*la*x*Log[1 - x]*Zeta[3] - 
         198288*la^2*x*Log[1 - x]*Zeta[3] - 198288*la*x^2*Log[1 - x]*
          Zeta[3] + 198288*la^2*x^2*Log[1 - x]*Zeta[3] + 
         5184*la*x*Log[x]*Zeta[3] - 5184*la^2*x*Log[x]*Zeta[3] + 
         336960*la*x^2*Log[x]*Zeta[3] - 336960*la^2*x^2*Log[x]*Zeta[3] + 
         334368*la*x^2*Zeta[5] - 334368*la^2*x^2*Zeta[5] - 
         334368*la*x^3*Zeta[5] + 334368*la^2*x^3*Zeta[5])/
        (279936*(-1 + la)*la*(-1 + x)*x^2))))


==> anc/sgq_NSoft.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
ALARM*ep + 
 (nf*(-5/(96*(-1 + la)*nc^2*x) + (-10 + x)/(48*(-1 + la)*(-1 + x)*x) + 
     (nc^2*(5 + x))/(32*(-1 + la)*(-1 + x)*x)) + 
   (3 + 4*Log[la] + 4*Log[x] + 4*Log[zb])/(64*(-1 + la)*nc^3*x) - 
   (nc*(-157 + 13*x + 96*Log[1 - la] + 84*Log[la] + 12*x*Log[la] - 
      48*Log[1 - x] + 180*Log[x] + 12*x*Log[x] + 180*Log[zb] + 12*x*Log[zb]))/
    (192*(-1 + la)*(-1 + x)*x) + 
   (nc^3*(-46 - 11*x + 24*Log[1 - la] + 8*x*Log[1 - la] + 12*Log[la] + 
      8*x*Log[la] - 8*Log[1 - x] - 8*x*Log[1 - x] + 36*Log[x] + 16*x*Log[x] + 
      36*Log[zb] + 16*x*Log[zb]))/(64*(-1 + la)*(-1 + x)*x) - 
   (10 - 37*x - 24*Log[1 - la] + 24*x*Log[1 - la] - 60*Log[la] + 
     24*x*Log[la] + 24*Log[1 - x] - 24*x*Log[1 - x] - 84*Log[x] + 
     48*x*Log[x] - 84*Log[zb] + 48*x*Log[zb])/(192*(-1 + la)*nc*(-1 + x)*x))/
  ep^2 + nf*(-((-5 + 29*x)*H[1, 0, xb])/(48*(-1 + la)*(-1 + x)*x) + 
   (-1253 + 93*Pi^2 + 1386*Log[1 - la] - 810*Log[1 - la]^2 + 1038*Log[la] - 
     1188*Log[1 - la]*Log[la] - 450*Log[la]^2 + 462*Log[1 - x] - 
     540*Log[1 - la]*Log[1 - x] - 396*Log[la]*Log[1 - x] - 90*Log[1 - x]^2 + 
     576*Log[x] - 648*Log[1 - la]*Log[x] - 504*Log[la]*Log[x] - 
     216*Log[1 - x]*Log[x] - 144*Log[x]^2 + 2424*Log[zb] - 
     2808*Log[1 - la]*Log[zb] - 2088*Log[la]*Log[zb] - 
     936*Log[1 - x]*Log[zb] - 1152*Log[x]*Log[zb] - 2448*Log[zb]^2)/
    (3456*(-1 + la)*nc^2*x) - (1813 - 180*Pi^2 - 805*x + 99*Pi^2*x - 
     2286*Log[1 - la] + 666*x*Log[1 - la] + 1620*Log[1 - la]^2 - 
     162*x*Log[1 - la]^2 - 1698*Log[la] + 438*x*Log[la] + 
     2376*Log[1 - la]*Log[la] - 108*x*Log[1 - la]*Log[la] + 900*Log[la]^2 + 
     18*x*Log[la]^2 - 1182*Log[1 - x] - 438*x*Log[1 - x] + 
     1836*Log[1 - la]*Log[1 - x] + 1080*x*Log[1 - la]*Log[1 - x] + 
     1332*Log[la]*Log[1 - x] + 936*x*Log[la]*Log[1 - x] + 666*Log[1 - x]^2 + 
     792*x*Log[1 - x]^2 - 1296*Log[x] + 576*x*Log[x] + 
     1944*Log[1 - la]*Log[x] - 648*x*Log[1 - la]*Log[x] + 
     1512*Log[la]*Log[x] - 432*x*Log[la]*Log[x] + 684*Log[1 - x]*Log[x] + 
     612*x*Log[1 - x]*Log[x] + 720*Log[x]^2 - 396*x*Log[x]^2 - 3984*Log[zb] + 
     1104*x*Log[zb] + 5616*Log[1 - la]*Log[zb] - 432*x*Log[1 - la]*Log[zb] + 
     4176*Log[la]*Log[zb] - 72*x*Log[la]*Log[zb] + 3168*Log[1 - x]*Log[zb] + 
     2016*x*Log[1 - x]*Log[zb] + 3456*Log[x]*Log[zb] - 
     1080*x*Log[x]*Log[zb] + 4896*Log[zb]^2 - 252*x*Log[zb]^2)/
    (1728*(-1 + la)*(-1 + x)*x) + 
   nc^2*(((-5 + 29*x)*H[1, 0, xb])/(48*(-1 + la)*(-1 + x)*x) + 
     (791 - 89*Pi^2 - 119*x + 35*Pi^2*x - 1062*Log[1 - la] - 
       18*x*Log[1 - la] + 810*Log[1 - la]^2 + 162*x*Log[1 - la]^2 - 
       786*Log[la] - 54*x*Log[la] + 1188*Log[1 - la]*Log[la] + 
       324*x*Log[1 - la]*Log[la] + 450*Log[la]^2 + 162*x*Log[la]^2 - 
       634*Log[1 - x] - 446*x*Log[1 - x] + 1044*Log[1 - la]*Log[1 - x] + 
       900*x*Log[1 - la]*Log[1 - x] + 756*Log[la]*Log[1 - x] + 
       756*x*Log[la]*Log[1 - x] + 414*Log[1 - x]^2 + 558*x*Log[1 - x]^2 - 
       672*Log[x] + 192*x*Log[x] + 1080*Log[1 - la]*Log[x] - 
       216*x*Log[1 - la]*Log[x] + 840*Log[la]*Log[x] - 120*x*Log[la]*Log[x] + 
       384*Log[1 - x]*Log[x] + 480*x*Log[1 - x]*Log[x] + 432*Log[x]^2 - 
       216*x*Log[x]^2 - 1848*Log[zb] - 72*x*Log[zb] + 
       2808*Log[1 - la]*Log[zb] + 648*x*Log[1 - la]*Log[zb] + 
       2088*Log[la]*Log[zb] + 648*x*Log[la]*Log[zb] + 
       1800*Log[1 - x]*Log[zb] + 1656*x*Log[1 - x]*Log[zb] + 
       1920*Log[x]*Log[zb] - 336*x*Log[x]*Log[zb] + 2448*Log[zb]^2 + 
       648*x*Log[zb]^2)/(1152*(-1 + la)*(-1 + x)*x))) + 
 ((135 + 16*Pi^2 - 108*Log[1 - la] - 144*Log[1 - la]*Log[la] - 
     120*Log[la]^2 - 36*Log[1 - x] - 48*Log[la]*Log[1 - x] + 36*Log[x] - 
     144*Log[1 - la]*Log[x] - 192*Log[la]*Log[x] - 48*Log[1 - x]*Log[x] - 
     72*Log[x]^2 - 108*Log[zb] - 144*Log[1 - la]*Log[zb] - 
     384*Log[la]*Log[zb] - 48*Log[1 - x]*Log[zb] - 336*Log[x]*Log[zb] - 
     264*Log[zb]^2)/(768*(-1 + la)*nc^3*x) + 
   nf*((-77 + 90*Log[1 - la] + 66*Log[la] + 30*Log[1 - x] + 36*Log[x] + 
       156*Log[zb])/(576*(-1 + la)*nc^2*x) - 
     (127 - 37*x - 180*Log[1 - la] + 18*x*Log[1 - la] - 132*Log[la] + 
       6*x*Log[la] - 102*Log[1 - x] - 60*x*Log[1 - x] - 108*Log[x] + 
       36*x*Log[x] - 312*Log[zb] + 24*x*Log[zb])/(288*(-1 + la)*(-1 + x)*x) - 
     (nc^2*(-59 - x + 90*Log[1 - la] + 18*x*Log[1 - la] + 66*Log[la] + 
        18*x*Log[la] + 58*Log[1 - x] + 50*x*Log[1 - x] + 60*Log[x] - 
        12*x*Log[x] + 156*Log[zb] + 36*x*Log[zb]))/(192*(-1 + la)*(-1 + x)*
       x)) + ((-3*H[1, 0, xb])/(8*(-1 + la)*(-1 + x)) - 
     (215 - 156*Pi^2 - 1187*x + 156*Pi^2*x - 576*Log[1 - la] + 
       1548*x*Log[1 - la] + 720*Log[1 - la]^2 - 720*x*Log[1 - la]^2 - 
       1236*Log[la] + 1560*x*Log[la] + 2736*Log[1 - la]*Log[la] - 
       1440*x*Log[1 - la]*Log[la] + 1800*Log[la]^2 - 720*x*Log[la]^2 + 
       420*Log[1 - x] + 552*x*Log[1 - x] - 576*Log[1 - la]*Log[1 - x] + 
       576*x*Log[1 - la]*Log[1 - x] + 288*Log[la]*Log[1 - x] + 
       1008*x*Log[la]*Log[1 - x] - 648*Log[1 - x]^2 + 648*x*Log[1 - x]^2 - 
       1116*Log[x] + 1116*x*Log[x] + 3312*Log[1 - la]*Log[x] - 
       2016*x*Log[1 - la]*Log[x] + 4032*Log[la]*Log[x] - 
       2304*x*Log[la]*Log[x] + 864*Log[1 - x]*Log[x] + 
       432*x*Log[1 - x]*Log[x] + 1944*Log[x]^2 - 1296*x*Log[x]^2 - 
       1812*Log[zb] + 3108*x*Log[zb] + 4176*Log[1 - la]*Log[zb] - 
       2880*x*Log[1 - la]*Log[zb] + 6336*Log[la]*Log[zb] - 
       2880*x*Log[la]*Log[zb] - 288*Log[1 - x]*Log[zb] + 
       1584*x*Log[1 - x]*Log[zb] + 7344*Log[x]*Log[zb] - 
       4320*x*Log[x]*Log[zb] + 5256*Log[zb]^2 - 2880*x*Log[zb]^2)/
      (2304*(-1 + la)*(-1 + x)*x))/nc + 
   nc*((3*H[1, 0, xb])/(4*(-1 + la)*(-1 + x)) + 
     (4613 - 1301*x + 432*Pi^2*x - 6084*Log[1 - la] + 900*x*Log[1 - la] + 
       2880*Log[1 - la]^2 - 5376*Log[la] + 480*x*Log[la] + 
       5328*Log[1 - la]*Log[la] + 432*x*Log[1 - la]*Log[la] + 
       2520*Log[la]^2 + 360*x*Log[la]^2 - 2652*Log[1 - x] - 
       2532*x*Log[1 - x] - 288*Log[1 - la]*Log[1 - x] + 
       864*x*Log[1 - la]*Log[1 - x] - 432*Log[la]*Log[1 - x] + 
       1008*x*Log[la]*Log[1 - x] - 1440*Log[1 - x]^2 - 864*x*Log[1 - x]^2 - 
       5076*Log[x] + 1908*x*Log[x] + 8208*Log[1 - la]*Log[x] - 
       144*x*Log[1 - la]*Log[x] + 8064*Log[la]*Log[x] + 
       1584*Log[1 - x]*Log[x] + 3024*x*Log[1 - x]*Log[x] + 4968*Log[x]^2 - 
       936*x*Log[x]^2 - 11460*Log[zb] + 1380*x*Log[zb] + 
       11088*Log[1 - la]*Log[zb] + 432*x*Log[1 - la]*Log[zb] + 
       10368*Log[la]*Log[zb] + 1152*x*Log[la]*Log[zb] - 
       720*Log[1 - x]*Log[zb] + 1872*x*Log[1 - x]*Log[zb] + 
       16272*Log[x]*Log[zb] - 144*x*Log[x]*Log[zb] + 10728*Log[zb]^2 + 
       792*x*Log[zb]^2)/(2304*(-1 + la)*(-1 + x)*x)) + 
   nc^3*((-3*H[1, 0, xb])/(8*(-1 + la)*(-1 + x)) - 
     (1331 + 36*Pi^2 + 97*x + 108*Pi^2*x - 1728*Log[1 - la] - 
       324*x*Log[1 - la] + 720*Log[1 - la]^2 + 240*x*Log[1 - la]^2 - 
       1380*Log[la] - 360*x*Log[la] + 1008*Log[1 - la]*Log[la] + 
       480*x*Log[1 - la]*Log[la] + 360*Log[la]^2 + 240*x*Log[la]^2 - 
       988*Log[1 - x] - 1064*x*Log[1 - x] + 96*Log[1 - la]*Log[1 - x] + 
       96*x*Log[1 - la]*Log[1 - x] - 192*Log[la]*Log[1 - x] - 
       48*x*Log[la]*Log[1 - x] - 264*Log[1 - x]^2 - 504*x*Log[1 - x]^2 - 
       1356*Log[x] + 300*x*Log[x] + 1776*Log[1 - la]*Log[x] + 
       480*x*Log[1 - la]*Log[x] + 1536*Log[la]*Log[x] + 
       576*x*Log[la]*Log[x] + 288*Log[1 - x]*Log[x] + 
       816*x*Log[1 - x]*Log[x] + 1080*Log[x]^2 + 48*x*Log[x]^2 - 
       3108*Log[zb] - 684*x*Log[zb] + 2448*Log[1 - la]*Log[zb] + 
       960*x*Log[1 - la]*Log[zb] + 1728*Log[la]*Log[zb] + 
       960*x*Log[la]*Log[zb] - 96*Log[1 - x]*Log[zb] + 
       48*x*Log[1 - x]*Log[zb] + 3312*Log[x]*Log[zb] + 
       1056*x*Log[x]*Log[zb] + 2088*Log[zb]^2 + 960*x*Log[zb]^2)/
      (768*(-1 + la)*(-1 + x)*x)))/ep - 
 (-711 - 30*Pi^2 + 810*Log[1 - la] + 96*Pi^2*Log[1 - la] - 
   324*Log[1 - la]^2 + 150*Log[la] + 136*Pi^2*Log[la] - 
   432*Log[1 - la]^2*Log[la] + 216*Log[la]^2 - 720*Log[1 - la]*Log[la]^2 - 
   304*Log[la]^3 + 270*Log[1 - x] + 32*Pi^2*Log[1 - x] - 
   216*Log[1 - la]*Log[1 - x] - 288*Log[1 - la]*Log[la]*Log[1 - x] - 
   240*Log[la]^2*Log[1 - x] - 36*Log[1 - x]^2 - 48*Log[la]*Log[1 - x]^2 - 
   120*Log[x] + 104*Pi^2*Log[x] + 216*Log[1 - la]*Log[x] - 
   432*Log[1 - la]^2*Log[x] + 432*Log[la]*Log[x] - 
   1152*Log[1 - la]*Log[la]*Log[x] - 672*Log[la]^2*Log[x] + 
   72*Log[1 - x]*Log[x] - 288*Log[1 - la]*Log[1 - x]*Log[x] - 
   384*Log[la]*Log[1 - x]*Log[x] - 48*Log[1 - x]^2*Log[x] + 180*Log[x]^2 - 
   432*Log[1 - la]*Log[x]^2 - 480*Log[la]*Log[x]^2 - 
   144*Log[1 - x]*Log[x]^2 - 112*Log[x]^3 + 960*Log[zb] + 232*Pi^2*Log[zb] - 
   648*Log[1 - la]*Log[zb] - 432*Log[1 - la]^2*Log[zb] + 
   432*Log[la]*Log[zb] - 2304*Log[1 - la]*Log[la]*Log[zb] - 
   1632*Log[la]^2*Log[zb] - 216*Log[1 - x]*Log[zb] - 
   288*Log[1 - la]*Log[1 - x]*Log[zb] - 768*Log[la]*Log[1 - x]*Log[zb] - 
   48*Log[1 - x]^2*Log[zb] + 648*Log[x]*Log[zb] - 
   2016*Log[1 - la]*Log[x]*Log[zb] - 2496*Log[la]*Log[x]*Log[zb] - 
   672*Log[1 - x]*Log[x]*Log[zb] - 912*Log[x]^2*Log[zb] - 108*Log[zb]^2 - 
   1584*Log[1 - la]*Log[zb]^2 - 2784*Log[la]*Log[zb]^2 - 
   528*Log[1 - x]*Log[zb]^2 - 2256*Log[x]*Log[zb]^2 - 1456*Log[zb]^3 - 
   48*Zeta[3])/(1536*(-1 + la)*nc^3*x) + 
 nc*(-(Pi^2*(-45 + 37*x)*H[0, xb])/(192*(-1 + la)*(-1 + x)*x) - 
   (Pi^2*(-2 + 83*x)*H[1, xb])/(96*(-1 + la)*(-1 + x)*x) - 
   ((-45 + 37*x)*H[0, 1, 0, xb])/(32*(-1 + la)*(-1 + x)*x) + 
   ((-20 + x)*H[1, 0, 0, xb])/(32*(-1 + la)*(-1 + x)*x) - 
   ((-2 + 83*x)*H[1, 1, 0, xb])/(16*(-1 + la)*(-1 + x)*x) - 
   (H[1, 0, xb]*(37 - 301*x - 12*Log[1 - la] + 276*x*Log[1 - la] - 
      12*Log[la] + 276*x*Log[la] - 48*Log[x] + 498*x*Log[x] - 24*Log[zb] + 
      552*x*Log[zb]))/(96*(-1 + la)*(-1 + x)*x) - 
   (-63623 + 7650*Pi^2 + 30503*x - 5058*Pi^2*x + 89082*Log[1 - la] - 
     6048*Pi^2*Log[1 - la] - 29466*x*Log[1 - la] + 8640*Pi^2*x*Log[1 - la] - 
     57348*Log[1 - la]^2 + 10692*x*Log[1 - la]^2 + 21888*Log[1 - la]^3 + 
     80742*Log[la] - 5688*Pi^2*Log[la] - 22278*x*Log[la] + 
     8280*Pi^2*x*Log[la] - 101952*Log[1 - la]*Log[la] + 
     13824*x*Log[1 - la]*Log[la] + 61776*Log[1 - la]^2*Log[la] + 
     3888*x*Log[1 - la]^2*Log[la] - 46728*Log[la]^2 + 4392*x*Log[la]^2 + 
     59184*Log[1 - la]*Log[la]^2 + 6480*x*Log[1 - la]*Log[la]^2 + 
     19152*Log[la]^3 + 2736*x*Log[la]^3 + 35070*Log[1 - x] + 
     4680*Pi^2*Log[1 - x] + 24546*x*Log[1 - x] + 1080*Pi^2*x*Log[1 - x] - 
     50328*Log[1 - la]*Log[1 - x] - 42984*x*Log[1 - la]*Log[1 - x] + 
     6048*Log[1 - la]^2*Log[1 - x] + 12960*x*Log[1 - la]^2*Log[1 - x] - 
     44352*Log[la]*Log[1 - x] - 43776*x*Log[la]*Log[1 - x] + 
     9504*Log[1 - la]*Log[la]*Log[1 - x] + 28512*x*Log[1 - la]*Log[la]*
      Log[1 - x] + 3888*Log[la]^2*Log[1 - x] + 15120*x*Log[la]^2*Log[1 - x] - 
     14724*Log[1 - x]^2 - 31932*x*Log[1 - x]^2 - 19872*Log[1 - la]*
      Log[1 - x]^2 - 7776*x*Log[1 - la]*Log[1 - x]^2 - 
     20304*Log[la]*Log[1 - x]^2 - 7344*x*Log[la]*Log[1 - x]^2 - 
     11808*Log[1 - x]^3 - 12960*x*Log[1 - x]^3 + 72360*Log[x] - 
     12600*Pi^2*Log[x] - 33768*x*Log[x] + 12600*Pi^2*x*Log[x] - 
     93960*Log[1 - la]*Log[x] + 36936*x*Log[1 - la]*Log[x] + 
     84240*Log[1 - la]^2*Log[x] - 4752*x*Log[1 - la]^2*Log[x] - 
     88560*Log[la]*Log[x] + 33264*x*Log[la]*Log[x] + 
     165888*Log[1 - la]*Log[la]*Log[x] - 6912*x*Log[1 - la]*Log[la]*Log[x] + 
     82080*Log[la]^2*Log[x] - 2592*x*Log[la]^2*Log[x] - 
     28152*Log[1 - x]*Log[x] - 28872*x*Log[1 - x]*Log[x] + 
     37152*Log[1 - la]*Log[1 - x]*Log[x] + 59616*x*Log[1 - la]*Log[1 - x]*
      Log[x] + 36288*Log[la]*Log[1 - x]*Log[x] + 60480*x*Log[la]*Log[1 - x]*
      Log[x] + 17280*x*Log[1 - x]^2*Log[x] - 43020*Log[x]^2 + 
     24876*x*Log[x]^2 + 98064*Log[1 - la]*Log[x]^2 - 
     22032*x*Log[1 - la]*Log[x]^2 + 97632*Log[la]*Log[x]^2 - 
     21600*x*Log[la]*Log[x]^2 + 16848*Log[1 - x]*Log[x]^2 + 
     38448*x*Log[1 - x]*Log[x]^2 + 37584*Log[x]^3 - 13968*x*Log[x]^3 + 
     169824*Log[zb] - 11736*Pi^2*Log[zb] - 51744*x*Log[zb] + 
     16920*Pi^2*x*Log[zb] - 216648*Log[1 - la]*Log[zb] + 
     35208*x*Log[1 - la]*Log[zb] + 127440*Log[1 - la]^2*Log[zb] + 
     3888*x*Log[1 - la]^2*Log[zb] - 195408*Log[la]*Log[zb] + 
     22608*x*Log[la]*Log[zb] + 241920*Log[1 - la]*Log[la]*Log[zb] + 
     20736*x*Log[1 - la]*Log[la]*Log[zb] + 116640*Log[la]^2*Log[zb] + 
     14688*x*Log[la]^2*Log[zb] - 94680*Log[1 - x]*Log[zb] - 
     86760*x*Log[1 - x]*Log[zb] + 21600*Log[1 - la]*Log[1 - x]*Log[zb] + 
     54432*x*Log[1 - la]*Log[1 - x]*Log[zb] + 17280*Log[la]*Log[1 - x]*
      Log[zb] + 58752*x*Log[la]*Log[1 - x]*Log[zb] - 
     40176*Log[1 - x]^2*Log[zb] - 15120*x*Log[1 - x]^2*Log[zb] - 
     182520*Log[x]*Log[zb] + 70200*x*Log[x]*Log[zb] + 
     334368*Log[1 - la]*Log[x]*Log[zb] - 16416*x*Log[1 - la]*Log[x]*Log[zb] + 
     330048*Log[la]*Log[x]*Log[zb] - 12096*x*Log[la]*Log[x]*Log[zb] + 
     73440*Log[1 - x]*Log[x]*Log[zb] + 120096*x*Log[1 - x]*Log[x]*Log[zb] + 
     195696*Log[x]^2*Log[zb] - 43632*x*Log[x]^2*Log[zb] - 206028*Log[zb]^2 + 
     28908*x*Log[zb]^2 + 248400*Log[1 - la]*Log[zb]^2 + 
     14256*x*Log[1 - la]*Log[zb]^2 + 237600*Log[la]*Log[zb]^2 + 
     25056*x*Log[la]*Log[zb]^2 + 19440*Log[1 - x]*Log[zb]^2 + 
     56592*x*Log[1 - x]*Log[zb]^2 + 332208*Log[x]*Log[zb]^2 - 
     14256*x*Log[x]*Log[zb]^2 + 162000*Log[zb]^3 + 13104*x*Log[zb]^3 + 
     28944*Zeta[3] - 75600*x*Zeta[3])/(13824*(-1 + la)*(-1 + x)*x)) + 
 ((3*Pi^2*(-1 + 5*x)*H[0, xb])/(64*(-1 + la)*(-1 + x)*x) + 
   (3*Pi^2*H[1, xb])/(16*(-1 + la)*(-1 + x)) + (9*(-1 + 5*x)*H[0, 1, 0, xb])/
    (32*(-1 + la)*(-1 + x)*x) + ((1 + 23*x)*H[1, 0, 0, xb])/
    (16*(-1 + la)*(-1 + x)*x) + (9*H[1, 1, 0, xb])/(8*(-1 + la)*(-1 + x)) + 
   (H[1, 0, xb]*(-3 + 3*x + 36*x*Log[1 - la] - 4*Log[la] + 52*x*Log[la] - 
      4*Log[x] + 40*x*Log[x] - 4*Log[zb] + 88*x*Log[zb]))/
    (32*(-1 + la)*(-1 + x)*x) + (-6053 + 2316*Pi^2 + 17717*x - 2802*Pi^2*x + 
     6894*Log[1 - la] - 4392*Pi^2*Log[1 - la] - 24390*x*Log[1 - la] + 
     4392*Pi^2*x*Log[1 - la] - 6480*Log[1 - la]^2 + 15228*x*Log[1 - la]^2 + 
     5472*Log[1 - la]^3 - 5472*x*Log[1 - la]^3 + 18930*Log[la] - 
     5472*Pi^2*Log[la] - 26058*x*Log[la] + 4824*Pi^2*x*Log[la] - 
     24840*Log[1 - la]*Log[la] + 30672*x*Log[1 - la]*Log[la] + 
     28080*Log[1 - la]^2*Log[la] - 16416*x*Log[1 - la]^2*Log[la] - 
     16380*Log[la]^2 + 15408*x*Log[la]^2 + 35856*Log[1 - la]*Log[la]^2 - 
     16416*x*Log[1 - la]*Log[la]^2 + 13680*Log[la]^3 - 5472*x*Log[la]^3 - 
     7566*Log[1 - x] - 144*Pi^2*Log[1 - x] - 10146*x*Log[1 - x] - 
     2448*Pi^2*x*Log[1 - x] + 216*x^2*Log[1 - x] + 
     6264*Log[1 - la]*Log[1 - x] + 11232*x*Log[1 - la]*Log[1 - x] - 
     3456*Log[1 - la]^2*Log[1 - x] + 3456*x*Log[1 - la]^2*Log[1 - x] - 
     1584*Log[la]*Log[1 - x] + 7416*x*Log[la]*Log[1 - x] + 
     8640*Log[1 - la]*Log[la]*Log[1 - x] + 14688*x*Log[1 - la]*Log[la]*
      Log[1 - x] + 9504*Log[la]^2*Log[1 - x] + 9936*x*Log[la]^2*Log[1 - x] + 
     5796*Log[1 - x]^2 + 2952*x*Log[1 - x]^2 - 10800*Log[1 - la]*
      Log[1 - x]^2 + 10800*x*Log[1 - la]*Log[1 - x]^2 - 
     4536*Log[la]*Log[1 - x]^2 + 16200*x*Log[la]*Log[1 - x]^2 - 
     4752*Log[1 - x]^3 + 4752*x*Log[1 - x]^3 + 16776*Log[x] - 
     6696*Pi^2*Log[x] - 17856*x*Log[x] + 6048*Pi^2*x*Log[x] - 
     216*x^2*Log[x] - 21384*Log[1 - la]*Log[x] + 21384*x*Log[1 - la]*Log[x] + 
     31536*Log[1 - la]^2*Log[x] - 19872*x*Log[1 - la]^2*Log[x] - 
     27936*Log[la]*Log[x] + 24048*x*Log[la]*Log[x] + 
     76032*Log[1 - la]*Log[la]*Log[x] - 44928*x*Log[1 - la]*Log[la]*Log[x] + 
     42336*Log[la]^2*Log[x] - 24192*x*Log[la]^2*Log[x] - 
     4752*Log[1 - x]*Log[x] + 4752*x*Log[1 - x]*Log[x] + 
     17280*Log[1 - la]*Log[1 - x]*Log[x] + 6048*x*Log[1 - la]*Log[1 - x]*
      Log[x] + 22464*Log[la]*Log[1 - x]*Log[x] + 8640*x*Log[la]*Log[1 - x]*
      Log[x] + 1296*Log[1 - x]^2*Log[x] + 10368*x*Log[1 - x]^2*Log[x] - 
     11268*Log[x]^2 + 9324*x*Log[x]^2 + 35856*Log[1 - la]*Log[x]^2 - 
     24192*x*Log[1 - la]*Log[x]^2 + 39744*Log[la]*Log[x]^2 - 
     26784*x*Log[la]*Log[x]^2 + 9504*Log[1 - x]*Log[x]^2 + 
     2160*x*Log[1 - x]*Log[x]^2 + 12240*Log[x]^3 - 9216*x*Log[x]^3 + 
     25824*Log[zb] - 9864*Pi^2*Log[zb] - 50448*x*Log[zb] + 
     9216*Pi^2*x*Log[zb] - 37800*Log[1 - la]*Log[zb] + 
     61128*x*Log[1 - la]*Log[zb] + 44496*Log[1 - la]^2*Log[zb] - 
     32832*x*Log[1 - la]^2*Log[zb] - 57600*Log[la]*Log[zb] + 
     61488*x*Log[la]*Log[zb] + 127872*Log[1 - la]*Log[la]*Log[zb] - 
     65664*x*Log[1 - la]*Log[la]*Log[zb] + 76896*Log[la]^2*Log[zb] - 
     32832*x*Log[la]^2*Log[zb] + 4680*Log[1 - x]*Log[zb] + 
     18648*x*Log[1 - x]*Log[zb] + 1728*Log[1 - la]*Log[1 - x]*Log[zb] + 
     21600*x*Log[1 - la]*Log[1 - x]*Log[zb] + 27648*Log[la]*Log[1 - x]*
      Log[zb] + 34560*x*Log[la]*Log[1 - x]*Log[zb] - 
     15336*Log[1 - x]^2*Log[zb] + 27000*x*Log[1 - x]^2*Log[zb] - 
     49320*Log[x]*Log[zb] + 45432*x*Log[x]*Log[zb] + 
     139104*Log[1 - la]*Log[x]*Log[zb] - 84672*x*Log[1 - la]*Log[x]*Log[zb] + 
     160704*Log[la]*Log[x]*Log[zb] - 93312*x*Log[la]*Log[x]*Log[zb] + 
     39744*Log[1 - x]*Log[x]*Log[zb] + 14688*x*Log[1 - x]*Log[x]*Log[zb] + 
     75600*Log[x]^2*Log[zb] - 50976*x*Log[x]^2*Log[zb] - 47700*Log[zb]^2 + 
     61308*x*Log[zb]^2 + 108432*Log[1 - la]*Log[zb]^2 - 
     65664*x*Log[1 - la]*Log[zb]^2 + 140832*Log[la]*Log[zb]^2 - 
     65664*x*Log[la]*Log[zb]^2 + 14688*Log[1 - x]*Log[zb]^2 + 
     28080*x*Log[1 - x]*Log[zb]^2 + 149904*Log[x]*Log[zb]^2 - 
     88992*x*Log[x]*Log[zb]^2 + 83088*Log[zb]^3 - 43776*x*Log[zb]^3 + 
     12528*Zeta[3] - 12528*x*Zeta[3])/(13824*(-1 + la)*(-1 + x)*x))/nc + 
 nc^3*(-(Pi^2*(9 + 2*x)*H[0, xb])/(48*(-1 + la)*(-1 + x)*x) + 
   (Pi^2*(-2 + 65*x)*H[1, xb])/(96*(-1 + la)*(-1 + x)*x) - 
   ((9 + 2*x)*H[0, 1, 0, xb])/(8*(-1 + la)*(-1 + x)*x) - 
   ((-18 + 47*x)*H[1, 0, 0, xb])/(32*(-1 + la)*(-1 + x)*x) + 
   ((-2 + 65*x)*H[1, 1, 0, xb])/(16*(-1 + la)*(-1 + x)*x) + 
   (H[1, 0, xb]*(23 - 155*x - 6*Log[1 - la] + 84*x*Log[1 - la] + 
      60*x*Log[la] - 18*Log[x] + 189*x*Log[x] - 6*Log[zb] + 144*x*Log[zb]))/
    (48*(-1 + la)*(-1 + x)*x) - (17057 - 1868*Pi^2 - 2129*x + 842*Pi^2*x - 
     24966*Log[1 - la] + 840*Pi^2*Log[1 - la] - 738*x*Log[1 - la] - 
     1704*Pi^2*x*Log[1 - la] + 15984*Log[1 - la]^2 + 2484*x*Log[1 - la]^2 - 
     5472*Log[1 - la]^3 - 1824*x*Log[1 - la]^3 - 20154*Log[la] + 
     480*Pi^2*Log[la] - 1710*x*Log[la] - 1560*Pi^2*x*Log[la] + 
     25704*Log[1 - la]*Log[la] + 5616*x*Log[1 - la]*Log[la] - 
     12528*Log[1 - la]^2*Log[la] - 5472*x*Log[1 - la]^2*Log[la] + 
     10764*Log[la]^2 + 3024*x*Log[la]^2 - 9936*Log[1 - la]*Log[la]^2 - 
     5472*x*Log[1 - la]*Log[la]^2 - 2736*Log[la]^3 - 1824*x*Log[la]^3 - 
     13402*Log[1 - x] - 1512*Pi^2*Log[1 - x] - 12374*x*Log[1 - x] - 
     1272*Pi^2*x*Log[1 - x] + 72*x^2*Log[1 - x] + 
     18216*Log[1 - la]*Log[1 - x] + 18720*x*Log[1 - la]*Log[1 - x] - 
     3168*Log[1 - la]^2*Log[1 - x] - 3168*x*Log[1 - la]^2*Log[1 - x] + 
     14256*Log[la]*Log[1 - x] + 17064*x*Log[la]*Log[1 - x] - 
     1152*Log[1 - la]*Log[la]*Log[1 - x] - 3744*x*Log[1 - la]*Log[la]*
      Log[1 - x] + 1152*Log[la]^2*Log[1 - x] - 1008*x*Log[la]^2*Log[1 - x] + 
     6732*Log[1 - x]^2 + 11736*x*Log[1 - x]^2 + 3024*Log[1 - la]*
      Log[1 - x]^2 + 6192*x*Log[1 - la]*Log[1 - x]^2 + 
     5112*Log[la]*Log[1 - x]^2 + 7992*x*Log[la]*Log[1 - x]^2 + 
     2352*Log[1 - x]^3 + 5904*x*Log[1 - x]^3 - 18888*Log[x] + 
     2280*Pi^2*Log[x] + 5664*x*Log[x] - 2496*Pi^2*x*Log[x] - 72*x^2*Log[x] + 
     24840*Log[1 - la]*Log[x] - 5832*x*Log[1 - la]*Log[x] - 
     18864*Log[1 - la]^2*Log[x] - 3744*x*Log[1 - la]^2*Log[x] + 
     21504*Log[la]*Log[x] - 4368*x*Log[la]*Log[x] - 
     33408*Log[1 - la]*Log[la]*Log[x] - 9216*x*Log[1 - la]*Log[la]*Log[x] - 
     15264*Log[la]^2*Log[x] - 5184*x*Log[la]^2*Log[x] + 
     8016*Log[1 - x]*Log[x] + 10992*x*Log[1 - x]*Log[x] - 
     7488*Log[1 - la]*Log[1 - x]*Log[x] - 16992*x*Log[1 - la]*Log[1 - x]*
      Log[x] - 5760*Log[la]*Log[1 - x]*Log[x] - 16128*x*Log[la]*Log[1 - x]*
      Log[x] + 288*Log[1 - x]^2*Log[x] - 2160*x*Log[1 - x]^2*Log[x] + 
     11124*Log[x]^2 - 5724*x*Log[x]^2 - 22032*Log[1 - la]*Log[x]^2 + 
     576*x*Log[1 - la]*Log[x]^2 - 20736*Log[la]*Log[x]^2 - 
     288*x*Log[la]*Log[x]^2 - 2880*Log[1 - x]*Log[x]^2 - 
     11664*x*Log[1 - x]*Log[x]^2 - 8784*Log[x]^3 + 1920*x*Log[x]^3 - 
     45120*Log[zb] + 1320*Pi^2*Log[zb] - 2448*x*Log[zb] - 
     3264*Pi^2*x*Log[zb] + 57672*Log[1 - la]*Log[zb] + 
     10584*x*Log[1 - la]*Log[zb] - 28944*Log[1 - la]^2*Log[zb] - 
     10944*x*Log[1 - la]^2*Log[zb] + 47232*Log[la]*Log[zb] + 
     11664*x*Log[la]*Log[zb] - 44928*Log[1 - la]*Log[la]*Log[zb] - 
     21888*x*Log[1 - la]*Log[la]*Log[zb] - 18144*Log[la]^2*Log[zb] - 
     10944*x*Log[la]^2*Log[zb] + 32472*Log[1 - x]*Log[zb] + 
     35784*x*Log[1 - x]*Log[zb] - 7488*Log[1 - la]*Log[1 - x]*Log[zb] - 
     10080*x*Log[1 - la]*Log[1 - x]*Log[zb] + 1152*Log[la]*Log[1 - x]*
      Log[zb] - 5760*x*Log[la]*Log[1 - x]*Log[zb] + 
     8136*Log[1 - x]^2*Log[zb] + 14184*x*Log[1 - x]^2*Log[zb] + 
     46344*Log[x]*Log[zb] - 10200*x*Log[x]*Log[zb] - 
     71136*Log[1 - la]*Log[x]*Log[zb] - 16704*x*Log[1 - la]*Log[x]*Log[zb] - 
     63936*Log[la]*Log[x]*Log[zb] - 19584*x*Log[la]*Log[x]*Log[zb] - 
     13248*Log[1 - x]*Log[x]*Log[zb] - 33120*x*Log[1 - x]*Log[x]*Log[zb] - 
     42768*Log[x]^2*Log[zb] + 288*x*Log[x]^2*Log[zb] + 52452*Log[zb]^2 + 
     11124*x*Log[zb]^2 - 51408*Log[1 - la]*Log[zb]^2 - 
     21888*x*Log[1 - la]*Log[zb]^2 - 40608*Log[la]*Log[zb]^2 - 
     21888*x*Log[la]*Log[zb]^2 - 3168*Log[1 - x]*Log[zb]^2 - 
     7920*x*Log[1 - x]*Log[zb]^2 - 67536*Log[x]*Log[zb]^2 - 
     18144*x*Log[x]*Log[zb]^2 - 30672*Log[zb]^3 - 14592*x*Log[zb]^3 - 
     5616*Zeta[3] + 21168*x*Zeta[3])/(4608*(-1 + la)*(-1 + x)*x)) + 
 dd[1 - x]*(((-1/(16*(-1 + la)) + nc^2/(16*(-1 + la)))*nf - 
     (nc*(-1 + Log[1 - la] + Log[la] + 2*Log[zb]))/(4*(-1 + la)) + 
     (3 + 4*Log[la] + 4*Log[zb])/(64*(-1 + la)*nc) + 
     (nc^3*(-19 + 16*Log[1 - la] + 12*Log[la] + 28*Log[zb]))/(64*(-1 + la)))/
    ep^3 + (-(18 - 9*x - 9*Log[1 - la] + 9*x*Log[1 - la] + 9*Log[la] + 
        3*x*Log[la] - 12*Log[1 - la]*Log[la] + 12*x*Log[1 - la]*Log[la] - 
        10*Log[la]^2 + 10*x*Log[la]^2 + 12*x*Log[zb] - 
        12*Log[1 - la]*Log[zb] + 12*x*Log[1 - la]*Log[zb] - 
        32*Log[la]*Log[zb] + 32*x*Log[la]*Log[zb] - 22*Log[zb]^2 + 
        22*x*Log[zb]^2)/(64*(-1 + la)*nc*(-1 + x)) + 
     (nc*(-59 - 5*Pi^2 + 23*x + 5*Pi^2*x + 60*Log[1 - la] - 
        36*x*Log[1 - la] - 30*Log[1 - la]^2 + 30*x*Log[1 - la]^2 + 
        58*Log[la] - 34*x*Log[la] - 60*Log[1 - la]*Log[la] + 
        60*x*Log[1 - la]*Log[la] - 30*Log[la]^2 + 30*x*Log[la]^2 - 
        12*Log[1 - x] + 118*Log[zb] - 70*x*Log[zb] - 120*Log[1 - la]*
         Log[zb] + 120*x*Log[1 - la]*Log[zb] - 120*Log[la]*Log[zb] + 
        120*x*Log[la]*Log[zb] - 120*Log[zb]^2 + 120*x*Log[zb]^2))/
      (48*(-1 + la)*(-1 + x)) - (nc^3*(-290 - 20*Pi^2 + 119*x + 20*Pi^2*x + 
        267*Log[1 - la] - 171*x*Log[1 - la] - 120*Log[1 - la]^2 + 
        120*x*Log[1 - la]^2 + 205*Log[la] - 145*x*Log[la] - 
        204*Log[1 - la]*Log[la] + 204*x*Log[1 - la]*Log[la] - 90*Log[la]^2 + 
        90*x*Log[la]^2 - 48*Log[1 - x] + 472*Log[zb] - 316*x*Log[zb] - 
        444*Log[1 - la]*Log[zb] + 444*x*Log[1 - la]*Log[zb] - 
        384*Log[la]*Log[zb] + 384*x*Log[la]*Log[zb] - 414*Log[zb]^2 + 
        414*x*Log[zb]^2))/(192*(-1 + la)*(-1 + x)) + 
     nf*((14 - 5*x - 9*Log[1 - la] + 9*x*Log[1 - la] - 7*Log[la] + 
         7*x*Log[la] - 16*Log[zb] + 16*x*Log[zb])/(48*(-1 + la)*(-1 + x)) - 
       (nc^2*(14 - 5*x - 9*Log[1 - la] + 9*x*Log[1 - la] - 7*Log[la] + 
          7*x*Log[la] - 16*Log[zb] + 16*x*Log[zb]))/(48*(-1 + la)*(-1 + x))))/
    ep^2 + (-1080 + 54*Pi^2 + 432*x - 27*Pi^2*x + 1620*Log[1 - la] - 
     27*Pi^2*Log[1 - la] - 648*x*Log[1 - la] + 27*Pi^2*x*Log[1 - la] - 
     972*Log[1 - la]^2 + 486*x*Log[1 - la]^2 + 162*Log[1 - la]^3 - 
     162*x*Log[1 - la]^3 + 660*Log[la] + 27*Pi^2*Log[la] - 264*x*Log[la] + 
     9*Pi^2*x*Log[la] - 720*Log[1 - la]*Log[la] - 36*Pi^2*Log[1 - la]*
      Log[la] + 396*x*Log[1 - la]*Log[la] + 36*Pi^2*x*Log[1 - la]*Log[la] - 
     486*Log[1 - la]^2*Log[la] - 162*x*Log[1 - la]^2*Log[la] + 
     216*Log[1 - la]^3*Log[la] - 216*x*Log[1 - la]^3*Log[la] + 48*Log[la]^2 - 
     30*Pi^2*Log[la]^2 + 6*x*Log[la]^2 + 30*Pi^2*x*Log[la]^2 - 
     1134*Log[1 - la]*Log[la]^2 + 54*x*Log[1 - la]*Log[la]^2 + 
     540*Log[1 - la]^2*Log[la]^2 - 540*x*Log[1 - la]^2*Log[la]^2 - 
     522*Log[la]^3 + 66*x*Log[la]^3 + 456*Log[1 - la]*Log[la]^3 - 
     456*x*Log[1 - la]*Log[la]^3 + 130*Log[la]^4 - 130*x*Log[la]^4 + 
     972*Log[1 - x] - 972*Log[1 - la]*Log[1 - x] - 324*Log[la]*Log[1 - x] - 
     1296*Log[1 - la]*Log[la]*Log[1 - x] - 1080*Log[la]^2*Log[1 - x] - 
     486*Log[1 - x]^2 - 648*Log[la]*Log[1 - x]^2 + 2280*Log[zb] - 
     912*x*Log[zb] + 36*Pi^2*x*Log[zb] - 2664*Log[1 - la]*Log[zb] - 
     36*Pi^2*Log[1 - la]*Log[zb] + 1368*x*Log[1 - la]*Log[zb] + 
     36*Pi^2*x*Log[1 - la]*Log[zb] - 648*x*Log[1 - la]^2*Log[zb] + 
     216*Log[1 - la]^3*Log[zb] - 216*x*Log[1 - la]^3*Log[zb] - 
     624*Log[la]*Log[zb] - 96*Pi^2*Log[la]*Log[zb] + 408*x*Log[la]*Log[zb] + 
     96*Pi^2*x*Log[la]*Log[zb] - 3240*Log[1 - la]*Log[la]*Log[zb] - 
     216*x*Log[1 - la]*Log[la]*Log[zb] + 1728*Log[1 - la]^2*Log[la]*Log[zb] - 
     1728*x*Log[1 - la]^2*Log[la]*Log[zb] - 2700*Log[la]^2*Log[zb] + 
     252*x*Log[la]^2*Log[zb] + 2448*Log[1 - la]*Log[la]^2*Log[zb] - 
     2448*x*Log[1 - la]*Log[la]^2*Log[zb] + 976*Log[la]^3*Log[zb] - 
     976*x*Log[la]^3*Log[zb] - 1296*Log[1 - x]*Log[zb] - 
     1296*Log[1 - la]*Log[1 - x]*Log[zb] - 3456*Log[la]*Log[1 - x]*Log[zb] - 
     648*Log[1 - x]^2*Log[zb] - 1644*Log[zb]^2 - 66*Pi^2*Log[zb]^2 + 
     888*x*Log[zb]^2 + 66*Pi^2*x*Log[zb]^2 - 1620*Log[1 - la]*Log[zb]^2 - 
     756*x*Log[1 - la]*Log[zb]^2 + 1188*Log[1 - la]^2*Log[zb]^2 - 
     1188*x*Log[1 - la]^2*Log[zb]^2 - 4320*Log[la]*Log[zb]^2 + 
     144*x*Log[la]*Log[zb]^2 + 4176*Log[1 - la]*Log[la]*Log[zb]^2 - 
     4176*x*Log[1 - la]*Log[la]*Log[zb]^2 + 2688*Log[la]^2*Log[zb]^2 - 
     2688*x*Log[la]^2*Log[zb]^2 - 2376*Log[1 - x]*Log[zb]^2 - 
     1980*Log[zb]^3 - 204*x*Log[zb]^3 + 2184*Log[1 - la]*Log[zb]^3 - 
     2184*x*Log[1 - la]*Log[zb]^3 + 3184*Log[la]*Log[zb]^3 - 
     3184*x*Log[la]*Log[zb]^3 + 1342*Log[zb]^4 - 1342*x*Log[zb]^4 + 
     396*Zeta[3] - 396*x*Zeta[3] + 528*Log[la]*Zeta[3] - 
     528*x*Log[la]*Zeta[3] + 528*Log[zb]*Zeta[3] - 528*x*Log[zb]*Zeta[3])/
    (768*(-1 + la)*nc*(-1 + x)) - 
   (nc*(6188 - 531*Pi^2 - 51*Pi^4 - 2048*x + 207*Pi^2*x + 51*Pi^4*x - 
      11592*Log[1 - la] + 4140*x*Log[1 - la] - 324*Pi^2*x*Log[1 - la] + 
      9558*Log[1 - la]^2 - 3726*x*Log[1 - la]^2 - 4680*Log[1 - la]^3 + 
      1944*x*Log[1 - la]^3 + 1170*Log[1 - la]^4 - 1170*x*Log[1 - la]^4 - 
      11344*Log[la] - 18*Pi^2*Log[la] + 4036*x*Log[la] - 306*Pi^2*x*Log[la] + 
      18324*Log[1 - la]*Log[la] - 7308*x*Log[1 - la]*Log[la] - 
      13716*Log[1 - la]^2*Log[la] + 5508*x*Log[1 - la]^2*Log[la] + 
      4680*Log[1 - la]^3*Log[la] - 4680*x*Log[1 - la]^3*Log[la] + 
      8898*Log[la]^2 - 3606*x*Log[la]^2 - 13500*Log[1 - la]*Log[la]^2 + 
      5292*x*Log[1 - la]*Log[la]^2 + 7020*Log[1 - la]^2*Log[la]^2 - 
      7020*x*Log[1 - la]^2*Log[la]^2 - 4452*Log[la]^3 + 1716*x*Log[la]^3 + 
      4680*Log[1 - la]*Log[la]^3 - 4680*x*Log[1 - la]*Log[la]^3 + 
      1170*Log[la]^4 - 1170*x*Log[la]^4 - 7452*Log[1 - x] - 
      648*Pi^2*Log[1 - x] + 11664*Log[1 - la]*Log[1 - x] - 
      2376*Log[1 - la]^2*Log[1 - x] + 11016*Log[la]*Log[1 - x] - 
      4752*Log[1 - la]*Log[la]*Log[1 - x] - 2376*Log[la]^2*Log[1 - x] + 
      5832*Log[1 - x]^2 + 3456*Log[1 - la]*Log[1 - x]^2 + 
      3456*Log[la]*Log[1 - x]^2 + 3096*Log[1 - x]^3 - 22936*Log[zb] - 
      18*Pi^2*Log[zb] + 8176*x*Log[zb] - 630*Pi^2*x*Log[zb] + 
      37440*Log[1 - la]*Log[zb] - 14760*x*Log[1 - la]*Log[zb] - 
      27756*Log[1 - la]^2*Log[zb] + 11340*x*Log[1 - la]^2*Log[zb] + 
      9360*Log[1 - la]^3*Log[zb] - 9360*x*Log[1 - la]^3*Log[zb] + 
      36120*Log[la]*Log[zb] - 14520*x*Log[la]*Log[zb] - 
      54432*Log[1 - la]*Log[la]*Log[zb] + 21600*x*Log[1 - la]*Log[la]*
       Log[zb] + 28080*Log[1 - la]^2*Log[la]*Log[zb] - 
      28080*x*Log[1 - la]^2*Log[la]*Log[zb] - 26856*Log[la]^2*Log[zb] + 
      10440*x*Log[la]^2*Log[zb] + 28080*Log[1 - la]*Log[la]^2*Log[zb] - 
      28080*x*Log[1 - la]*Log[la]^2*Log[zb] + 9360*Log[la]^3*Log[zb] - 
      9360*x*Log[la]^3*Log[zb] + 22680*Log[1 - x]*Log[zb] - 
      9504*Log[1 - la]*Log[1 - x]*Log[zb] - 9504*Log[la]*Log[1 - x]*Log[zb] + 
      6912*Log[1 - x]^2*Log[zb] + 36780*Log[zb]^2 - 14640*x*Log[zb]^2 - 
      54972*Log[1 - la]*Log[zb]^2 + 22140*x*Log[1 - la]*Log[zb]^2 + 
      28080*Log[1 - la]^2*Log[zb]^2 - 28080*x*Log[1 - la]^2*Log[zb]^2 - 
      54072*Log[la]*Log[zb]^2 + 21240*x*Log[la]*Log[zb]^2 + 
      56160*Log[1 - la]*Log[la]*Log[zb]^2 - 56160*x*Log[1 - la]*Log[la]*
       Log[zb]^2 + 28080*Log[la]^2*Log[zb]^2 - 28080*x*Log[la]^2*Log[zb]^2 - 
      9504*Log[1 - x]*Log[zb]^2 - 36348*Log[zb]^3 + 14460*x*Log[zb]^3 + 
      37440*Log[1 - la]*Log[zb]^3 - 37440*x*Log[1 - la]*Log[zb]^3 + 
      37440*Log[la]*Log[zb]^3 - 37440*x*Log[la]*Log[zb]^3 + 18720*Log[zb]^4 - 
      18720*x*Log[zb]^4 + 1080*Zeta[3] + 4752*x*Zeta[3] - 
      1080*Log[1 - la]*Zeta[3] + 1080*x*Log[1 - la]*Zeta[3] - 
      1080*Log[la]*Zeta[3] + 1080*x*Log[la]*Zeta[3] - 2160*Log[zb]*Zeta[3] + 
      2160*x*Log[zb]*Zeta[3]))/(1728*(-1 + la)*(-1 + x)) + 
   (nc^3*(34472 - 2610*Pi^2 - 204*Pi^4 - 12080*x + 1071*Pi^2*x + 204*Pi^4*x - 
      60948*Log[1 - la] + 243*Pi^2*Log[1 - la] + 22392*x*Log[1 - la] - 
      1539*Pi^2*x*Log[1 - la] + 46980*Log[1 - la]^2 - 19278*x*Log[1 - la]^2 - 
      20178*Log[1 - la]^3 + 9234*x*Log[1 - la]^3 + 4680*Log[1 - la]^4 - 
      4680*x*Log[1 - la]^4 - 51316*Log[la] - 315*Pi^2*Log[la] + 
      18520*x*Log[la] - 1305*Pi^2*x*Log[la] + 79776*Log[1 - la]*Log[la] + 
      324*Pi^2*Log[1 - la]*Log[la] - 32796*x*Log[1 - la]*Log[la] - 
      324*Pi^2*x*Log[1 - la]*Log[la] - 50490*Log[1 - la]^2*Log[la] + 
      23490*x*Log[1 - la]^2*Log[la] + 16776*Log[1 - la]^3*Log[la] - 
      16776*x*Log[1 - la]^3*Log[la] + 35160*Log[la]^2 + 270*Pi^2*Log[la]^2 - 
      14478*x*Log[la]^2 - 270*Pi^2*x*Log[la]^2 - 43794*Log[1 - la]*
       Log[la]^2 + 20682*x*Log[1 - la]*Log[la]^2 + 23220*Log[1 - la]^2*
       Log[la]^2 - 23220*x*Log[1 - la]^2*Log[la]^2 - 13110*Log[la]^3 + 
      6270*x*Log[la]^3 + 14616*Log[1 - la]*Log[la]^3 - 
      14616*x*Log[1 - la]*Log[la]^3 + 3510*Log[la]^4 - 3510*x*Log[la]^4 - 
      38556*Log[1 - x] - 2592*Pi^2*Log[1 - x] + 55404*Log[1 - la]*
       Log[1 - x] - 9504*Log[1 - la]^2*Log[1 - x] + 
      46980*Log[la]*Log[1 - x] - 7344*Log[1 - la]*Log[la]*Log[1 - x] + 
      216*Log[la]^2*Log[1 - x] + 27702*Log[1 - x]^2 + 
      13824*Log[1 - la]*Log[1 - x]^2 + 19656*Log[la]*Log[1 - x]^2 + 
      12384*Log[1 - x]^3 - 112264*Log[zb] - 72*Pi^2*Log[zb] + 
      40912*x*Log[zb] - 2844*Pi^2*x*Log[zb] + 173736*Log[1 - la]*Log[zb] + 
      324*Pi^2*Log[1 - la]*Log[zb] - 71352*x*Log[1 - la]*Log[zb] - 
      324*Pi^2*x*Log[1 - la]*Log[zb] - 111024*Log[1 - la]^2*Log[zb] + 
      51192*x*Log[1 - la]^2*Log[zb] + 35496*Log[1 - la]^3*Log[zb] - 
      35496*x*Log[1 - la]^3*Log[zb] + 150096*Log[la]*Log[zb] + 
      864*Pi^2*Log[la]*Log[zb] - 61752*x*Log[la]*Log[zb] - 
      864*Pi^2*x*Log[la]*Log[zb] - 188568*Log[1 - la]*Log[la]*Log[zb] + 
      88344*x*Log[1 - la]*Log[la]*Log[zb] + 96768*Log[1 - la]^2*Log[la]*
       Log[zb] - 96768*x*Log[1 - la]^2*Log[la]*Log[zb] - 
      83124*Log[la]^2*Log[zb] + 39492*x*Log[la]^2*Log[zb] + 
      90288*Log[1 - la]*Log[la]^2*Log[zb] - 90288*x*Log[1 - la]*Log[la]^2*
       Log[zb] + 28656*Log[la]^3*Log[zb] - 28656*x*Log[la]^3*Log[zb] + 
      102384*Log[1 - x]*Log[zb] - 26352*Log[1 - la]*Log[1 - x]*Log[zb] - 
      6912*Log[la]*Log[1 - x]*Log[zb] + 33480*Log[1 - x]^2*Log[zb] + 
      161916*Log[zb]^2 + 594*Pi^2*Log[zb]^2 - 66552*x*Log[zb]^2 - 
      594*Pi^2*x*Log[zb]^2 - 205308*Log[1 - la]*Log[zb]^2 + 
      95364*x*Log[1 - la]*Log[zb]^2 + 101628*Log[1 - la]^2*Log[zb]^2 - 
      101628*x*Log[1 - la]^2*Log[zb]^2 - 177408*Log[la]*Log[zb]^2 + 
      83664*x*Log[la]*Log[zb]^2 + 187056*Log[1 - la]*Log[la]*Log[zb]^2 - 
      187056*x*Log[1 - la]*Log[la]*Log[zb]^2 + 88128*Log[la]^2*Log[zb]^2 - 
      88128*x*Log[la]^2*Log[zb]^2 - 16632*Log[1 - x]*Log[zb]^2 - 
      127572*Log[zb]^3 + 59676*x*Log[zb]^3 + 130104*Log[1 - la]*Log[zb]^3 - 
      130104*x*Log[1 - la]*Log[zb]^3 + 121104*Log[la]*Log[zb]^3 - 
      121104*x*Log[la]*Log[zb]^3 + 62802*Log[zb]^4 - 62802*x*Log[zb]^4 + 
      756*Zeta[3] + 22572*x*Zeta[3] - 4320*Log[1 - la]*Zeta[3] + 
      4320*x*Log[1 - la]*Zeta[3] - 9072*Log[la]*Zeta[3] + 
      9072*x*Log[la]*Zeta[3] - 13392*Log[zb]*Zeta[3] + 
      13392*x*Log[zb]*Zeta[3]))/(6912*(-1 + la)*(-1 + x)) + 
   nf*(-(-1664 + 126*Pi^2 + 656*x - 45*Pi^2*x + 2628*Log[1 - la] - 
        81*Pi^2*Log[1 - la] - 1008*x*Log[1 - la] + 81*Pi^2*x*Log[1 - la] - 
        2268*Log[1 - la]^2 + 810*x*Log[1 - la]^2 + 486*Log[1 - la]^3 - 
        486*x*Log[1 - la]^3 + 2044*Log[la] - 63*Pi^2*Log[la] - 
        784*x*Log[la] + 63*Pi^2*x*Log[la] - 3528*Log[1 - la]*Log[la] + 
        1260*x*Log[1 - la]*Log[la] + 1134*Log[1 - la]^2*Log[la] - 
        1134*x*Log[1 - la]^2*Log[la] - 1428*Log[la]^2 + 510*x*Log[la]^2 + 
        918*Log[1 - la]*Log[la]^2 - 918*x*Log[1 - la]*Log[la]^2 + 
        258*Log[la]^3 - 258*x*Log[la]^3 + 1620*Log[1 - x] - 
        2916*Log[1 - la]*Log[1 - x] - 2268*Log[la]*Log[1 - x] - 
        1458*Log[1 - x]^2 + 4672*Log[zb] - 144*Pi^2*Log[zb] - 
        1792*x*Log[zb] + 144*Pi^2*x*Log[zb] - 8064*Log[1 - la]*Log[zb] + 
        2880*x*Log[1 - la]*Log[zb] + 2592*Log[1 - la]^2*Log[zb] - 
        2592*x*Log[1 - la]^2*Log[zb] - 6384*Log[la]*Log[zb] + 
        2280*x*Log[la]*Log[zb] + 4104*Log[1 - la]*Log[la]*Log[zb] - 
        4104*x*Log[1 - la]*Log[la]*Log[zb] + 1692*Log[la]^2*Log[zb] - 
        1692*x*Log[la]^2*Log[zb] - 5184*Log[1 - x]*Log[zb] - 7224*Log[zb]^2 + 
        2580*x*Log[zb]^2 + 4644*Log[1 - la]*Log[zb]^2 - 
        4644*x*Log[1 - la]*Log[zb]^2 + 3744*Log[la]*Log[zb]^2 - 
        3744*x*Log[la]*Log[zb]^2 + 2796*Log[zb]^3 - 2796*x*Log[zb]^3 + 
        1188*Zeta[3] - 1188*x*Zeta[3])/(1728*(-1 + la)*(-1 + x)) + 
     (nc^2*(-1664 + 126*Pi^2 + 656*x - 45*Pi^2*x + 2628*Log[1 - la] - 
        81*Pi^2*Log[1 - la] - 1008*x*Log[1 - la] + 81*Pi^2*x*Log[1 - la] - 
        2268*Log[1 - la]^2 + 810*x*Log[1 - la]^2 + 486*Log[1 - la]^3 - 
        486*x*Log[1 - la]^3 + 2044*Log[la] - 63*Pi^2*Log[la] - 
        784*x*Log[la] + 63*Pi^2*x*Log[la] - 3528*Log[1 - la]*Log[la] + 
        1260*x*Log[1 - la]*Log[la] + 1134*Log[1 - la]^2*Log[la] - 
        1134*x*Log[1 - la]^2*Log[la] - 1428*Log[la]^2 + 510*x*Log[la]^2 + 
        918*Log[1 - la]*Log[la]^2 - 918*x*Log[1 - la]*Log[la]^2 + 
        258*Log[la]^3 - 258*x*Log[la]^3 + 1620*Log[1 - x] - 
        2916*Log[1 - la]*Log[1 - x] - 2268*Log[la]*Log[1 - x] - 
        1458*Log[1 - x]^2 + 4672*Log[zb] - 144*Pi^2*Log[zb] - 
        1792*x*Log[zb] + 144*Pi^2*x*Log[zb] - 8064*Log[1 - la]*Log[zb] + 
        2880*x*Log[1 - la]*Log[zb] + 2592*Log[1 - la]^2*Log[zb] - 
        2592*x*Log[1 - la]^2*Log[zb] - 6384*Log[la]*Log[zb] + 
        2280*x*Log[la]*Log[zb] + 4104*Log[1 - la]*Log[la]*Log[zb] - 
        4104*x*Log[1 - la]*Log[la]*Log[zb] + 1692*Log[la]^2*Log[zb] - 
        1692*x*Log[la]^2*Log[zb] - 5184*Log[1 - x]*Log[zb] - 7224*Log[zb]^2 + 
        2580*x*Log[zb]^2 + 4644*Log[1 - la]*Log[zb]^2 - 
        4644*x*Log[1 - la]*Log[zb]^2 + 3744*Log[la]*Log[zb]^2 - 
        3744*x*Log[la]*Log[zb]^2 + 2796*Log[zb]^3 - 2796*x*Log[zb]^3 + 
        1188*Zeta[3] - 1188*x*Zeta[3]))/(1728*(-1 + la)*(-1 + x))) + 
   (-(540 - 9*Pi^2 - 216*x + 9*Pi^2*x - 648*Log[1 - la] + 324*x*Log[1 - la] + 
        162*Log[1 - la]^2 - 162*x*Log[1 - la]^2 - 240*Log[la] - 
        12*Pi^2*Log[la] + 132*x*Log[la] + 12*Pi^2*x*Log[la] - 
        324*Log[1 - la]*Log[la] - 108*x*Log[1 - la]*Log[la] + 
        216*Log[1 - la]^2*Log[la] - 216*x*Log[1 - la]^2*Log[la] - 
        378*Log[la]^2 + 18*x*Log[la]^2 + 360*Log[1 - la]*Log[la]^2 - 
        360*x*Log[1 - la]*Log[la]^2 + 152*Log[la]^3 - 152*x*Log[la]^3 - 
        324*Log[1 - x] - 432*Log[la]*Log[1 - x] - 888*Log[zb] - 
        12*Pi^2*Log[zb] + 456*x*Log[zb] + 12*Pi^2*x*Log[zb] - 
        432*x*Log[1 - la]*Log[zb] + 216*Log[1 - la]^2*Log[zb] - 
        216*x*Log[1 - la]^2*Log[zb] - 1080*Log[la]*Log[zb] - 
        72*x*Log[la]*Log[zb] + 1152*Log[1 - la]*Log[la]*Log[zb] - 
        1152*x*Log[1 - la]*Log[la]*Log[zb] + 816*Log[la]^2*Log[zb] - 
        816*x*Log[la]^2*Log[zb] - 432*Log[1 - x]*Log[zb] - 540*Log[zb]^2 - 
        252*x*Log[zb]^2 + 792*Log[1 - la]*Log[zb]^2 - 792*x*Log[1 - la]*
         Log[zb]^2 + 1392*Log[la]*Log[zb]^2 - 1392*x*Log[la]*Log[zb]^2 + 
        728*Log[zb]^3 - 728*x*Log[zb]^3)/(768*(-1 + la)*nc*(-1 + x)) + 
     nf*((292 - 9*Pi^2 - 112*x + 9*Pi^2*x - 504*Log[1 - la] + 
         180*x*Log[1 - la] + 162*Log[1 - la]^2 - 162*x*Log[1 - la]^2 - 
         392*Log[la] + 140*x*Log[la] + 252*Log[1 - la]*Log[la] - 
         252*x*Log[1 - la]*Log[la] + 102*Log[la]^2 - 102*x*Log[la]^2 - 
         324*Log[1 - x] - 896*Log[zb] + 320*x*Log[zb] + 
         576*Log[1 - la]*Log[zb] - 576*x*Log[1 - la]*Log[zb] + 
         456*Log[la]*Log[zb] - 456*x*Log[la]*Log[zb] + 516*Log[zb]^2 - 
         516*x*Log[zb]^2)/(576*(-1 + la)*(-1 + x)) - 
       (nc^2*(292 - 9*Pi^2 - 112*x + 9*Pi^2*x - 504*Log[1 - la] + 
          180*x*Log[1 - la] + 162*Log[1 - la]^2 - 162*x*Log[1 - la]^2 - 
          392*Log[la] + 140*x*Log[la] + 252*Log[1 - la]*Log[la] - 
          252*x*Log[1 - la]*Log[la] + 102*Log[la]^2 - 102*x*Log[la]^2 - 
          324*Log[1 - x] - 896*Log[zb] + 320*x*Log[zb] + 
          576*Log[1 - la]*Log[zb] - 576*x*Log[1 - la]*Log[zb] + 
          456*Log[la]*Log[zb] - 456*x*Log[la]*Log[zb] + 516*Log[zb]^2 - 
          516*x*Log[zb]^2))/(576*(-1 + la)*(-1 + x))) + 
     (nc^3*(6580 + 261*Pi^2 - 2296*x + 171*Pi^2*x - 10440*Log[1 - la] - 
        288*Pi^2*Log[1 - la] + 4284*x*Log[1 - la] + 288*Pi^2*x*Log[1 - la] + 
        5958*Log[1 - la]^2 - 3078*x*Log[1 - la]^2 - 1824*Log[1 - la]^3 + 
        1824*x*Log[1 - la]^3 - 8864*Log[la] - 324*Pi^2*Log[la] + 
        3644*x*Log[la] + 324*Pi^2*x*Log[la] + 9684*Log[1 - la]*Log[la] - 
        5220*x*Log[1 - la]*Log[la] - 4824*Log[1 - la]^2*Log[la] + 
        4824*x*Log[1 - la]^2*Log[la] + 4098*Log[la]^2 - 2298*x*Log[la]^2 - 
        4392*Log[1 - la]*Log[la]^2 + 4392*x*Log[1 - la]*Log[la]^2 - 
        1368*Log[la]^3 + 1368*x*Log[la]^3 - 6156*Log[1 - x] + 
        576*Log[1 - la]*Log[1 - x] - 720*Log[la]*Log[1 - x] - 
        2304*Log[1 - x]^2 - 19304*Log[zb] - 612*Pi^2*Log[zb] + 
        7928*x*Log[zb] + 612*Pi^2*x*Log[zb] + 21600*Log[1 - la]*Log[zb] - 
        11376*x*Log[1 - la]*Log[zb] - 10296*Log[1 - la]^2*Log[zb] + 
        10296*x*Log[1 - la]^2*Log[zb] + 17880*Log[la]*Log[zb] - 
        9816*x*Log[la]*Log[zb] - 18432*Log[1 - la]*Log[la]*Log[zb] + 
        18432*x*Log[1 - la]*Log[la]*Log[zb] - 8496*Log[la]^2*Log[zb] + 
        8496*x*Log[la]^2*Log[zb] - 144*Log[1 - x]*Log[zb] + 19740*Log[zb]^2 - 
        10596*x*Log[zb]^2 - 19512*Log[1 - la]*Log[zb]^2 + 
        19512*x*Log[1 - la]*Log[zb]^2 - 17712*Log[la]*Log[zb]^2 + 
        17712*x*Log[la]*Log[zb]^2 - 12408*Log[zb]^3 + 12408*x*Log[zb]^3 + 
        1440*Zeta[3] - 1440*x*Zeta[3]))/(2304*(-1 + la)*(-1 + x)) - 
     (nc*(310 + 18*Pi^2 - 103*x + 9*Pi^2*x - 531*Log[1 - la] - 
        18*Pi^2*Log[1 - la] + 207*x*Log[1 - la] + 18*Pi^2*x*Log[1 - la] + 
        342*Log[1 - la]^2 - 162*x*Log[1 - la]^2 - 114*Log[1 - la]^3 + 
        114*x*Log[1 - la]^3 - 509*Log[la] - 18*Pi^2*Log[la] + 203*x*Log[la] + 
        18*Pi^2*x*Log[la] + 666*Log[1 - la]*Log[la] - 306*x*Log[1 - la]*
         Log[la] - 342*Log[1 - la]^2*Log[la] + 342*x*Log[1 - la]^2*Log[la] + 
        327*Log[la]^2 - 147*x*Log[la]^2 - 342*Log[1 - la]*Log[la]^2 + 
        342*x*Log[1 - la]*Log[la]^2 - 114*Log[la]^3 + 114*x*Log[la]^3 - 
        324*Log[1 - x] + 36*Log[1 - la]*Log[1 - x] + 36*Log[la]*Log[1 - x] - 
        144*Log[1 - x]^2 - 1040*Log[zb] - 36*Pi^2*Log[zb] + 410*x*Log[zb] + 
        36*Pi^2*x*Log[zb] + 1350*Log[1 - la]*Log[zb] - 
        630*x*Log[1 - la]*Log[zb] - 684*Log[1 - la]^2*Log[zb] + 
        684*x*Log[1 - la]^2*Log[zb] + 1320*Log[la]*Log[zb] - 
        600*x*Log[la]*Log[zb] - 1368*Log[1 - la]*Log[la]*Log[zb] + 
        1368*x*Log[1 - la]*Log[la]*Log[zb] - 684*Log[la]^2*Log[zb] + 
        684*x*Log[la]^2*Log[zb] + 72*Log[1 - x]*Log[zb] + 1335*Log[zb]^2 - 
        615*x*Log[zb]^2 - 1368*Log[1 - la]*Log[zb]^2 + 
        1368*x*Log[1 - la]*Log[zb]^2 - 1368*Log[la]*Log[zb]^2 + 
        1368*x*Log[la]*Log[zb]^2 - 912*Log[zb]^3 + 912*x*Log[zb]^3 + 
        90*Zeta[3] - 90*x*Zeta[3]))/(144*(-1 + la)*(-1 + x)))/ep) + 
 dd[x]*(nf^2*(-(-108 + 3*Pi^2 + 120*Log[1 - la] - 54*Log[1 - la]^2 + 
        40*Log[la] - 36*Log[1 - la]*Log[la] - 6*Log[la]^2 + 160*Log[zb] - 
        144*Log[1 - la]*Log[zb] - 48*Log[la]*Log[zb] - 96*Log[zb]^2)/
      (576*(-1 + la)*nc) + (nc*(-108 + 3*Pi^2 + 120*Log[1 - la] - 
        54*Log[1 - la]^2 + 40*Log[la] - 36*Log[1 - la]*Log[la] - 
        6*Log[la]^2 + 160*Log[zb] - 144*Log[1 - la]*Log[zb] - 
        48*Log[la]*Log[zb] - 96*Log[zb]^2))/(576*(-1 + la))) + 
   ((1/(48*(-1 + la)*nc) - nc/(48*(-1 + la)))*nf^2 - 
     (nc*(-1256 - 389*x + 120*Pi^2*x + 768*Log[1 - la] + 592*x*Log[1 - la] - 
        192*x*Log[1 - la]^2 + 672*Log[la] + 664*x*Log[la] - 
        384*x*Log[1 - la]*Log[la] - 144*x*Log[la]^2 + 1440*Log[x] + 
        1440*Log[zb] + 1256*x*Log[zb] - 768*x*Log[1 - la]*Log[zb] - 
        672*x*Log[la]*Log[zb] - 720*x*Log[zb]^2))/(1536*(-1 + la)*x) + 
     (nc^3*(-1104 - 665*x + 72*Pi^2*x + 576*Log[1 - la] + 736*x*Log[1 - la] - 
        192*x*Log[1 - la]^2 + 288*Log[la] + 368*x*Log[la] - 
        192*x*Log[1 - la]*Log[la] - 48*x*Log[la]^2 + 864*Log[x] + 
        864*Log[zb] + 1104*x*Log[zb] - 576*x*Log[1 - la]*Log[zb] - 
        288*x*Log[la]*Log[zb] - 432*x*Log[zb]^2))/(1536*(-1 + la)*x) + 
     (-80 + 249*x + 56*Pi^2*x + 192*Log[1 - la] - 144*x*Log[1 - la] + 
       480*Log[la] + 224*x*Log[la] - 192*x*Log[1 - la]*Log[la] - 
       144*x*Log[la]^2 + 672*Log[x] + 672*Log[zb] + 80*x*Log[zb] - 
       192*x*Log[1 - la]*Log[zb] - 480*x*Log[la]*Log[zb] - 336*x*Log[zb]^2)/
      (1536*(-1 + la)*nc*x) - (72 - 27*x + 8*Pi^2*x + 96*Log[la] - 
       72*x*Log[la] - 48*x*Log[la]^2 + 96*Log[x] + 96*Log[zb] - 
       72*x*Log[zb] - 96*x*Log[la]*Log[zb] - 48*x*Log[zb]^2)/
      (1536*(-1 + la)*nc^3*x) + 
     nf*((-5*(-4 + 3*x + 4*x*Log[la] + 4*x*Log[zb]))/(384*(-1 + la)*nc^2*x) + 
       (-40 - 29*x + 20*x*Log[1 - la] + 20*x*Log[la] + 40*x*Log[zb])/
        (192*(-1 + la)*x) - (nc^2*(-60 - 73*x + 40*x*Log[1 - la] + 
          20*x*Log[la] + 60*x*Log[zb]))/(384*(-1 + la)*x)))/ep^2 + 
   (-121060 + 50640*Pi^2 + 822135*x + 92195*Pi^2*x + 912*Pi^4*x + 
     137880*Log[1 - la] - 87840*Pi^2*Log[1 - la] - 879390*x*Log[1 - la] - 
     95400*Pi^2*x*Log[1 - la] - 129600*Log[1 - la]^2 + 
     396090*x*Log[1 - la]^2 + 59760*Pi^2*x*Log[1 - la]^2 + 
     109440*Log[1 - la]^3 - 82080*x*Log[1 - la]^3 + 378600*Log[la] - 
     103680*Pi^2*Log[la] + 35290*x*Log[la] - 87480*Pi^2*x*Log[la] - 
     496800*Log[1 - la]*Log[la] - 158940*x*Log[1 - la]*Log[la] + 
     89280*Pi^2*x*Log[1 - la]*Log[la] + 561600*Log[1 - la]^2*Log[la] + 
     181440*x*Log[1 - la]^2*Log[la] - 109440*x*Log[1 - la]^3*Log[la] - 
     327600*Log[la]^2 - 266190*x*Log[la]^2 + 36000*Pi^2*x*Log[la]^2 + 
     717120*Log[1 - la]*Log[la]^2 + 347760*x*Log[1 - la]*Log[la]^2 - 
     246240*x*Log[1 - la]^2*Log[la]^2 + 273600*Log[la]^3 + 
     140640*x*Log[la]^3 - 195840*x*Log[1 - la]*Log[la]^3 - 
     54000*x*Log[la]^4 + 335520*Log[x] - 128160*Pi^2*Log[x] - 
     427680*Log[1 - la]*Log[x] + 630720*Log[1 - la]^2*Log[x] - 
     558720*Log[la]*Log[x] + 1520640*Log[1 - la]*Log[la]*Log[x] + 
     846720*Log[la]^2*Log[x] - 225360*Log[x]^2 + 717120*Log[1 - la]*
      Log[x]^2 + 794880*Log[la]*Log[x]^2 + 244800*Log[x]^3 + 516480*Log[zb] - 
     191520*Pi^2*Log[zb] - 844100*x*Log[zb] - 182880*Pi^2*x*Log[zb] - 
     756000*Log[1 - la]*Log[zb] + 633240*x*Log[1 - la]*Log[zb] + 
     208800*Pi^2*x*Log[1 - la]*Log[zb] + 889920*Log[1 - la]^2*Log[zb] - 
     64800*x*Log[1 - la]^2*Log[zb] - 109440*x*Log[1 - la]^3*Log[zb] - 
     1152000*Log[la]*Log[zb] - 691320*x*Log[la]*Log[zb] + 
     161280*Pi^2*x*Log[la]*Log[zb] + 2557440*Log[1 - la]*Log[la]*Log[zb] + 
     1058400*x*Log[1 - la]*Log[la]*Log[zb] - 820800*x*Log[1 - la]^2*Log[la]*
      Log[zb] + 1537920*Log[la]^2*Log[zb] + 769680*x*Log[la]^2*Log[zb] - 
     1080000*x*Log[1 - la]*Log[la]^2*Log[zb] - 411840*x*Log[la]^3*Log[zb] - 
     986400*Log[x]*Log[zb] + 2782080*Log[1 - la]*Log[x]*Log[zb] + 
     3214080*Log[la]*Log[x]*Log[zb] + 1512000*Log[x]^2*Log[zb] - 
     954000*Log[zb]^2 - 29040*x*Log[zb]^2 + 185040*Pi^2*x*Log[zb]^2 + 
     2168640*Log[1 - la]*Log[zb]^2 + 464400*x*Log[1 - la]*Log[zb]^2 - 
     574560*x*Log[1 - la]^2*Log[zb]^2 + 2816640*Log[la]*Log[zb]^2 + 
     1298880*x*Log[la]*Log[zb]^2 - 1900800*x*Log[1 - la]*Log[la]*Log[zb]^2 - 
     1157760*x*Log[la]^2*Log[zb]^2 + 2998080*Log[x]*Log[zb]^2 + 
     1661760*Log[zb]^3 + 587760*x*Log[zb]^3 - 1016640*x*Log[1 - la]*
      Log[zb]^3 - 1405440*x*Log[la]*Log[zb]^3 - 605520*x*Log[zb]^4 + 
     423360*Zeta[3] + 164880*x*Zeta[3] - 544320*x*Log[1 - la]*Zeta[3] - 
     527040*x*Log[la]*Zeta[3] - 1071360*x*Log[zb]*Zeta[3])/
    (276480*(-1 + la)*nc*x) + (-14220 - 600*Pi^2 + 11445*x + 865*Pi^2*x + 
     92*Pi^4*x + 16200*Log[1 - la] + 1920*Pi^2*Log[1 - la] - 
     9450*x*Log[1 - la] - 360*Pi^2*x*Log[1 - la] - 6480*Log[1 - la]^2 + 
     2430*x*Log[1 - la]^2 - 720*Pi^2*x*Log[1 - la]^2 + 3000*Log[la] + 
     2720*Pi^2*Log[la] + 11070*x*Log[la] + 480*Pi^2*x*Log[la] - 
     14580*x*Log[1 - la]*Log[la] - 2400*Pi^2*x*Log[1 - la]*Log[la] - 
     8640*Log[1 - la]^2*Log[la] + 6480*x*Log[1 - la]^2*Log[la] + 
     4320*Log[la]^2 - 3930*x*Log[la]^2 - 1760*Pi^2*x*Log[la]^2 - 
     14400*Log[1 - la]*Log[la]^2 + 2160*x*Log[1 - la]*Log[la]^2 + 
     4320*x*Log[1 - la]^2*Log[la]^2 - 6080*Log[la]^3 - 1200*x*Log[la]^3 + 
     5760*x*Log[1 - la]*Log[la]^3 + 2000*x*Log[la]^4 - 2400*Log[x] + 
     2080*Pi^2*Log[x] + 4320*Log[1 - la]*Log[x] - 8640*Log[1 - la]^2*Log[x] + 
     8640*Log[la]*Log[x] - 23040*Log[1 - la]*Log[la]*Log[x] - 
     13440*Log[la]^2*Log[x] + 3600*Log[x]^2 - 8640*Log[1 - la]*Log[x]^2 - 
     9600*Log[la]*Log[x]^2 - 2240*Log[x]^3 + 19200*Log[zb] + 
     4640*Pi^2*Log[zb] + 1620*x*Log[zb] + 120*Pi^2*x*Log[zb] - 
     12960*Log[1 - la]*Log[zb] - 9720*x*Log[1 - la]*Log[zb] - 
     3840*Pi^2*x*Log[1 - la]*Log[zb] - 8640*Log[1 - la]^2*Log[zb] + 
     6480*x*Log[1 - la]^2*Log[zb] + 8640*Log[la]*Log[zb] - 
     22440*x*Log[la]*Log[zb] - 5920*Pi^2*x*Log[la]*Log[zb] - 
     46080*Log[1 - la]*Log[la]*Log[zb] + 17280*x*Log[1 - la]*Log[la]*
      Log[zb] + 8640*x*Log[1 - la]^2*Log[la]*Log[zb] - 
     32640*Log[la]^2*Log[zb] - 1440*x*Log[la]^2*Log[zb] + 
     25920*x*Log[1 - la]*Log[la]^2*Log[zb] + 13760*x*Log[la]^3*Log[zb] + 
     12960*Log[x]*Log[zb] - 40320*Log[1 - la]*Log[x]*Log[zb] - 
     49920*Log[la]*Log[x]*Log[zb] - 18240*Log[x]^2*Log[zb] - 2160*Log[zb]^2 - 
     16080*x*Log[zb]^2 - 4880*Pi^2*x*Log[zb]^2 - 31680*Log[1 - la]*
      Log[zb]^2 + 15120*x*Log[1 - la]*Log[zb]^2 + 4320*x*Log[1 - la]^2*
      Log[zb]^2 - 55680*Log[la]*Log[zb]^2 + 7200*x*Log[la]*Log[zb]^2 + 
     34560*x*Log[1 - la]*Log[la]*Log[zb]^2 + 33600*x*Log[la]^2*Log[zb]^2 - 
     45120*Log[x]*Log[zb]^2 - 29120*Log[zb]^3 + 7440*x*Log[zb]^3 + 
     14400*x*Log[1 - la]*Log[zb]^3 + 33920*x*Log[la]*Log[zb]^3 + 
     12080*x*Log[zb]^4 - 960*Zeta[3] - 10800*x*Zeta[3] + 
     10080*x*Log[1 - la]*Zeta[3] + 4320*x*Log[la]*Zeta[3] + 
     14400*x*Log[zb]*Zeta[3])/(30720*(-1 + la)*nc^3*x) - 
   (nc^3*(204684 - 18000*Pi^2 + 426627*x + 26087*Pi^2*x + 1416*Pi^4*x - 
      299592*Log[1 - la] + 8928*Pi^2*Log[1 - la] - 439798*x*Log[1 - la] - 
      20280*Pi^2*x*Log[1 - la] + 191808*Log[1 - la]^2 + 
      240498*x*Log[1 - la]^2 - 1296*Pi^2*x*Log[1 - la]^2 - 
      65664*Log[1 - la]^3 - 77568*x*Log[1 - la]^3 + 14400*x*Log[1 - la]^4 - 
      241848*Log[la] + 5760*Pi^2*Log[la] - 227294*x*Log[la] - 
      16968*Pi^2*x*Log[la] + 308448*Log[1 - la]*Log[la] + 
      260052*x*Log[1 - la]*Log[la] - 8640*Pi^2*x*Log[1 - la]*Log[la] - 
      150336*Log[1 - la]^2*Log[la] - 135648*x*Log[1 - la]^2*Log[la] + 
      35712*x*Log[1 - la]^3*Log[la] + 129168*Log[la]^2 + 84810*x*Log[la]^2 - 
      6048*Pi^2*x*Log[la]^2 - 119232*Log[1 - la]*Log[la]^2 - 
      93168*x*Log[1 - la]*Log[la]^2 + 37152*x*Log[1 - la]^2*Log[la]^2 - 
      32832*Log[la]^3 - 23808*x*Log[la]^3 + 18432*x*Log[1 - la]*Log[la]^3 + 
      3600*x*Log[la]^4 - 226656*Log[x] + 23904*Pi^2*Log[x] + 
      298080*Log[1 - la]*Log[x] - 226368*Log[1 - la]^2*Log[x] + 
      258048*Log[la]*Log[x] - 400896*Log[1 - la]*Log[la]*Log[x] - 
      183168*Log[la]^2*Log[x] + 133488*Log[x]^2 - 264384*Log[1 - la]*
       Log[x]^2 - 248832*Log[la]*Log[x]^2 - 105408*Log[x]^3 - 
      541440*Log[zb] + 14688*Pi^2*Log[zb] - 667092*x*Log[zb] - 
      37248*Pi^2*x*Log[zb] + 692064*Log[1 - la]*Log[zb] + 
      741048*x*Log[1 - la]*Log[zb] - 11232*Pi^2*x*Log[1 - la]*Log[zb] - 
      347328*Log[1 - la]^2*Log[zb] - 368352*x*Log[1 - la]^2*Log[zb] + 
      93312*x*Log[1 - la]^3*Log[zb] + 566784*Log[la]*Log[zb] + 
      429672*x*Log[la]*Log[zb] - 20736*Pi^2*x*Log[la]*Log[zb] - 
      539136*Log[1 - la]*Log[la]*Log[zb] - 457632*x*Log[1 - la]*Log[la]*
       Log[zb] + 181440*x*Log[1 - la]^2*Log[la]*Log[zb] - 
      217728*Log[la]^2*Log[zb] - 164592*x*Log[la]^2*Log[zb] + 
      129600*x*Log[1 - la]*Log[la]^2*Log[zb] + 32832*x*Log[la]^3*Log[zb] + 
      556128*Log[x]*Log[zb] - 853632*Log[1 - la]*Log[x]*Log[zb] - 
      767232*Log[la]*Log[x]*Log[zb] - 513216*Log[x]^2*Log[zb] + 
      629424*Log[zb]^2 + 585360*x*Log[zb]^2 - 15984*Pi^2*x*Log[zb]^2 - 
      616896*Log[1 - la]*Log[zb]^2 - 597168*x*Log[1 - la]*Log[zb]^2 + 
      230688*x*Log[1 - la]^2*Log[zb]^2 - 487296*Log[la]*Log[zb]^2 - 
      393408*x*Log[la]*Log[zb]^2 + 311040*x*Log[1 - la]*Log[la]*Log[zb]^2 + 
      114048*x*Log[la]^2*Log[zb]^2 - 810432*Log[x]*Log[zb]^2 - 
      368064*Log[zb]^3 - 330192*x*Log[zb]^3 + 257472*x*Log[1 - la]*
       Log[zb]^3 + 179712*x*Log[la]*Log[zb]^3 + 109296*x*Log[zb]^4 - 
      216000*Zeta[3] - 75888*x*Zeta[3] + 174528*x*Log[1 - la]*Zeta[3] + 
      177984*x*Log[la]*Zeta[3] + 352512*x*Log[zb]*Zeta[3]))/
    (55296*(-1 + la)*x) + (nc*(254492 - 27048*Pi^2 + 241599*x + 6091*Pi^2*x + 
      1068*Pi^4*x - 356328*Log[1 - la] + 23040*Pi^2*Log[1 - la] - 
      246910*x*Log[1 - la] - 552*Pi^2*x*Log[1 - la] + 229392*Log[1 - la]^2 + 
      156906*x*Log[1 - la]^2 - 11952*Pi^2*x*Log[1 - la]^2 - 
      87552*Log[1 - la]^3 - 61152*x*Log[1 - la]^3 + 14400*x*Log[1 - la]^4 - 
      322968*Log[la] + 21600*Pi^2*Log[la] - 254278*x*Log[la] - 
      336*Pi^2*x*Log[la] + 407808*Log[1 - la]*Log[la] + 
      318084*x*Log[1 - la]*Log[la] - 22176*Pi^2*x*Log[1 - la]*Log[la] - 
      247104*Log[1 - la]^2*Log[la] - 183600*x*Log[1 - la]^2*Log[la] + 
      57600*x*Log[1 - la]^3*Log[la] + 186912*Log[la]^2 + 145122*x*Log[la]^2 - 
      10080*Pi^2*x*Log[la]^2 - 236736*Log[1 - la]*Log[la]^2 - 
      166608*x*Log[1 - la]*Log[la]^2 + 78624*x*Log[1 - la]^2*Log[la]^2 - 
      76608*Log[la]^3 - 49776*x*Log[la]^3 + 47232*x*Log[1 - la]*Log[la]^3 + 
      10800*x*Log[la]^4 - 289440*Log[x] + 45792*Pi^2*Log[x] + 
      375840*Log[1 - la]*Log[x] - 336960*Log[1 - la]^2*Log[x] + 
      354240*Log[la]*Log[x] - 663552*Log[1 - la]*Log[la]*Log[x] - 
      328320*Log[la]^2*Log[x] + 172080*Log[x]^2 - 392256*Log[1 - la]*
       Log[x]^2 - 390528*Log[la]*Log[x]^2 - 150336*Log[x]^3 - 
      679296*Log[zb] + 44640*Pi^2*Log[zb] - 501188*x*Log[zb] - 
      888*Pi^2*x*Log[zb] + 866592*Log[1 - la]*Log[zb] + 
      631896*x*Log[1 - la]*Log[zb] - 46080*Pi^2*x*Log[1 - la]*Log[zb] - 
      509760*Log[1 - la]^2*Log[zb] - 367056*x*Log[1 - la]^2*Log[zb] + 
      115200*x*Log[1 - la]^3*Log[zb] + 781632*Log[la]*Log[zb] + 
      608328*x*Log[la]*Log[zb] - 42336*Pi^2*x*Log[la]*Log[zb] - 
      967680*Log[1 - la]*Log[la]*Log[zb] - 700416*x*Log[1 - la]*Log[la]*
       Log[zb] + 330048*x*Log[1 - la]^2*Log[la]*Log[zb] - 
      466560*Log[la]^2*Log[zb] - 315936*x*Log[la]^2*Log[zb] + 
      298944*x*Log[1 - la]*Log[la]^2*Log[zb] + 90432*x*Log[la]^3*Log[zb] + 
      730080*Log[x]*Log[zb] - 1337472*Log[1 - la]*Log[x]*Log[zb] - 
      1320192*Log[la]*Log[x]*Log[zb] - 782784*Log[x]^2*Log[zb] + 
      824112*Log[zb]^2 + 620112*x*Log[zb]^2 - 44208*Pi^2*x*Log[zb]^2 - 
      993600*Log[1 - la]*Log[zb]^2 - 717264*x*Log[1 - la]*Log[zb]^2 + 
      337824*x*Log[1 - la]^2*Log[zb]^2 - 950400*Log[la]*Log[zb]^2 - 
      666144*x*Log[la]*Log[zb]^2 + 628992*x*Log[1 - la]*Log[la]*Log[zb]^2 + 
      285120*x*Log[la]^2*Log[zb]^2 - 1328832*Log[x]*Log[zb]^2 - 
      648000*Log[zb]^3 - 461136*x*Log[zb]^3 + 434880*x*Log[1 - la]*
       Log[zb]^3 + 399744*x*Log[la]*Log[zb]^3 + 208656*x*Log[zb]^4 - 
      298944*Zeta[3] - 89424*x*Zeta[3] + 265248*x*Log[1 - la]*Zeta[3] + 
      275616*x*Log[la]*Zeta[3] + 540864*x*Log[zb]*Zeta[3]))/
    (55296*(-1 + la)*x) + 
   (nf^2*(-(-10 + 9*Log[1 - la] + 3*Log[la] + 12*Log[zb])/
        (144*(-1 + la)*nc) + (nc*(-10 + 9*Log[1 - la] + 3*Log[la] + 
          12*Log[zb]))/(144*(-1 + la))) + 
     nf*(-(-308 + 375*x + 28*Pi^2*x + 360*Log[1 - la] - 270*x*Log[1 - la] + 
          264*Log[la] + 218*x*Log[la] - 360*x*Log[1 - la]*Log[la] - 
          192*x*Log[la]^2 + 144*Log[x] + 624*Log[zb] - 52*x*Log[zb] - 
          360*x*Log[1 - la]*Log[zb] - 744*x*Log[la]*Log[zb] - 
          552*x*Log[zb]^2)/(2304*(-1 + la)*nc^2*x) - 
       (508 + 799*x + 68*Pi^2*x - 720*Log[1 - la] - 722*x*Log[1 - la] + 
         288*x*Log[1 - la]^2 - 528*Log[la] - 482*x*Log[la] + 
         480*x*Log[1 - la]*Log[la] + 192*x*Log[la]^2 - 432*Log[x] - 
         1248*Log[zb] - 1204*x*Log[zb] + 1056*x*Log[1 - la]*Log[zb] + 
         864*x*Log[la]*Log[zb] + 960*x*Log[zb]^2)/(1152*(-1 + la)*x) + 
       (nc^2*(708 + 1973*x + 164*Pi^2*x - 1080*Log[1 - la] - 
          1714*x*Log[1 - la] + 576*x*Log[1 - la]^2 - 792*Log[la] - 
          746*x*Log[la] + 600*x*Log[1 - la]*Log[la] + 192*x*Log[la]^2 - 
          720*Log[x] - 1872*Log[zb] - 2460*x*Log[zb] + 1752*x*Log[1 - la]*
           Log[zb] + 984*x*Log[la]*Log[zb] + 1368*x*Log[zb]^2))/
        (2304*(-1 + la)*x)) + (nc*(18452 + 11143*x + 1660*Pi^2*x - 
        24336*Log[1 - la] - 13690*x*Log[1 - la] + 1104*Pi^2*x*Log[1 - la] + 
        11520*Log[1 - la]^2 + 8352*x*Log[1 - la]^2 - 2304*x*Log[1 - la]^3 - 
        21504*Log[la] - 14098*x*Log[la] + 1008*Pi^2*x*Log[la] + 
        21312*Log[1 - la]*Log[la] + 17232*x*Log[1 - la]*Log[la] - 
        6912*x*Log[1 - la]^2*Log[la] + 10080*Log[la]^2 + 7800*x*Log[la]^2 - 
        6048*x*Log[1 - la]*Log[la]^2 - 1728*x*Log[la]^3 - 20304*Log[x] + 
        32832*Log[1 - la]*Log[x] + 32256*Log[la]*Log[x] + 19872*Log[x]^2 - 
        45840*Log[zb] - 27788*x*Log[zb] + 2112*Pi^2*x*Log[zb] + 
        44352*Log[1 - la]*Log[zb] + 33936*x*Log[1 - la]*Log[zb] - 
        13824*x*Log[1 - la]^2*Log[zb] + 41472*Log[la]*Log[zb] + 
        32832*x*Log[la]*Log[zb] - 25920*x*Log[1 - la]*Log[la]*Log[zb] - 
        11232*x*Log[la]^2*Log[zb] + 65088*Log[x]*Log[zb] + 42912*Log[zb]^2 + 
        33384*x*Log[zb]^2 - 26784*x*Log[1 - la]*Log[zb]^2 - 
        24192*x*Log[la]*Log[zb]^2 - 16992*x*Log[zb]^3 - 14544*x*Zeta[3]))/
      (9216*(-1 + la)*x) - (nc^3*(15972 + 432*Pi^2 + 20131*x + 2924*Pi^2*x - 
        20736*Log[1 - la] - 21250*x*Log[1 - la] + 48*Pi^2*x*Log[1 - la] + 
        8640*Log[1 - la]^2 + 10512*x*Log[1 - la]^2 - 2304*x*Log[1 - la]^3 - 
        16560*Log[la] - 10682*x*Log[la] + 672*Pi^2*x*Log[la] + 
        12096*Log[1 - la]*Log[la] + 11904*x*Log[1 - la]*Log[la] - 
        4032*x*Log[1 - la]^2*Log[la] + 4320*Log[la]^2 + 4008*x*Log[la]^2 - 
        2592*x*Log[1 - la]*Log[la]^2 - 576*x*Log[la]^3 - 16272*Log[x] + 
        21312*Log[1 - la]*Log[x] + 18432*Log[la]*Log[x] + 12960*Log[x]^2 - 
        37296*Log[zb] - 31932*x*Log[zb] + 720*Pi^2*x*Log[zb] + 
        29376*Log[1 - la]*Log[zb] + 32928*x*Log[1 - la]*Log[zb] - 
        10944*x*Log[1 - la]^2*Log[zb] + 20736*Log[la]*Log[zb] + 
        19920*x*Log[la]*Log[zb] - 13248*x*Log[1 - la]*Log[la]*Log[zb] - 
        4320*x*Log[la]^2*Log[zb] + 39744*Log[x]*Log[zb] + 25056*Log[zb]^2 + 
        26424*x*Log[zb]^2 - 17568*x*Log[1 - la]*Log[zb]^2 - 
        10944*x*Log[la]*Log[zb]^2 - 9504*x*Log[zb]^3 - 9504*x*Zeta[3]))/
      (9216*(-1 + la)*x) - (860 - 624*Pi^2 - 8043*x - 1228*Pi^2*x - 
       2304*Log[1 - la] + 7074*x*Log[1 - la] + 1200*Pi^2*x*Log[1 - la] + 
       2880*Log[1 - la]^2 - 2160*x*Log[1 - la]^2 - 4944*Log[la] - 
       1958*x*Log[la] + 576*Pi^2*x*Log[la] + 10944*Log[1 - la]*Log[la] + 
       4032*x*Log[1 - la]*Log[la] - 2880*x*Log[1 - la]^2*Log[la] + 
       7200*Log[la]^2 + 3576*x*Log[la]^2 - 4320*x*Log[1 - la]*Log[la]^2 - 
       1728*x*Log[la]^3 - 4464*Log[x] + 13248*Log[1 - la]*Log[x] + 
       16128*Log[la]*Log[x] + 7776*Log[x]^2 - 7248*Log[zb] + 5116*x*Log[zb] + 
       1776*Pi^2*x*Log[zb] + 16704*Log[1 - la]*Log[zb] - 
       288*x*Log[1 - la]*Log[zb] - 2880*x*Log[1 - la]^2*Log[zb] + 
       25344*Log[la]*Log[zb] + 11184*x*Log[la]*Log[zb] - 
       14400*x*Log[1 - la]*Log[la]*Log[zb] - 9504*x*Log[la]^2*Log[zb] + 
       29376*Log[x]*Log[zb] + 21024*Log[zb]^2 + 5448*x*Log[zb]^2 - 
       10080*x*Log[1 - la]*Log[zb]^2 - 16704*x*Log[la]*Log[zb]^2 - 
       8928*x*Log[zb]^3 - 6048*x*Zeta[3])/(9216*(-1 + la)*nc*x) + 
     (-540 - 64*Pi^2 + 315*x + 12*Pi^2*x + 432*Log[1 - la] - 
       162*x*Log[1 - la] + 48*Pi^2*x*Log[1 - la] + 486*x*Log[la] + 
       80*Pi^2*x*Log[la] + 576*Log[1 - la]*Log[la] - 432*x*Log[1 - la]*
        Log[la] + 480*Log[la]^2 - 72*x*Log[la]^2 - 288*x*Log[1 - la]*
        Log[la]^2 - 192*x*Log[la]^3 - 144*Log[x] + 576*Log[1 - la]*Log[x] + 
       768*Log[la]*Log[x] + 288*Log[x]^2 + 432*Log[zb] + 324*x*Log[zb] + 
       128*Pi^2*x*Log[zb] + 576*Log[1 - la]*Log[zb] - 
       432*x*Log[1 - la]*Log[zb] + 1536*Log[la]*Log[zb] - 
       576*x*Log[la]*Log[zb] - 576*x*Log[1 - la]*Log[la]*Log[zb] - 
       864*x*Log[la]^2*Log[zb] + 1344*Log[x]*Log[zb] + 1056*Log[zb]^2 - 
       504*x*Log[zb]^2 - 288*x*Log[1 - la]*Log[zb]^2 - 
       1152*x*Log[la]*Log[zb]^2 - 480*x*Log[zb]^3 - 336*x*Zeta[3])/
      (3072*(-1 + la)*nc^3*x))/ep + 
   nf*((5012 - 372*Pi^2 - 4371*x - 361*Pi^2*x - 5544*Log[1 - la] + 
       7182*x*Log[1 - la] + 504*Pi^2*x*Log[1 - la] + 3240*Log[1 - la]^2 - 
       2430*x*Log[1 - la]^2 - 4152*Log[la] - 2762*x*Log[la] + 
       540*Pi^2*x*Log[la] + 4752*Log[1 - la]*Log[la] + 
       3924*x*Log[1 - la]*Log[la] - 3240*x*Log[1 - la]^2*Log[la] + 
       1800*Log[la]^2 + 2730*x*Log[la]^2 - 3456*x*Log[1 - la]*Log[la]^2 - 
       984*x*Log[la]^3 - 2304*Log[x] + 2592*Log[1 - la]*Log[x] + 
       2016*Log[la]*Log[x] + 576*Log[x]^2 - 9696*Log[zb] + 4420*x*Log[zb] + 
       1044*Pi^2*x*Log[zb] + 11232*Log[1 - la]*Log[zb] - 
       936*x*Log[1 - la]*Log[zb] - 3240*x*Log[1 - la]^2*Log[zb] + 
       8352*Log[la]*Log[zb] + 9384*x*Log[la]*Log[zb] - 
       13392*x*Log[1 - la]*Log[la]*Log[zb] - 6408*x*Log[la]^2*Log[zb] + 
       4608*Log[x]*Log[zb] + 9792*Log[zb]^2 + 4224*x*Log[zb]^2 - 
       9936*x*Log[1 - la]*Log[zb]^2 - 13104*x*Log[la]*Log[zb]^2 - 
       7680*x*Log[zb]^3 - 3600*x*Zeta[3])/(13824*(-1 + la)*nc^2*x) - 
     (nc^2*(-9492 + 828*Pi^2 - 40725*x - 767*Pi^2*x + 12744*Log[1 - la] + 
        37834*x*Log[1 - la] + 1344*Pi^2*x*Log[1 - la] - 9720*Log[1 - la]^2 - 
        17586*x*Log[1 - la]^2 + 4272*x*Log[1 - la]^3 + 9432*Log[la] + 
        16850*x*Log[la] + 948*Pi^2*x*Log[la] - 14256*Log[1 - la]*Log[la] - 
        15828*x*Log[1 - la]*Log[la] + 6696*x*Log[1 - la]^2*Log[la] - 
        5400*Log[la]^2 - 4314*x*Log[la]^2 + 4176*x*Log[1 - la]*Log[la]^2 + 
        984*x*Log[la]^3 + 8064*Log[x] - 12960*Log[1 - la]*Log[x] - 
        10080*Log[la]*Log[x] - 5184*Log[x]^2 + 22176*Log[zb] + 
        54684*x*Log[zb] + 2292*Pi^2*x*Log[zb] - 33696*Log[1 - la]*Log[zb] - 
        51000*x*Log[1 - la]*Log[zb] + 19512*x*Log[1 - la]^2*Log[zb] - 
        25056*Log[la]*Log[zb] - 24456*x*Log[la]*Log[zb] + 
        21744*x*Log[1 - la]*Log[la]*Log[zb] + 7128*x*Log[la]^2*Log[zb] - 
        23040*Log[x]*Log[zb] - 29376*Log[zb]^2 - 37728*x*Log[zb]^2 + 
        30384*x*Log[1 - la]*Log[zb]^2 + 18000*x*Log[la]*Log[zb]^2 + 
        16128*x*Log[zb]^3 - 1008*x*Zeta[3]))/(13824*(-1 + la)*x) + 
     (-7252 + 600*Pi^2 - 18177*x - 203*Pi^2*x + 9144*Log[1 - la] + 
       15326*x*Log[1 - la] + 420*Pi^2*x*Log[1 - la] - 6480*Log[1 - la]^2 - 
       7578*x*Log[1 - la]^2 + 2136*x*Log[1 - la]^3 + 6792*Log[la] + 
       9806*x*Log[la] + 204*Pi^2*x*Log[la] - 9504*Log[1 - la]*Log[la] - 
       9876*x*Log[1 - la]*Log[la] + 4968*x*Log[1 - la]^2*Log[la] - 
       3600*Log[la]^2 - 3522*x*Log[la]^2 + 3816*x*Log[1 - la]*Log[la]^2 + 
       984*x*Log[la]^3 + 5184*Log[x] - 7776*Log[1 - la]*Log[x] - 
       6048*Log[la]*Log[x] - 2880*Log[x]^2 + 15936*Log[zb] + 
       25132*x*Log[zb] + 624*Pi^2*x*Log[zb] - 22464*Log[1 - la]*Log[zb] - 
       25032*x*Log[1 - la]*Log[zb] + 11376*x*Log[1 - la]^2*Log[zb] - 
       16704*Log[la]*Log[zb] - 16920*x*Log[la]*Log[zb] + 
       17568*x*Log[1 - la]*Log[la]*Log[zb] + 6768*x*Log[la]^2*Log[zb] - 
       13824*Log[x]*Log[zb] - 19584*Log[zb]^2 - 20976*x*Log[zb]^2 + 
       20160*x*Log[1 - la]*Log[zb]^2 + 15552*x*Log[la]*Log[zb]^2 + 
       11904*x*Log[zb]^3 + 1296*x*Zeta[3])/(6912*(-1 + la)*x))) + 
 dd[1 - la]*(((1/(144*nc) - nc/144)*nf^2 + 
     (27 - 8*Pi^2 + 72*Log[zb] + 48*Log[zb]^2)/(4608*nc^3) - 
     (nc*(-1541*x + 389*la*x + 136*Pi^2*x - 136*la*Pi^2*x + 1541*x^2 - 
        389*la*x^2 - 136*Pi^2*x^2 + 136*la*Pi^2*x^2 + 1152*x*Log[1 - la] - 
        1152*x^2*Log[1 - la] + 864*Log[1 - x] - 864*la*Log[1 - x] - 
        864*x*Log[1 - x] + 864*la*x*Log[1 - x] - 1152*x*Log[x] + 
        1152*la*x*Log[x] + 4680*x*Log[zb] - 2376*la*x*Log[zb] - 
        4680*x^2*Log[zb] + 2376*la*x^2*Log[zb] - 2256*x*Log[zb]^2 + 
        2256*la*x*Log[zb]^2 + 2256*x^2*Log[zb]^2 - 2256*la*x^2*Log[zb]^2))/
      (4608*(-1 + la)*(-1 + x)*x) + 
     (nc^3*(-2033*x + 665*la*x + 104*Pi^2*x - 104*la*Pi^2*x + 2033*x^2 - 
        665*la*x^2 - 104*Pi^2*x^2 + 104*la*Pi^2*x^2 + 1152*x*Log[1 - la] - 
        1152*x^2*Log[1 - la] + 576*Log[1 - x] - 576*la*Log[1 - x] - 
        576*x*Log[1 - x] + 576*la*x*Log[1 - x] - 864*x*Log[x] + 
        864*la*x*Log[x] + 4384*x*Log[zb] - 2368*la*x*Log[zb] - 
        4384*x^2*Log[zb] + 2368*la*x^2*Log[zb] - 1776*x*Log[zb]^2 + 
        1776*la*x*Log[zb]^2 + 1776*x^2*Log[zb]^2 - 1776*la*x^2*Log[zb]^2))/
      (4608*(-1 + la)*(-1 + x)*x) + (465*x - 249*la*x + 40*Pi^2*x - 
       40*la*Pi^2*x - 465*x^2 + 249*la*x^2 - 40*Pi^2*x^2 + 40*la*Pi^2*x^2 + 
       288*Log[1 - x] - 288*la*Log[1 - x] - 288*x*Log[1 - x] + 
       288*la*x*Log[1 - x] - 288*x*Log[x] + 288*la*x*Log[x] + 224*x*Log[zb] + 
       64*la*x*Log[zb] - 224*x^2*Log[zb] - 64*la*x^2*Log[zb] - 
       528*x*Log[zb]^2 + 528*la*x*Log[zb]^2 + 528*x^2*Log[zb]^2 - 
       528*la*x^2*Log[zb]^2)/(4608*(-1 + la)*nc*(-1 + x)*x) + 
     nf*((-5*(3 + 4*Log[zb]))/(1152*nc^2) + (65 - 29*la - 72*Log[zb] + 
         72*la*Log[zb])/(576*(-1 + la)) - 
       (nc^2*(145 - 73*la - 124*Log[zb] + 124*la*Log[zb]))/(1152*(-1 + la))))/
    ep^3 + nf^2*((-5348 + 2432*la + 171*Pi^2 - 90*la*Pi^2 + 
       3240*Log[1 - la] - 1458*Log[1 - la]^2 + 8208*Log[zb] - 
       3888*la*Log[zb] - 108*Pi^2*Log[zb] + 108*la*Pi^2*Log[zb] - 
       3888*Log[1 - la]*Log[zb] - 5472*Log[zb]^2 + 2880*la*Log[zb]^2 + 
       1152*Log[zb]^3 - 1152*la*Log[zb]^3 + 540*Zeta[3] - 540*la*Zeta[3])/
      (15552*(-1 + la)*nc) - (nc*(-5348 + 2432*la + 171*Pi^2 - 90*la*Pi^2 + 
        3240*Log[1 - la] - 1458*Log[1 - la]^2 + 8208*Log[zb] - 
        3888*la*Log[zb] - 108*Pi^2*Log[zb] + 108*la*Pi^2*Log[zb] - 
        3888*Log[1 - la]*Log[zb] - 5472*Log[zb]^2 + 2880*la*Log[zb]^2 + 
        1152*Log[zb]^3 - 1152*la*Log[zb]^3 + 540*Zeta[3] - 540*la*Zeta[3]))/
      (15552*(-1 + la))) + 
   (nf^2*(-(19 - 10*la - 12*Log[zb] + 12*la*Log[zb])/(432*(-1 + la)*nc) + 
       (nc*(19 - 10*la - 12*Log[zb] + 12*la*Log[zb]))/(432*(-1 + la))) + 
     nf*(-(-573*x + 303*la*x - 28*Pi^2*x + 28*la*Pi^2*x + 120*Log[1 - x] - 
          120*la*Log[1 - x] - 308*x*Log[zb] - 52*la*x*Log[zb] + 
          552*x*Log[zb]^2 - 552*la*x*Log[zb]^2)/(6912*(-1 + la)*nc^2*x) - 
       (1897*x - 1015*la*x + 148*Pi^2*x - 148*la*Pi^2*x - 1897*x^2 + 
         1015*la*x^2 - 148*Pi^2*x^2 + 148*la*Pi^2*x^2 - 1008*x*Log[1 - la] + 
         1008*x^2*Log[1 - la] + 408*Log[1 - x] - 408*la*Log[1 - x] - 
         408*x*Log[1 - x] + 408*la*x*Log[1 - x] + 288*x*Log[x] - 
         288*la*x*Log[x] - 3396*x*Log[zb] + 1524*la*x*Log[zb] + 
         3396*x^2*Log[zb] - 1524*la*x^2*Log[zb] + 1728*x*Log[zb]^2 - 
         1728*la*x*Log[zb]^2 - 1728*x^2*Log[zb]^2 + 1728*la*x^2*Log[zb]^2)/
        (3456*(-1 + la)*(-1 + x)*x) + 
       (nc^2*(4367*x - 2333*la*x + 324*Pi^2*x - 324*la*Pi^2*x - 4367*x^2 + 
          2333*la*x^2 - 324*Pi^2*x^2 + 324*la*Pi^2*x^2 - 2016*x*Log[1 - la] + 
          2016*x^2*Log[1 - la] + 696*Log[1 - x] - 696*la*Log[1 - x] - 
          696*x*Log[1 - x] + 696*la*x*Log[1 - x] + 576*x*Log[x] - 
          576*la*x*Log[x] - 6484*x*Log[zb] + 3100*la*x*Log[zb] + 
          6484*x^2*Log[zb] - 3100*la*x^2*Log[zb] + 2904*x*Log[zb]^2 - 
          2904*la*x*Log[zb]^2 - 2904*x^2*Log[zb]^2 + 2904*la*x^2*Log[zb]^2))/
        (6912*(-1 + la)*(-1 + x)*x)) + (-477*x + 315*la*x + 36*Pi^2*x + 
       12*la*Pi^2*x + 144*Log[1 - x] - 144*la*Log[1 - x] + 
       192*Log[1 - x]*Log[x] - 192*la*Log[1 - x]*Log[x] - 756*x*Log[zb] + 
       324*la*x*Log[zb] - 128*Pi^2*x*Log[zb] + 128*la*Pi^2*x*Log[zb] + 
       192*Log[1 - x]*Log[zb] - 192*la*Log[1 - x]*Log[zb] + 216*x*Log[zb]^2 - 
       504*la*x*Log[zb]^2 + 480*x*Log[zb]^3 - 480*la*x*Log[zb]^3 + 
       336*x*Zeta[3] - 336*la*x*Zeta[3])/(9216*(-1 + la)*nc^3*x) + 
     (-H[1, 0, xb]/(8*(-1 + x)) - (-16413*x + 8043*la*x - 2380*Pi^2*x + 
         1372*la*Pi^2*x + 16413*x^2 - 8043*la*x^2 + 2380*Pi^2*x^2 - 
         1372*la*Pi^2*x^2 + 6480*x*Log[1 - la] - 6480*x^2*Log[1 - la] - 
         5568*Log[1 - x] + 2112*la*Log[1 - x] + 5568*x*Log[1 - x] - 
         2112*la*x*Log[1 - x] + 2880*Log[1 - x]^2 - 2880*la*Log[1 - x]^2 - 
         2880*x*Log[1 - x]^2 + 2880*la*x*Log[1 - x]^2 + 5184*x*Log[x] - 
         2880*Log[1 - x]*Log[x] + 2880*la*Log[1 - x]*Log[x] - 
         2304*x*Log[1 - x]*Log[x] + 2304*la*x*Log[1 - x]*Log[x] - 
         2592*x*Log[x]^2 + 2592*la*x*Log[x]^2 + 11452*x*Log[zb] - 
         7708*la*x*Log[zb] + 1104*Pi^2*x*Log[zb] - 1104*la*Pi^2*x*Log[zb] - 
         11452*x^2*Log[zb] + 7708*la*x^2*Log[zb] - 1104*Pi^2*x^2*Log[zb] + 
         1104*la*Pi^2*x^2*Log[zb] + 8640*x*Log[1 - la]*Log[zb] - 
         8640*x^2*Log[1 - la]*Log[zb] + 3456*Log[1 - x]*Log[zb] - 
         3456*la*Log[1 - x]*Log[zb] - 3456*x*Log[1 - x]*Log[zb] + 
         3456*la*x*Log[1 - x]*Log[zb] - 12096*x*Log[x]*Log[zb] + 
         12096*la*x*Log[x]*Log[zb] + 18408*x*Log[zb]^2 - 
         2856*la*x*Log[zb]^2 - 18408*x^2*Log[zb]^2 + 2856*la*x^2*Log[zb]^2 - 
         14112*x*Log[zb]^3 + 14112*la*x*Log[zb]^3 + 14112*x^2*Log[zb]^3 - 
         14112*la*x^2*Log[zb]^3 - 6048*x*Zeta[3] + 6048*la*x*Zeta[3] + 
         6048*x^2*Zeta[3] - 6048*la*x^2*Zeta[3])/(27648*(-1 + la)*(-1 + x)*
         x))/nc + nc^3*(-((1 + x)*H[1, 0, xb])/(48*(-1 + x)*x) + 
       (96*Pi^2 - 96*la*Pi^2 - 52693*x + 23587*la*x - 7980*Pi^2*x + 
         6396*la*Pi^2*x + 52693*x^2 - 23587*la*x^2 + 7884*Pi^2*x^2 - 
         6300*la*Pi^2*x^2 + 37872*x*Log[1 - la] - 37872*x^2*Log[1 - la] - 
         20736*x*Log[1 - la]^2 + 20736*x^2*Log[1 - la]^2 - 7968*Log[1 - x] + 
         11424*la*Log[1 - x] + 7968*x*Log[1 - x] - 11424*la*x*Log[1 - x] - 
         4896*Log[1 - x]^2 + 4896*la*Log[1 - x]^2 + 4896*x*Log[1 - x]^2 - 
         4896*la*x*Log[1 - x]^2 - 35136*x*Log[x] + 12672*la*x*Log[x] + 
         1152*Log[1 - x]*Log[x] - 1152*la*Log[1 - x]*Log[x] + 
         7488*x*Log[1 - x]*Log[x] - 7488*la*x*Log[1 - x]*Log[x] + 
         12384*x*Log[x]^2 - 12384*la*x*Log[x]^2 + 113020*x*Log[zb] - 
         47644*la*x*Log[zb] + 2256*Pi^2*x*Log[zb] - 2256*la*Pi^2*x*Log[zb] - 
         113020*x^2*Log[zb] + 47644*la*x^2*Log[zb] - 2256*Pi^2*x^2*Log[zb] + 
         2256*la*Pi^2*x^2*Log[zb] - 74304*x*Log[1 - la]*Log[zb] + 
         74304*x^2*Log[1 - la]*Log[zb] - 10368*Log[1 - x]*Log[zb] + 
         10368*la*Log[1 - x]*Log[zb] + 10368*x*Log[1 - x]*Log[zb] - 
         10368*la*x*Log[1 - x]*Log[zb] + 43200*x*Log[x]*Log[zb] - 
         43200*la*x*Log[x]*Log[zb] - 125016*x*Log[zb]^2 + 
         57624*la*x*Log[zb]^2 + 125016*x^2*Log[zb]^2 - 
         57624*la*x^2*Log[zb]^2 + 41184*x*Log[zb]^3 - 41184*la*x*Log[zb]^3 - 
         41184*x^2*Log[zb]^3 + 41184*la*x^2*Log[zb]^3 + 3168*x*Zeta[3] - 
         3168*la*x*Zeta[3] - 3168*x^2*Zeta[3] + 3168*la*x^2*Zeta[3])/
        (27648*(-1 + la)*(-1 + x)*x)) + 
     nc*(((1 + 7*x)*H[1, 0, xb])/(48*(-1 + x)*x) - 
       (96*Pi^2 - 96*la*Pi^2 - 34849*x + 14599*la*x - 5708*Pi^2*x + 
         4988*la*Pi^2*x + 34849*x^2 - 14599*la*x^2 + 5612*Pi^2*x^2 - 
         4892*la*Pi^2*x^2 + 31392*x*Log[1 - la] - 31392*x^2*Log[1 - la] - 
         20736*x*Log[1 - la]^2 + 20736*x^2*Log[1 - la]^2 - 2832*Log[1 - x] + 
         9744*la*Log[1 - x] + 2832*x*Log[1 - x] - 9744*la*x*Log[1 - x] - 
         7776*Log[1 - x]^2 + 7776*la*Log[1 - x]^2 + 7776*x*Log[1 - x]^2 - 
         7776*la*x*Log[1 - x]^2 - 40320*x*Log[x] + 12672*la*x*Log[x] + 
         3456*Log[1 - x]*Log[x] - 3456*la*Log[1 - x]*Log[x] + 
         10368*x*Log[1 - x]*Log[x] - 10368*la*x*Log[1 - x]*Log[x] + 
         14976*x*Log[x]^2 - 14976*la*x*Log[x]^2 + 103836*x*Log[zb] - 
         40908*la*x*Log[zb] + 1536*Pi^2*x*Log[zb] - 1536*la*Pi^2*x*Log[zb] - 
         103836*x^2*Log[zb] + 40908*la*x^2*Log[zb] - 1536*Pi^2*x^2*Log[zb] + 
         1536*la*Pi^2*x^2*Log[zb] - 82944*x*Log[1 - la]*Log[zb] + 
         82944*x^2*Log[1 - la]*Log[zb] - 14400*Log[1 - x]*Log[zb] + 
         14400*la*Log[1 - x]*Log[zb] + 14400*x*Log[1 - x]*Log[zb] - 
         14400*la*x*Log[1 - x]*Log[zb] + 55296*x*Log[x]*Log[zb] - 
         55296*la*x*Log[x]*Log[zb] - 144072*x*Log[zb]^2 + 
         61992*la*x*Log[zb]^2 + 144072*x^2*Log[zb]^2 - 
         61992*la*x^2*Log[zb]^2 + 53856*x*Log[zb]^3 - 53856*la*x*Log[zb]^3 - 
         53856*x^2*Log[zb]^3 + 53856*la*x^2*Log[zb]^3 + 8208*x*Zeta[3] - 
         8208*la*x*Zeta[3] - 8208*x^2*Zeta[3] + 8208*la*x^2*Zeta[3])/
        (27648*(-1 + la)*(-1 + x)*x)))/ep^2 + 
   nf*((Pi^2*(23 + 49*x)*H[0, xb])/(864*(-1 + x)*x) + 
     (Pi^2*(5 + 4*x)*H[1, xb])/(216*(-1 + x)*x) + 
     ((23 + 49*x)*H[0, 1, 0, xb])/(144*(-1 + x)*x) + 
     (2*H[1, 0, 0, xb])/(3*(-1 + x)) + ((5 + 4*x)*H[1, 1, 0, xb])/
      (36*(-1 + x)*x) + (H[1, 0, xb]*(-70 + 25*la + 406*x - 145*la*x + 
        18*Log[x] - 18*la*Log[x] - 126*x*Log[x] + 126*la*x*Log[x] + 
        78*Log[zb] - 78*la*Log[zb] - 474*x*Log[zb] + 474*la*x*Log[zb]))/
      (432*(-1 + la)*(-1 + x)*x) - (243555*x - 636945*la*x - 108695*Pi^2*x + 
       76205*la*Pi^2*x - 2268*Pi^4*x + 2268*la*Pi^4*x + 
       646380*x*Log[1 - la] + 45360*Pi^2*x*Log[1 - la] - 
       218700*x*Log[1 - la]^2 + 316680*Log[1 - x] - 150360*la*Log[1 - x] - 
       11160*Pi^2*Log[1 - x] + 11160*la*Pi^2*Log[1 - x] - 
       194400*Log[1 - la]*Log[1 - x] - 60120*Log[1 - x]^2 + 
       27720*la*Log[1 - x]^2 + 3600*Log[1 - x]^3 - 3600*la*Log[1 - x]^3 - 
       146880*Log[1 - x]*Log[x] + 69120*la*Log[1 - x]*Log[x] + 
       12960*Log[1 - x]^2*Log[x] - 12960*la*Log[1 - x]^2*Log[x] + 
       17280*Log[1 - x]*Log[x]^2 - 17280*la*Log[1 - x]*Log[x]^2 + 
       379820*x*Log[zb] + 17980*la*x*Log[zb] + 167220*Pi^2*x*Log[zb] - 
       73260*la*Pi^2*x*Log[zb] - 84240*x*Log[1 - la]*Log[zb] - 
       291600*x*Log[1 - la]^2*Log[zb] - 627840*Log[1 - x]*Log[zb] + 
       290880*la*Log[1 - x]*Log[zb] + 56160*Log[1 - x]^2*Log[zb] - 
       56160*la*Log[1 - x]^2*Log[zb] + 138240*Log[1 - x]*Log[x]*Log[zb] - 
       138240*la*Log[1 - x]*Log[x]*Log[zb] + 526200*x*Log[zb]^2 - 
       146040*la*x*Log[zb]^2 - 92520*Pi^2*x*Log[zb]^2 + 
       92520*la*Pi^2*x*Log[zb]^2 - 894240*x*Log[1 - la]*Log[zb]^2 + 
       293760*Log[1 - x]*Log[zb]^2 - 293760*la*Log[1 - x]*Log[zb]^2 - 
       1116240*x*Log[zb]^3 + 425040*la*x*Log[zb]^3 + 359280*x*Log[zb]^4 - 
       359280*la*x*Log[zb]^4 - 1004040*x*Zeta[3] + 680040*la*x*Zeta[3] + 
       669600*x*Log[zb]*Zeta[3] - 669600*la*x*Log[zb]*Zeta[3])/
      (1244160*(-1 + la)*nc^2*x) + (-3360*Pi^2 + 1200*la*Pi^2 - 1026647*x + 
       652229*la*x + 25313*Pi^2*x - 23567*la*Pi^2*x + 3396*Pi^4*x - 
       3396*la*Pi^4*x + 1026647*x^2 - 652229*la*x^2 - 21953*Pi^2*x^2 + 
       22367*la*Pi^2*x^2 - 3396*Pi^4*x^2 + 3396*la*Pi^4*x^2 + 
       348444*x*Log[1 - la] + 1728*Pi^2*x*Log[1 - la] - 
       348444*x^2*Log[1 - la] - 1728*Pi^2*x^2*Log[1 - la] - 
       194724*x*Log[1 - la]^2 + 194724*x^2*Log[1 - la]^2 + 
       73440*x*Log[1 - la]^3 - 73440*x^2*Log[1 - la]^3 - 147432*Log[1 - x] + 
       62328*la*Log[1 - x] + 9144*Pi^2*Log[1 - x] - 9144*la*Pi^2*Log[1 - x] + 
       147432*x*Log[1 - x] - 62328*la*x*Log[1 - x] + 1224*Pi^2*x*Log[1 - x] - 
       1224*la*Pi^2*x*Log[1 - x] + 132192*Log[1 - la]*Log[1 - x] - 
       132192*x*Log[1 - la]*Log[1 - x] + 76536*Log[1 - x]^2 - 
       28584*la*Log[1 - x]^2 - 76536*x*Log[1 - x]^2 + 
       28584*la*x*Log[1 - x]^2 - 13680*Log[1 - x]^3 + 13680*la*Log[1 - x]^3 + 
       13680*x*Log[1 - x]^3 - 13680*la*x*Log[1 - x]^3 + 864*Pi^2*Log[x] - 
       864*la*Pi^2*Log[x] - 84096*x*Log[x] + 32256*la*x*Log[x] + 
       1728*Pi^2*x*Log[x] - 1728*la*Pi^2*x*Log[x] + 93312*x*Log[1 - la]*
        Log[x] + 81792*Log[1 - x]*Log[x] - 32544*la*Log[1 - x]*Log[x] + 
       63360*x*Log[1 - x]*Log[x] - 19296*la*x*Log[1 - x]*Log[x] - 
       18144*Log[1 - x]^2*Log[x] + 18144*la*Log[1 - x]^2*Log[x] - 
       28512*x*Log[1 - x]^2*Log[x] + 28512*la*x*Log[1 - x]^2*Log[x] + 
       36288*x*Log[x]^2 - 12960*la*x*Log[x]^2 - 8640*Log[1 - x]*Log[x]^2 + 
       8640*la*Log[1 - x]*Log[x]^2 - 14688*x*Log[1 - x]*Log[x]^2 + 
       14688*la*x*Log[1 - x]*Log[x]^2 - 4320*x*Log[x]^3 + 
       4320*la*x*Log[x]^3 + 3744*Pi^2*Log[zb] - 3744*la*Pi^2*Log[zb] + 
       1223748*x*Log[zb] - 642348*la*x*Log[zb] - 2196*Pi^2*x*Log[zb] + 
       3060*la*Pi^2*x*Log[zb] - 1223748*x^2*Log[zb] + 642348*la*x^2*Log[zb] - 
       1548*Pi^2*x^2*Log[zb] + 684*la*Pi^2*x^2*Log[zb] - 
       657936*x*Log[1 - la]*Log[zb] + 657936*x^2*Log[1 - la]*Log[zb] + 
       391392*x*Log[1 - la]^2*Log[zb] - 391392*x^2*Log[1 - la]^2*Log[zb] + 
       375552*Log[1 - x]*Log[zb] - 147456*la*Log[1 - x]*Log[zb] - 
       375552*x*Log[1 - x]*Log[zb] + 147456*la*x*Log[1 - x]*Log[zb] - 
       82512*Log[1 - x]^2*Log[zb] + 82512*la*Log[1 - x]^2*Log[zb] + 
       82512*x*Log[1 - x]^2*Log[zb] - 82512*la*x*Log[1 - x]^2*Log[zb] + 
       266112*x*Log[x]*Log[zb] - 95040*la*x*Log[x]*Log[zb] - 
       86400*Log[1 - x]*Log[x]*Log[zb] + 86400*la*Log[1 - x]*Log[x]*Log[zb] - 
       84672*x*Log[1 - x]*Log[x]*Log[zb] + 84672*la*x*Log[1 - x]*Log[x]*
        Log[zb] - 44064*x*Log[x]^2*Log[zb] + 44064*la*x*Log[x]^2*Log[zb] - 
       1057176*x*Log[zb]^2 + 493848*la*x*Log[zb]^2 + 864*Pi^2*x*Log[zb]^2 - 
       864*la*Pi^2*x*Log[zb]^2 + 1057176*x^2*Log[zb]^2 - 
       493848*la*x^2*Log[zb]^2 - 864*Pi^2*x^2*Log[zb]^2 + 
       864*la*Pi^2*x^2*Log[zb]^2 + 697248*x*Log[1 - la]*Log[zb]^2 - 
       697248*x^2*Log[1 - la]*Log[zb]^2 - 197856*Log[1 - x]*Log[zb]^2 + 
       197856*la*Log[1 - x]*Log[zb]^2 + 197856*x*Log[1 - x]*Log[zb]^2 - 
       197856*la*x*Log[1 - x]*Log[zb]^2 - 158112*x*Log[x]*Log[zb]^2 + 
       158112*la*x*Log[x]*Log[zb]^2 + 741168*x*Log[zb]^3 - 
       325584*la*x*Log[zb]^3 - 741168*x^2*Log[zb]^3 + 
       325584*la*x^2*Log[zb]^3 - 186624*x*Log[zb]^4 + 186624*la*x*Log[zb]^4 + 
       186624*x^2*Log[zb]^4 - 186624*la*x^2*Log[zb]^4 - 22464*Zeta[3] + 
       22464*la*Zeta[3] + 277704*x*Zeta[3] - 168840*la*x*Zeta[3] - 
       255240*x^2*Zeta[3] + 146376*la*x^2*Zeta[3] - 199584*x*Log[zb]*
        Zeta[3] + 199584*la*x*Log[zb]*Zeta[3] + 199584*x^2*Log[zb]*Zeta[3] - 
       199584*la*x^2*Log[zb]*Zeta[3])/(124416*(-1 + la)*(-1 + x)*x) + 
     nc^2*(-(Pi^2*(23 + 49*x)*H[0, xb])/(864*(-1 + x)*x) - 
       (Pi^2*(5 + 4*x)*H[1, xb])/(216*(-1 + x)*x) - 
       ((23 + 49*x)*H[0, 1, 0, xb])/(144*(-1 + x)*x) - 
       (2*H[1, 0, 0, xb])/(3*(-1 + x)) - ((5 + 4*x)*H[1, 1, 0, xb])/
        (36*(-1 + x)*x) - (H[1, 0, xb]*(-70 + 25*la + 406*x - 145*la*x + 
          18*Log[x] - 18*la*Log[x] - 126*x*Log[x] + 126*la*x*Log[x] + 
          78*Log[zb] - 78*la*Log[zb] - 474*x*Log[zb] + 474*la*x*Log[zb]))/
        (432*(-1 + la)*(-1 + x)*x) - (-33600*Pi^2 + 12000*la*Pi^2 - 
         10022915*x + 5885345*la*x + 144435*Pi^2*x - 159465*la*Pi^2*x + 
         31692*Pi^4*x - 31692*la*Pi^4*x + 10022915*x^2 - 5885345*la*x^2 - 
         110835*Pi^2*x^2 + 147465*la*Pi^2*x^2 - 31692*Pi^4*x^2 + 
         31692*la*Pi^4*x^2 + 4130820*x*Log[1 - la] + 62640*Pi^2*x*
          Log[1 - la] - 4130820*x^2*Log[1 - la] - 62640*Pi^2*x^2*
          Log[1 - la] - 2165940*x*Log[1 - la]^2 + 2165940*x^2*Log[1 - la]^2 + 
         734400*x*Log[1 - la]^3 - 734400*x^2*Log[1 - la]^3 - 
         1157640*Log[1 - x] + 472920*la*Log[1 - x] + 80280*Pi^2*Log[1 - x] - 
         80280*la*Pi^2*Log[1 - x] + 1157640*x*Log[1 - x] - 
         472920*la*x*Log[1 - x] + 23400*Pi^2*x*Log[1 - x] - 
         23400*la*Pi^2*x*Log[1 - x] + 1127520*Log[1 - la]*Log[1 - x] - 
         1127520*x*Log[1 - la]*Log[1 - x] + 705240*Log[1 - x]^2 - 
         258120*la*Log[1 - x]^2 - 705240*x*Log[1 - x]^2 + 
         258120*la*x*Log[1 - x]^2 - 133200*Log[1 - x]^3 + 
         133200*la*Log[1 - x]^3 + 133200*x*Log[1 - x]^3 - 
         133200*la*x*Log[1 - x]^3 + 8640*Pi^2*Log[x] - 8640*la*Pi^2*Log[x] - 
         840960*x*Log[x] + 322560*la*x*Log[x] + 17280*Pi^2*x*Log[x] - 
         17280*la*Pi^2*x*Log[x] + 933120*x*Log[1 - la]*Log[x] + 
         671040*Log[1 - x]*Log[x] - 256320*la*Log[1 - x]*Log[x] + 
         780480*x*Log[1 - x]*Log[x] - 262080*la*x*Log[1 - x]*Log[x] - 
         168480*Log[1 - x]^2*Log[x] + 168480*la*Log[1 - x]^2*Log[x] - 
         298080*x*Log[1 - x]^2*Log[x] + 298080*la*x*Log[1 - x]^2*Log[x] + 
         362880*x*Log[x]^2 - 129600*la*x*Log[x]^2 - 69120*Log[1 - x]*
          Log[x]^2 + 69120*la*Log[1 - x]*Log[x]^2 - 164160*x*Log[1 - x]*
          Log[x]^2 + 164160*la*x*Log[1 - x]*Log[x]^2 - 43200*x*Log[x]^3 + 
         43200*la*x*Log[x]^3 + 37440*Pi^2*Log[zb] - 37440*la*Pi^2*Log[zb] + 
         12617300*x*Log[zb] - 6405500*la*x*Log[zb] + 145260*Pi^2*x*Log[zb] - 
         42660*la*Pi^2*x*Log[zb] - 12617300*x^2*Log[zb] + 
         6405500*la*x^2*Log[zb] - 182700*Pi^2*x^2*Log[zb] + 
         80100*la*Pi^2*x^2*Log[zb] - 6663600*x*Log[1 - la]*Log[zb] + 
         6663600*x^2*Log[1 - la]*Log[zb] + 3622320*x*Log[1 - la]^2*Log[zb] - 
         3622320*x^2*Log[1 - la]^2*Log[zb] + 3127680*Log[1 - x]*Log[zb] - 
         1183680*la*Log[1 - x]*Log[zb] - 3127680*x*Log[1 - x]*Log[zb] + 
         1183680*la*x*Log[1 - x]*Log[zb] - 768960*Log[1 - x]^2*Log[zb] + 
         768960*la*Log[1 - x]^2*Log[zb] + 768960*x*Log[1 - x]^2*Log[zb] - 
         768960*la*x*Log[1 - x]^2*Log[zb] + 2661120*x*Log[x]*Log[zb] - 
         950400*la*x*Log[x]*Log[zb] - 725760*Log[1 - x]*Log[x]*Log[zb] + 
         725760*la*Log[1 - x]*Log[x]*Log[zb] - 984960*x*Log[1 - x]*Log[x]*
          Log[zb] + 984960*la*x*Log[1 - x]*Log[x]*Log[zb] - 
         440640*x*Log[x]^2*Log[zb] + 440640*la*x*Log[x]^2*Log[zb] - 
         10045560*x*Log[zb]^2 + 4792440*la*x*Log[zb]^2 - 
         83880*Pi^2*x*Log[zb]^2 + 83880*la*Pi^2*x*Log[zb]^2 + 
         10045560*x^2*Log[zb]^2 - 4792440*la*x^2*Log[zb]^2 + 
         83880*Pi^2*x^2*Log[zb]^2 - 83880*la*Pi^2*x^2*Log[zb]^2 + 
         6078240*x*Log[1 - la]*Log[zb]^2 - 6078240*x^2*Log[1 - la]*
          Log[zb]^2 - 1684800*Log[1 - x]*Log[zb]^2 + 1684800*la*Log[1 - x]*
          Log[zb]^2 + 1684800*x*Log[1 - x]*Log[zb]^2 - 
         1684800*la*x*Log[1 - x]*Log[zb]^2 - 1581120*x*Log[x]*Log[zb]^2 + 
         1581120*la*x*Log[x]*Log[zb]^2 + 6295440*x*Log[zb]^3 - 
         2830800*la*x*Log[zb]^3 - 6295440*x^2*Log[zb]^3 + 
         2830800*la*x^2*Log[zb]^3 - 1506960*x*Log[zb]^4 + 
         1506960*la*x*Log[zb]^4 + 1506960*x^2*Log[zb]^4 - 
         1506960*la*x^2*Log[zb]^4 - 224640*Zeta[3] + 224640*la*Zeta[3] + 
         1773000*x*Zeta[3] - 1008360*la*x*Zeta[3] - 1548360*x^2*Zeta[3] + 
         783720*la*x^2*Zeta[3] - 1326240*x*Log[zb]*Zeta[3] + 
         1326240*la*x*Log[zb]*Zeta[3] + 1326240*x^2*Log[zb]*Zeta[3] - 
         1326240*la*x^2*Log[zb]*Zeta[3])/(1244160*(-1 + la)*(-1 + x)*x))) + 
   (nf^2*(-(228 - 108*la - 3*Pi^2 + 3*la*Pi^2 - 108*Log[1 - la] - 
          304*Log[zb] + 160*la*Log[zb] + 96*Log[zb]^2 - 96*la*Log[zb]^2)/
        (1728*(-1 + la)*nc) + (nc*(228 - 108*la - 3*Pi^2 + 3*la*Pi^2 - 
          108*Log[1 - la] - 304*Log[zb] + 160*la*Log[zb] + 96*Log[zb]^2 - 
          96*la*Log[zb]^2))/(1728*(-1 + la))) + 
     (-20895*x + 11445*la*x - 1225*Pi^2*x + 865*la*Pi^2*x - 92*Pi^4*x + 
       92*la*Pi^4*x + 4860*x*Log[1 - la] - 1440*Pi^2*x*Log[1 - la] + 
       9720*Log[1 - x] - 5400*la*Log[1 - x] + 640*Pi^2*Log[1 - x] - 
       640*la*Pi^2*Log[1 - x] - 720*Log[1 - x]^2 + 720*la*Log[1 - x]^2 + 
       7200*Log[1 - x]*Log[x] - 1440*la*Log[1 - x]*Log[x] - 
       960*Log[1 - x]^2*Log[x] + 960*la*Log[1 - x]^2*Log[x] - 
       2880*Log[1 - x]*Log[x]^2 + 2880*la*Log[1 - x]*Log[x]^2 - 
       11340*x*Log[zb] + 1620*la*x*Log[zb] - 3960*Pi^2*x*Log[zb] + 
       120*la*Pi^2*x*Log[zb] + 12960*x*Log[1 - la]*Log[zb] + 
       1440*Log[1 - x]*Log[zb] + 4320*la*Log[1 - x]*Log[zb] - 
       960*Log[1 - x]^2*Log[zb] + 960*la*Log[1 - x]^2*Log[zb] - 
       13440*Log[1 - x]*Log[x]*Log[zb] + 13440*la*Log[1 - x]*Log[x]*Log[zb] + 
       31200*x*Log[zb]^2 - 16080*la*x*Log[zb]^2 + 4880*Pi^2*x*Log[zb]^2 - 
       4880*la*Pi^2*x*Log[zb]^2 + 8640*x*Log[1 - la]*Log[zb]^2 - 
       10560*Log[1 - x]*Log[zb]^2 + 10560*la*Log[1 - x]*Log[zb]^2 + 
       6960*x*Log[zb]^3 + 7440*la*x*Log[zb]^3 - 12080*x*Log[zb]^4 + 
       12080*la*x*Log[zb]^4 + 20880*x*Zeta[3] - 10800*la*x*Zeta[3] - 
       14400*x*Log[zb]*Zeta[3] + 14400*la*x*Log[zb]*Zeta[3])/
      (92160*(-1 + la)*nc^3*x) + 
     ((Pi^2*(-1 + 5*x)*H[0, xb])/(64*(-1 + x)*x) + (Pi^2*H[1, xb])/
        (16*(-1 + x)) + (3*(-1 + 5*x)*H[0, 1, 0, xb])/(32*(-1 + x)*x) + 
       ((1 + 23*x)*H[1, 0, 0, xb])/(48*(-1 + x)*x) + (3*H[1, 1, 0, xb])/
        (8*(-1 + x)) + (H[1, 0, xb]*(3 - 3*la + 33*x + 3*la*x + 4*Log[x] - 
          4*la*Log[x] - 40*x*Log[x] + 40*la*x*Log[x] + 4*Log[zb] - 
          4*la*Log[zb] - 88*x*Log[zb] + 88*la*x*Log[zb]))/
        (96*(-1 + la)*(-1 + x)*x) + (4320*Pi^2 - 4320*la*Pi^2 + 1766325*x - 
         809175*la*x + 203075*Pi^2*x - 102275*la*Pi^2*x + 3216*Pi^4*x - 
         3216*la*Pi^4*x - 1766325*x^2 + 809175*la*x^2 - 207395*Pi^2*x^2 + 
         106595*la*Pi^2*x^2 - 3216*Pi^4*x^2 + 3216*la*Pi^4*x^2 - 
         986580*x*Log[1 - la] - 108000*Pi^2*x*Log[1 - la] + 
         986580*x^2*Log[1 - la] + 108000*Pi^2*x^2*Log[1 - la] + 
         369360*x*Log[1 - la]^2 - 369360*x^2*Log[1 - la]^2 + 
         332760*Log[1 - x] - 181560*la*Log[1 - x] - 12960*Pi^2*Log[1 - x] + 
         12960*la*Pi^2*Log[1 - x] - 328440*x*Log[1 - x] + 
         177240*la*x*Log[1 - x] + 64800*Pi^2*x*Log[1 - x] - 
         64800*la*Pi^2*x*Log[1 - x] - 4320*x^2*Log[1 - x] + 
         4320*la*x^2*Log[1 - x] - 207360*Log[1 - la]*Log[1 - x] + 
         207360*x*Log[1 - la]*Log[1 - x] - 355680*Log[1 - x]^2 + 
         122400*la*Log[1 - x]^2 + 355680*x*Log[1 - x]^2 - 
         122400*la*x*Log[1 - x]^2 + 97920*Log[1 - x]^3 - 
         97920*la*Log[1 - x]^3 - 97920*x*Log[1 - x]^3 + 
         97920*la*x*Log[1 - x]^3 + 5760*Pi^2*Log[x] - 5760*la*Pi^2*Log[x] + 
         21600*x*Log[x] - 21600*la*x*Log[x] + 7200*Pi^2*x*Log[x] - 
         7200*la*Pi^2*x*Log[x] + 4320*x^2*Log[x] - 4320*la*x^2*Log[x] + 
         466560*x*Log[1 - la]*Log[x] + 393120*Log[1 - x]*Log[x] - 
         82080*la*Log[1 - x]*Log[x] + 73440*x*Log[1 - x]*Log[x] + 
         82080*la*x*Log[1 - x]*Log[x] - 17280*Log[1 - x]^2*Log[x] + 
         17280*la*Log[1 - x]^2*Log[x] - 216000*x*Log[1 - x]^2*Log[x] + 
         216000*la*x*Log[1 - x]^2*Log[x] + 272160*x*Log[x]^2 - 
         38880*la*x*Log[x]^2 - 181440*Log[1 - x]*Log[x]^2 + 
         181440*la*Log[1 - x]*Log[x]^2 - 51840*x*Log[1 - x]*Log[x]^2 + 
         51840*la*x*Log[1 - x]*Log[x]^2 - 60480*x*Log[x]^3 + 
         60480*la*x*Log[x]^3 + 5760*Pi^2*Log[zb] - 5760*la*Pi^2*Log[zb] - 
         1969820*x*Log[zb] + 1016900*la*x*Log[zb] - 359280*Pi^2*x*Log[zb] + 
         186480*la*Pi^2*x*Log[zb] + 1969820*x^2*Log[zb] - 
         1016900*la*x^2*Log[zb] + 353520*Pi^2*x^2*Log[zb] - 
         180720*la*Pi^2*x^2*Log[zb] + 492480*x*Log[1 - la]*Log[zb] - 
         492480*x^2*Log[1 - la]*Log[zb] + 492480*x*Log[1 - la]^2*Log[zb] - 
         492480*x^2*Log[1 - la]^2*Log[zb] - 249120*Log[1 - x]*Log[zb] + 
         145440*la*Log[1 - x]*Log[zb] + 249120*x*Log[1 - x]*Log[zb] - 
         145440*la*x*Log[1 - x]*Log[zb] + 341280*Log[1 - x]^2*Log[zb] - 
         341280*la*Log[1 - x]^2*Log[zb] - 341280*x*Log[1 - x]^2*Log[zb] + 
         341280*la*x*Log[1 - x]^2*Log[zb] + 1166400*x*Log[x]*Log[zb] - 
         77760*la*x*Log[x]*Log[zb] - 725760*Log[1 - x]*Log[x]*Log[zb] + 
         725760*la*Log[1 - x]*Log[x]*Log[zb] - 362880*x*Log[1 - x]*Log[x]*
          Log[zb] + 362880*la*x*Log[1 - x]*Log[x]*Log[zb] - 
         492480*x*Log[x]^2*Log[zb] + 492480*la*x*Log[x]^2*Log[zb] + 
         3360*x*Log[zb]^2 - 221520*la*x*Log[zb]^2 + 140400*Pi^2*x*Log[zb]^2 - 
         140400*la*Pi^2*x*Log[zb]^2 - 3360*x^2*Log[zb]^2 + 
         221520*la*x^2*Log[zb]^2 - 140400*Pi^2*x^2*Log[zb]^2 + 
         140400*la*Pi^2*x^2*Log[zb]^2 + 1762560*x*Log[1 - la]*Log[zb]^2 - 
         1762560*x^2*Log[1 - la]*Log[zb]^2 - 155520*Log[1 - x]*Log[zb]^2 + 
         155520*la*Log[1 - x]*Log[zb]^2 + 155520*x*Log[1 - x]*Log[zb]^2 - 
         155520*la*x*Log[1 - x]*Log[zb]^2 - 1218240*x*Log[x]*Log[zb]^2 + 
         1218240*la*x*Log[x]*Log[zb]^2 + 2082480*x*Log[zb]^3 - 
         492720*la*x*Log[zb]^3 - 2082480*x^2*Log[zb]^3 + 
         492720*la*x^2*Log[zb]^3 - 962640*x*Log[zb]^4 + 
         962640*la*x*Log[zb]^4 + 962640*x^2*Log[zb]^4 - 
         962640*la*x^2*Log[zb]^4 + 172800*Zeta[3] - 172800*la*Zeta[3] + 
         458640*x*Zeta[3] + 85680*la*x*Zeta[3] - 631440*x^2*Zeta[3] + 
         87120*la*x^2*Zeta[3] - 1175040*x*Log[zb]*Zeta[3] + 
         1175040*la*x*Log[zb]*Zeta[3] + 1175040*x^2*Log[zb]*Zeta[3] - 
         1175040*la*x^2*Log[zb]*Zeta[3])/(829440*(-1 + la)*(-1 + x)*x))/nc + 
     nc^3*((-5*Pi^2*(2 + x)*H[0, xb])/(144*(-1 + x)*x) + 
       (Pi^2*(-5 + 64*x)*H[1, xb])/(288*(-1 + x)*x) - 
       (5*(2 + x)*H[0, 1, 0, xb])/(24*(-1 + x)*x) - 
       ((-16 + 69*x)*H[1, 0, 0, xb])/(96*(-1 + x)*x) + 
       ((-5 + 64*x)*H[1, 1, 0, xb])/(48*(-1 + x)*x) + 
       (H[1, 0, xb]*(-23 + 23*la + 209*x - 155*la*x + 15*Log[x] - 
          15*la*Log[x] - 174*x*Log[x] + 174*la*x*Log[x] - 6*Log[zb] + 
          6*la*Log[zb] - 84*x*Log[zb] + 84*la*x*Log[zb]))/
        (144*(-1 + la)*(-1 + x)*x) - (22080*Pi^2 - 22080*la*Pi^2 + 
         5397885*x - 2759535*la*x + 518595*Pi^2*x - 316995*la*Pi^2*x + 
         23352*Pi^4*x - 23352*la*Pi^4*x - 5397885*x^2 + 2759535*la*x^2 - 
         540675*Pi^2*x^2 + 339075*la*Pi^2*x^2 - 23352*Pi^4*x^2 + 
         23352*la*Pi^4*x^2 - 3454740*x*Log[1 - la] - 99360*Pi^2*x*
          Log[1 - la] + 3454740*x^2*Log[1 - la] + 99360*Pi^2*x^2*
          Log[1 - la] + 2054160*x*Log[1 - la]^2 - 2054160*x^2*Log[1 - la]^2 - 
         864000*x*Log[1 - la]^3 + 864000*x^2*Log[1 - la]^3 + 
         1840920*Log[1 - x] - 773880*la*Log[1 - x] + 154080*Pi^2*Log[1 - x] - 
         154080*la*Pi^2*Log[1 - x] - 1836600*x*Log[1 - x] + 
         769560*la*x*Log[1 - x] - 67680*Pi^2*x*Log[1 - x] + 
         67680*la*Pi^2*x*Log[1 - x] - 4320*x^2*Log[1 - x] + 
         4320*la*x^2*Log[1 - x] - 103680*Log[1 - la]*Log[1 - x] + 
         103680*x*Log[1 - la]*Log[1 - x] - 112320*Log[1 - x]^2 + 
         397440*la*Log[1 - x]^2 + 112320*x*Log[1 - x]^2 - 
         397440*la*x*Log[1 - x]^2 - 169920*Log[1 - x]^3 + 
         169920*la*Log[1 - x]^3 + 169920*x*Log[1 - x]^3 - 
         169920*la*x*Log[1 - x]^3 - 14400*Pi^2*Log[x] + 
         14400*la*Pi^2*Log[x] + 1933920*x*Log[x] - 793440*la*x*Log[x] + 
         79200*Pi^2*x*Log[x] - 79200*la*Pi^2*x*Log[x] + 4320*x^2*Log[x] - 
         4320*la*x^2*Log[x] - 2436480*x*Log[1 - la]*Log[x] - 
         779040*Log[1 - x]*Log[x] + 468000*la*Log[1 - x]*Log[x] - 
         1553760*x*Log[1 - x]*Log[x] + 672480*la*x*Log[1 - x]*Log[x] - 
         69120*Log[1 - x]^2*Log[x] + 69120*la*Log[1 - x]^2*Log[x] + 
         43200*x*Log[1 - x]^2*Log[x] - 43200*la*x*Log[1 - x]^2*Log[x] - 
         1542240*x*Log[x]^2 + 324000*la*x*Log[x]^2 + 138240*Log[1 - x]*
          Log[x]^2 - 138240*la*Log[1 - x]*Log[x]^2 + 665280*x*Log[1 - x]*
          Log[x]^2 - 665280*la*x*Log[1 - x]*Log[x]^2 + 400320*x*Log[x]^3 - 
         400320*la*x*Log[x]^3 + 5760*Pi^2*Log[zb] - 5760*la*Pi^2*Log[zb] - 
         9959420*x*Log[zb] + 4231460*la*x*Log[zb] - 529200*Pi^2*x*Log[zb] + 
         373680*la*Pi^2*x*Log[zb] + 9959420*x^2*Log[zb] - 
         4231460*la*x^2*Log[zb] + 523440*Pi^2*x^2*Log[zb] - 
         367920*la*Pi^2*x^2*Log[zb] + 7058880*x*Log[1 - la]*Log[zb] - 
         7058880*x^2*Log[1 - la]*Log[zb] - 4691520*x*Log[1 - la]^2*Log[zb] + 
         4691520*x^2*Log[1 - la]^2*Log[zb] - 1792800*Log[1 - x]*Log[zb] + 
         1896480*la*Log[1 - x]*Log[zb] + 1792800*x*Log[1 - x]*Log[zb] - 
         1896480*la*x*Log[1 - x]*Log[zb] - 695520*Log[1 - x]^2*Log[zb] + 
         695520*la*Log[1 - x]^2*Log[zb] + 695520*x*Log[1 - x]^2*Log[zb] - 
         695520*la*x*Log[1 - x]^2*Log[zb] - 6886080*x*Log[x]*Log[zb] + 
         2168640*la*x*Log[x]*Log[zb] + 518400*Log[1 - x]*Log[x]*Log[zb] - 
         518400*la*Log[1 - x]*Log[x]*Log[zb] + 1710720*x*Log[1 - x]*Log[x]*
          Log[zb] - 1710720*la*x*Log[1 - x]*Log[x]*Log[zb] + 
         2410560*x*Log[x]^2*Log[zb] - 2410560*la*x*Log[x]^2*Log[zb] + 
         11065440*x*Log[zb]^2 - 4872720*la*x*Log[zb]^2 + 
         123120*Pi^2*x*Log[zb]^2 - 123120*la*Pi^2*x*Log[zb]^2 - 
         11065440*x^2*Log[zb]^2 + 4872720*la*x^2*Log[zb]^2 - 
         123120*Pi^2*x^2*Log[zb]^2 + 123120*la*Pi^2*x^2*Log[zb]^2 - 
         8605440*x*Log[1 - la]*Log[zb]^2 + 8605440*x^2*Log[1 - la]*
          Log[zb]^2 - 362880*Log[1 - x]*Log[zb]^2 + 362880*la*Log[1 - x]*
          Log[zb]^2 + 362880*x*Log[1 - x]*Log[zb]^2 - 362880*la*x*Log[1 - x]*
          Log[zb]^2 + 4587840*x*Log[x]*Log[zb]^2 - 4587840*la*x*Log[x]*
          Log[zb]^2 - 9011280*x*Log[zb]^3 + 3689040*la*x*Log[zb]^3 + 
         9011280*x^2*Log[zb]^3 - 3689040*la*x^2*Log[zb]^3 + 
         2493360*x*Log[zb]^4 - 2493360*la*x*Log[zb]^4 - 
         2493360*x^2*Log[zb]^4 + 2493360*la*x^2*Log[zb]^4 - 743040*Zeta[3] + 
         743040*la*Zeta[3] - 592560*x*Zeta[3] + 255600*la*x*Zeta[3] + 
         1335600*x^2*Zeta[3] - 998640*la*x^2*Zeta[3] + 587520*x*Log[zb]*
          Zeta[3] - 587520*la*x*Log[zb]*Zeta[3] - 587520*x^2*Log[zb]*
          Zeta[3] + 587520*la*x^2*Log[zb]*Zeta[3])/(829440*(-1 + la)*(-1 + x)*
         x)) + nc*(-(Pi^2*(-49 + 25*x)*H[0, xb])/(576*(-1 + x)*x) - 
       (Pi^2*(-5 + 82*x)*H[1, xb])/(288*(-1 + x)*x) - 
       ((-49 + 25*x)*H[0, 1, 0, xb])/(96*(-1 + x)*x) + 
       ((-18 + 23*x)*H[1, 0, 0, xb])/(96*(-1 + x)*x) - 
       ((-5 + 82*x)*H[1, 1, 0, xb])/(48*(-1 + x)*x) - 
       (H[1, 0, xb]*(-37 + 37*la + 517*x - 301*la*x + 42*Log[x] - 
          42*la*Log[x] - 468*x*Log[x] + 468*la*x*Log[x] - 432*x*Log[zb] + 
          432*la*x*Log[zb]))/(288*(-1 + la)*(-1 + x)*x) + 
       (17760*Pi^2 - 17760*la*Pi^2 + 3443505*x - 1847355*la*x + 
         304495*Pi^2*x - 206935*la*Pi^2*x + 19308*Pi^4*x - 19308*la*Pi^4*x - 
         3443505*x^2 + 1847355*la*x^2 - 322255*Pi^2*x^2 + 
         224695*la*Pi^2*x^2 - 19308*Pi^4*x^2 + 19308*la*Pi^4*x^2 - 
         2424420*x*Log[1 - la] - 4320*Pi^2*x*Log[1 - la] + 
         2424420*x^2*Log[1 - la] + 4320*Pi^2*x^2*Log[1 - la] + 
         1684800*x*Log[1 - la]^2 - 1684800*x^2*Log[1 - la]^2 - 
         864000*x*Log[1 - la]^3 + 864000*x^2*Log[1 - la]^3 + 
         1595640*Log[1 - x] - 640920*la*Log[1 - x] + 172800*Pi^2*Log[1 - x] - 
         172800*la*Pi^2*Log[1 - x] - 1595640*x*Log[1 - x] + 
         640920*la*x*Log[1 - x] - 138240*Pi^2*x*Log[1 - x] + 
         138240*la*Pi^2*x*Log[1 - x] + 103680*Log[1 - la]*Log[1 - x] - 
         103680*x*Log[1 - la]*Log[1 - x] + 236880*Log[1 - x]^2 + 
         281520*la*Log[1 - x]^2 - 236880*x*Log[1 - x]^2 - 
         281520*la*x*Log[1 - x]^2 - 267840*Log[1 - x]^3 + 
         267840*la*Log[1 - x]^3 + 267840*x*Log[1 - x]^3 - 
         267840*la*x*Log[1 - x]^3 - 20160*Pi^2*Log[x] + 
         20160*la*Pi^2*Log[x] + 1912320*x*Log[x] - 771840*la*x*Log[x] + 
         72000*Pi^2*x*Log[x] - 72000*la*Pi^2*x*Log[x] - 2903040*x*Log[1 - la]*
          Log[x] - 1107360*Log[1 - x]*Log[x] + 537120*la*Log[1 - x]*Log[x] - 
         1692000*x*Log[1 - x]*Log[x] + 603360*la*x*Log[1 - x]*Log[x] - 
         60480*Log[1 - x]^2*Log[x] + 60480*la*Log[1 - x]^2*Log[x] + 
         267840*x*Log[1 - x]^2*Log[x] - 267840*la*x*Log[1 - x]^2*Log[x] - 
         1814400*x*Log[x]^2 + 362880*la*x*Log[x]^2 + 293760*Log[1 - x]*
          Log[x]^2 - 293760*la*Log[1 - x]*Log[x]^2 + 743040*x*Log[1 - x]*
          Log[x]^2 - 743040*la*x*Log[1 - x]*Log[x]^2 + 460800*x*Log[x]^3 - 
         460800*la*x*Log[x]^3 - 8091660*x*Log[zb] + 3229140*la*x*Log[zb] - 
         205560*Pi^2*x*Log[zb] + 188280*la*Pi^2*x*Log[zb] + 
         8091660*x^2*Log[zb] - 3229140*la*x^2*Log[zb] + 
         205560*Pi^2*x^2*Log[zb] - 188280*la*Pi^2*x^2*Log[zb] + 
         6683040*x*Log[1 - la]*Log[zb] - 6683040*x^2*Log[1 - la]*Log[zb] - 
         5184000*x*Log[1 - la]^2*Log[zb] + 5184000*x^2*Log[1 - la]^2*
          Log[zb] - 1530720*Log[1 - x]*Log[zb] + 1789920*la*Log[1 - x]*
          Log[zb] + 1530720*x*Log[1 - x]*Log[zb] - 1789920*la*x*Log[1 - x]*
          Log[zb] - 1045440*Log[1 - x]^2*Log[zb] + 1045440*la*Log[1 - x]^2*
          Log[zb] + 1045440*x*Log[1 - x]^2*Log[zb] - 1045440*la*x*
          Log[1 - x]^2*Log[zb] - 8052480*x*Log[x]*Log[zb] + 
         2246400*la*x*Log[x]*Log[zb] + 1123200*Log[1 - x]*Log[x]*Log[zb] - 
         1123200*la*Log[1 - x]*Log[x]*Log[zb] + 2194560*x*Log[1 - x]*Log[x]*
          Log[zb] - 2194560*la*x*Log[1 - x]*Log[x]*Log[zb] + 
         2903040*x*Log[x]^2*Log[zb] - 2903040*la*x*Log[x]^2*Log[zb] + 
         11342880*x*Log[zb]^2 - 4795920*la*x*Log[zb]^2 + 
         26640*Pi^2*x*Log[zb]^2 - 26640*la*Pi^2*x*Log[zb]^2 - 
         11342880*x^2*Log[zb]^2 + 4795920*la*x^2*Log[zb]^2 - 
         26640*Pi^2*x^2*Log[zb]^2 + 26640*la*Pi^2*x^2*Log[zb]^2 - 
         10290240*x*Log[1 - la]*Log[zb]^2 + 10290240*x^2*Log[1 - la]*
          Log[zb]^2 - 302400*Log[1 - x]*Log[zb]^2 + 302400*la*Log[1 - x]*
          Log[zb]^2 + 302400*x*Log[1 - x]*Log[zb]^2 - 302400*la*x*Log[1 - x]*
          Log[zb]^2 + 5806080*x*Log[x]*Log[zb]^2 - 5806080*la*x*Log[x]*
          Log[zb]^2 - 11031120*x*Log[zb]^3 + 4248720*la*x*Log[zb]^3 + 
         11031120*x^2*Log[zb]^3 - 4248720*la*x^2*Log[zb]^3 + 
         3347280*x*Log[zb]^4 - 3347280*la*x*Log[zb]^4 - 
         3347280*x^2*Log[zb]^4 + 3347280*la*x^2*Log[zb]^4 - 915840*Zeta[3] + 
         915840*la*Zeta[3] - 863280*x*Zeta[3] + 72720*la*x*Zeta[3] + 
         1779120*x^2*Zeta[3] - 988560*la*x^2*Zeta[3] + 1632960*x*Log[zb]*
          Zeta[3] - 1632960*la*x*Log[zb]*Zeta[3] - 1632960*x^2*Log[zb]*
          Zeta[3] + 1632960*la*x^2*Log[zb]*Zeta[3])/(829440*(-1 + la)*
         (-1 + x)*x)) + nf*(-((-5 + 29*x)*H[1, 0, xb])/(144*(-1 + x)*x) + 
       (6297*x + 453*la*x + 865*Pi^2*x - 361*la*Pi^2*x - 4860*x*Log[1 - la] - 
         4008*Log[1 - x] + 1848*la*Log[1 - x] + 360*Log[1 - x]^2 - 
         360*la*Log[1 - x]^2 + 864*Log[1 - x]*Log[x] - 864*la*Log[1 - x]*
          Log[x] - 4492*x*Log[zb] + 3556*la*x*Log[zb] - 1044*Pi^2*x*Log[zb] + 
         1044*la*Pi^2*x*Log[zb] - 6480*x*Log[1 - la]*Log[zb] + 
         3744*Log[1 - x]*Log[zb] - 3744*la*Log[1 - x]*Log[zb] - 
         14160*x*Log[zb]^2 + 4224*la*x*Log[zb]^2 + 7680*x*Log[zb]^3 - 
         7680*la*x*Log[zb]^3 + 7056*x*Zeta[3] - 7056*la*x*Zeta[3])/
        (41472*(-1 + la)*nc^2*x) + (-120*Pi^2 + 120*la*Pi^2 - 46311*x + 
         27897*la*x - 1783*Pi^2*x + 883*la*Pi^2*x + 46311*x^2 - 
         27897*la*x^2 + 1903*Pi^2*x^2 - 1003*la*Pi^2*x^2 + 
         19476*x*Log[1 - la] - 19476*x^2*Log[1 - la] - 
         11016*x*Log[1 - la]^2 + 11016*x^2*Log[1 - la]^2 - 12072*Log[1 - x] + 
         4728*la*Log[1 - x] + 12072*x*Log[1 - x] - 4728*la*x*Log[1 - x] + 
         2664*Log[1 - x]^2 - 2664*la*Log[1 - x]^2 - 2664*x*Log[1 - x]^2 + 
         2664*la*x*Log[1 - x]^2 - 8064*x*Log[x] + 2880*la*x*Log[x] + 
         2736*Log[1 - x]*Log[x] - 2736*la*Log[1 - x]*Log[x] + 
         2448*x*Log[1 - x]*Log[x] - 2448*la*x*Log[1 - x]*Log[x] + 
         1296*x*Log[x]^2 - 1296*la*x*Log[x]^2 + 64500*x*Log[zb] - 
         31308*la*x*Log[zb] + 1440*Pi^2*x*Log[zb] - 1440*la*Pi^2*x*Log[zb] - 
         64500*x^2*Log[zb] + 31308*la*x^2*Log[zb] - 1440*Pi^2*x^2*Log[zb] + 
         1440*la*Pi^2*x^2*Log[zb] - 39744*x*Log[1 - la]*Log[zb] + 
         39744*x^2*Log[1 - la]*Log[zb] + 12672*Log[1 - x]*Log[zb] - 
         12672*la*Log[1 - x]*Log[zb] - 12672*x*Log[1 - x]*Log[zb] + 
         12672*la*x*Log[1 - x]*Log[zb] + 9504*x*Log[x]*Log[zb] - 
         9504*la*x*Log[x]*Log[zb] - 64512*x*Log[zb]^2 + 
         28656*la*x*Log[zb]^2 + 64512*x^2*Log[zb]^2 - 
         28656*la*x^2*Log[zb]^2 + 21600*x*Log[zb]^3 - 21600*la*x*Log[zb]^3 - 
         21600*x^2*Log[zb]^3 + 21600*la*x^2*Log[zb]^3 + 4464*x*Zeta[3] - 
         4464*la*x*Zeta[3] - 4464*x^2*Zeta[3] + 4464*la*x^2*Zeta[3])/
        (20736*(-1 + la)*(-1 + x)*x) + 
       nc^2*(((-5 + 29*x)*H[1, 0, xb])/(144*(-1 + x)*x) - 
         (-240*Pi^2 + 240*la*Pi^2 - 98919*x + 55341*la*x - 4431*Pi^2*x + 
           2127*la*Pi^2*x + 98919*x^2 - 55341*la*x^2 + 4671*Pi^2*x^2 - 
           2367*la*Pi^2*x^2 + 43812*x*Log[1 - la] - 43812*x^2*Log[1 - la] - 
           22032*x*Log[1 - la]^2 + 22032*x^2*Log[1 - la]^2 - 
           20136*Log[1 - x] + 7608*la*Log[1 - x] + 20136*x*Log[1 - x] - 
           7608*la*x*Log[1 - x] + 4968*Log[1 - x]^2 - 4968*la*Log[1 - x]^2 - 
           4968*x*Log[1 - x]^2 + 4968*la*x*Log[1 - x]^2 - 16128*x*Log[x] + 
           5760*la*x*Log[x] + 4608*Log[1 - x]*Log[x] - 4608*la*Log[1 - x]*
            Log[x] + 5760*x*Log[1 - x]*Log[x] - 5760*la*x*Log[1 - x]*Log[x] + 
           2592*x*Log[x]^2 - 2592*la*x*Log[x]^2 + 133492*x*Log[zb] - 
           66172*la*x*Log[zb] + 3924*Pi^2*x*Log[zb] - 3924*la*Pi^2*x*
            Log[zb] - 133492*x^2*Log[zb] + 66172*la*x^2*Log[zb] - 
           3924*Pi^2*x^2*Log[zb] + 3924*la*Pi^2*x^2*Log[zb] - 
           73008*x*Log[1 - la]*Log[zb] + 73008*x^2*Log[1 - la]*Log[zb] + 
           21600*Log[1 - x]*Log[zb] - 21600*la*Log[1 - x]*Log[zb] - 
           21600*x*Log[1 - x]*Log[zb] + 21600*la*x*Log[1 - x]*Log[zb] + 
           19008*x*Log[x]*Log[zb] - 19008*la*x*Log[x]*Log[zb] - 
           114864*x*Log[zb]^2 + 53088*la*x*Log[zb]^2 + 114864*x^2*Log[zb]^2 - 
           53088*la*x^2*Log[zb]^2 + 35520*x*Log[zb]^3 - 
           35520*la*x*Log[zb]^3 - 35520*x^2*Log[zb]^3 + 35520*la*x^2*
            Log[zb]^3 + 1872*x*Zeta[3] - 1872*la*x*Zeta[3] - 
           1872*x^2*Zeta[3] + 1872*la*x^2*Zeta[3])/(41472*(-1 + la)*(-1 + x)*
           x))))/ep - (409455*x - 203445*la*x + 35325*Pi^2*x - 
     19755*la*Pi^2*x + 1884*Pi^4*x - 228*la*Pi^4*x - 170100*x*Log[1 - la] - 
     6480*Pi^2*x*Log[1 - la] + 43740*x*Log[1 - la]^2 - 
     12960*Pi^2*x*Log[1 - la]^2 - 182520*Log[1 - x] + 85320*la*Log[1 - x] - 
     15120*Pi^2*Log[1 - x] + 3600*la*Pi^2*Log[1 - x] + 
     77760*Log[1 - la]*Log[1 - x] + 29160*Log[1 - x]^2 - 
     16200*la*Log[1 - x]^2 + 1920*Pi^2*Log[1 - x]^2 - 
     1920*la*Pi^2*Log[1 - x]^2 - 1440*Log[1 - x]^3 + 1440*la*Log[1 - x]^3 - 
     40320*Log[1 - x]*Log[x] + 14400*la*Log[1 - x]*Log[x] + 
     12480*Pi^2*Log[1 - x]*Log[x] - 12480*la*Pi^2*Log[1 - x]*Log[x] + 
     103680*Log[1 - la]*Log[1 - x]*Log[x] + 21600*Log[1 - x]^2*Log[x] - 
     4320*la*Log[1 - x]^2*Log[x] - 1920*Log[1 - x]^3*Log[x] + 
     1920*la*Log[1 - x]^3*Log[x] + 73440*Log[1 - x]*Log[x]^2 - 
     21600*la*Log[1 - x]*Log[x]^2 - 8640*Log[1 - x]^2*Log[x]^2 + 
     8640*la*Log[1 - x]^2*Log[x]^2 - 13440*Log[1 - x]*Log[x]^3 + 
     13440*la*Log[1 - x]*Log[x]^3 - 28980*x*Log[zb] + 58140*la*x*Log[zb] - 
     11580*Pi^2*x*Log[zb] + 13740*la*Pi^2*x*Log[zb] - 4592*Pi^4*x*Log[zb] + 
     4592*la*Pi^4*x*Log[zb] - 174960*x*Log[1 - la]*Log[zb] - 
     69120*Pi^2*x*Log[1 - la]*Log[zb] + 116640*x*Log[1 - la]^2*Log[zb] + 
     192960*Log[1 - x]*Log[zb] - 115200*la*Log[1 - x]*Log[zb] + 
     27840*Pi^2*Log[1 - x]*Log[zb] - 27840*la*Pi^2*Log[1 - x]*Log[zb] + 
     103680*Log[1 - la]*Log[1 - x]*Log[zb] + 4320*Log[1 - x]^2*Log[zb] + 
     12960*la*Log[1 - x]^2*Log[zb] - 1920*Log[1 - x]^3*Log[zb] + 
     1920*la*Log[1 - x]^3*Log[zb] + 319680*Log[1 - x]*Log[x]*Log[zb] - 
     77760*la*Log[1 - x]*Log[x]*Log[zb] - 40320*Log[1 - x]^2*Log[x]*Log[zb] + 
     40320*la*Log[1 - x]^2*Log[x]*Log[zb] - 109440*Log[1 - x]*Log[x]^2*
      Log[zb] + 109440*la*Log[1 - x]*Log[x]^2*Log[zb] - 466200*x*Log[zb]^2 + 
     176760*la*x*Log[zb]^2 - 105480*Pi^2*x*Log[zb]^2 + 
     17640*la*Pi^2*x*Log[zb]^2 + 272160*x*Log[1 - la]*Log[zb]^2 + 
     77760*x*Log[1 - la]^2*Log[zb]^2 + 177120*Log[1 - x]*Log[zb]^2 + 
     12960*la*Log[1 - x]*Log[zb]^2 - 31680*Log[1 - x]^2*Log[zb]^2 + 
     31680*la*Log[1 - x]^2*Log[zb]^2 - 270720*Log[1 - x]*Log[x]*Log[zb]^2 + 
     270720*la*Log[1 - x]*Log[x]*Log[zb]^2 + 311760*x*Log[zb]^3 - 
     177840*la*x*Log[zb]^3 + 70880*Pi^2*x*Log[zb]^3 - 
     70880*la*Pi^2*x*Log[zb]^3 + 259200*x*Log[1 - la]*Log[zb]^3 - 
     174720*Log[1 - x]*Log[zb]^3 + 174720*la*Log[1 - x]*Log[zb]^3 + 
     193320*x*Log[zb]^4 + 24120*la*x*Log[zb]^4 - 122400*x*Log[zb]^5 + 
     122400*la*x*Log[zb]^5 - 577080*x*Zeta[3] + 382680*la*x*Zeta[3] + 
     14160*Pi^2*x*Zeta[3] - 14160*la*Pi^2*x*Zeta[3] + 
     181440*x*Log[1 - la]*Zeta[3] - 5760*Log[1 - x]*Zeta[3] + 
     5760*la*Log[1 - x]*Zeta[3] + 518400*x*Log[zb]*Zeta[3] - 
     259200*la*x*Log[zb]*Zeta[3] - 218880*x*Log[zb]^2*Zeta[3] + 
     218880*la*x*Log[zb]^2*Zeta[3] + 77760*x*Zeta[5] - 77760*la*x*Zeta[5])/
    (552960*(-1 + la)*nc^3*x) + 
   nc^3*((Pi^2*(12 + 23*x)*H[0, 0, xb])/(48*(-1 + x)*x) - 
     (Pi^2*(-32 + 125*x)*H[0, 1, xb])/(288*(-1 + x)*x) - 
     (Pi^2*(3 + 61*x)*H[1, 1, xb])/(72*(-1 + x)*x) + 
     ((12 + 23*x)*H[0, 0, 1, 0, xb])/(8*(-1 + x)*x) + 
     ((67 + 90*x)*H[0, 1, 0, 0, xb])/(32*(-1 + x)*x) - 
     ((-32 + 125*x)*H[0, 1, 1, 0, xb])/(48*(-1 + x)*x) + 
     ((-65 + 521*x)*H[1, 0, 0, 0, xb])/(96*(-1 + x)*x) - 
     ((42 + 79*x)*H[1, 0, 1, 0, xb])/(96*(-1 + x)*x) - 
     ((-21 + 106*x)*H[1, 1, 0, 0, xb])/(48*(-1 + x)*x) - 
     ((3 + 61*x)*H[1, 1, 1, 0, xb])/(12*(-1 + x)*x) - 
     (H[1, 0, 0, xb]*(129 - 21*la + 401*x - 683*la*x - 64*Log[x] + 
        64*la*Log[x] - 316*x*Log[x] + 316*la*x*Log[x] - 226*Log[zb] + 
        226*la*Log[zb] + 670*x*Log[zb] - 670*la*x*Log[zb]))/
      (192*(-1 + la)*(-1 + x)*x) - 
     (H[0, 1, 0, xb]*(-125 - 199*la + 521*x - 593*la*x + 150*Log[x] - 
        150*la*Log[x] - 600*x*Log[x] + 600*la*x*Log[x] + 699*Log[zb] - 
        699*la*Log[zb] + 201*x*Log[zb] - 201*la*x*Log[zb]))/
      (288*(-1 + la)*(-1 + x)*x) - 
     (H[1, 1, 0, xb]*(74 - 92*la + 718*x - 133*la*x - 36*Log[x] + 
        36*la*Log[x] - 771*x*Log[x] + 771*la*x*Log[x] + 51*Log[zb] - 
        51*la*Log[zb] - 1167*x*Log[zb] + 1167*la*x*Log[zb]))/
      (144*(-1 + la)*(-1 + x)*x) + 
     (H[1, 0, xb]*(-1408 + 580*la + 24*Pi^2 - 24*la*Pi^2 + 9520*x - 
        3940*la*x + 528*Pi^2*x - 528*la*Pi^2*x - 36*x^2 + 36*la*x^2 + 
        216*Log[1 - la] - 3024*x*Log[1 - la] + 1071*Log[x] - 423*la*Log[x] - 
        9927*x*Log[x] + 3123*la*x*Log[x] - 270*Log[x]^2 + 270*la*Log[x]^2 + 
        4752*x*Log[x]^2 - 4752*la*x*Log[x]^2 + 1716*Log[zb] - 
        1500*la*Log[zb] - 15720*x*Log[zb] + 10536*la*x*Log[zb] - 
        1224*Log[x]*Log[zb] + 1224*la*Log[x]*Log[zb] + 
        13320*x*Log[x]*Log[zb] - 13320*la*x*Log[x]*Log[zb] - 36*Log[zb]^2 + 
        36*la*Log[zb]^2 + 4464*x*Log[zb]^2 - 4464*la*x*Log[zb]^2))/
      (1728*(-1 + la)*(-1 + x)*x) - 
     (H[0, xb]*(-125*Pi^2 - 199*la*Pi^2 + 521*Pi^2*x - 593*la*Pi^2*x + 
        150*Pi^2*Log[x] - 150*la*Pi^2*Log[x] - 600*Pi^2*x*Log[x] + 
        600*la*Pi^2*x*Log[x] + 699*Pi^2*Log[zb] - 699*la*Pi^2*Log[zb] + 
        201*Pi^2*x*Log[zb] - 201*la*Pi^2*x*Log[zb] + 414*Zeta[3] - 
        414*la*Zeta[3] + 9576*x*Zeta[3] - 9576*la*x*Zeta[3]))/
      (1728*(-1 + la)*(-1 + x)*x) - 
     (H[1, xb]*(74*Pi^2 - 92*la*Pi^2 + 718*Pi^2*x - 133*la*Pi^2*x - 
        36*Pi^2*Log[x] + 36*la*Pi^2*Log[x] - 771*Pi^2*x*Log[x] + 
        771*la*Pi^2*x*Log[x] + 51*Pi^2*Log[zb] - 51*la*Pi^2*Log[zb] - 
        1167*Pi^2*x*Log[zb] + 1167*la*Pi^2*x*Log[zb] - 918*Zeta[3] + 
        918*la*Zeta[3] + 4878*x*Zeta[3] - 4878*la*x*Zeta[3]))/
      (864*(-1 + la)*(-1 + x)*x) + (-675840*Pi^2 + 278400*la*Pi^2 + 
       158976*Pi^4 - 158976*la*Pi^4 - 103202845*x + 56108815*la*x - 
       1341375*Pi^2*x + 162105*la*Pi^2*x + 624612*Pi^4*x - 605172*la*Pi^4*x + 
       103202845*x^2 - 56108815*la*x^2 + 2017215*Pi^2*x^2 - 
       440505*la*Pi^2*x^2 - 783588*Pi^4*x^2 + 764148*la*Pi^4*x^2 + 
       103680*Pi^2*Log[1 - la] + 55704060*x*Log[1 - la] + 
       613440*Pi^2*x*Log[1 - la] - 55704060*x^2*Log[1 - la] - 
       717120*Pi^2*x^2*Log[1 - la] - 35524980*x*Log[1 - la]^2 + 
       116640*Pi^2*x*Log[1 - la]^2 + 35524980*x^2*Log[1 - la]^2 - 
       116640*Pi^2*x^2*Log[1 - la]^2 + 13629600*x*Log[1 - la]^3 - 
       13629600*x^2*Log[1 - la]^3 - 4665600*x*Log[1 - la]^4 + 
       4665600*x^2*Log[1 - la]^4 - 23556120*Log[1 - x] + 
       9081960*la*Log[1 - x] - 223200*Pi^2*Log[1 - x] - 
       1409760*la*Pi^2*Log[1 - x] + 23426520*x*Log[1 - x] - 
       9030120*la*x*Log[1 - x] + 1363680*Pi^2*x*Log[1 - x] - 
       871200*la*Pi^2*x*Log[1 - x] + 129600*x^2*Log[1 - x] - 
       51840*la*x^2*Log[1 - x] + 19673280*Log[1 - la]*Log[1 - x] - 
       19673280*x*Log[1 - la]*Log[1 - x] - 3421440*Log[1 - la]^2*Log[1 - x] + 
       3421440*x*Log[1 - la]^2*Log[1 - x] + 12401640*Log[1 - x]^2 - 
       5131080*la*Log[1 - x]^2 + 1196640*Pi^2*Log[1 - x]^2 - 
       1196640*la*Pi^2*Log[1 - x]^2 - 12362760*x*Log[1 - x]^2 + 
       5092200*la*x*Log[1 - x]^2 + 617760*Pi^2*x*Log[1 - x]^2 - 
       617760*la*Pi^2*x*Log[1 - x]^2 - 38880*x^2*Log[1 - x]^2 + 
       38880*la*x^2*Log[1 - x]^2 + 3265920*Log[1 - la]*Log[1 - x]^2 - 
       3265920*x*Log[1 - la]*Log[1 - x]^2 + 426240*Log[1 - x]^3 + 
       2113920*la*Log[1 - x]^3 - 426240*x*Log[1 - x]^3 - 
       2113920*la*x*Log[1 - x]^3 - 941760*Log[1 - x]^4 + 
       941760*la*Log[1 - x]^4 + 941760*x*Log[1 - x]^4 - 
       941760*la*x*Log[1 - x]^4 + 514080*Pi^2*Log[x] - 
       203040*la*Pi^2*Log[x] - 22605120*x*Log[x] + 8323200*la*x*Log[x] - 
       177120*Pi^2*x*Log[x] - 367200*la*Pi^2*x*Log[x] - 129600*x^2*Log[x] + 
       51840*la*x^2*Log[x] + 20528640*x*Log[1 - la]*Log[x] - 
       24416640*x*Log[1 - la]^2*Log[x] + 15168960*Log[1 - x]*Log[x] - 
       6511680*la*Log[1 - x]*Log[x] + 267840*Pi^2*Log[1 - x]*Log[x] - 
       267840*la*Pi^2*Log[1 - x]*Log[x] + 19771200*x*Log[1 - x]*Log[x] - 
       7899840*la*x*Log[1 - x]*Log[x] - 708480*Pi^2*x*Log[1 - x]*Log[x] + 
       708480*la*Pi^2*x*Log[1 - x]*Log[x] - 51840*x^2*Log[1 - x]*Log[x] + 
       51840*la*x^2*Log[1 - x]*Log[x] - 8087040*Log[1 - la]*Log[1 - x]*
        Log[x] - 18351360*x*Log[1 - la]*Log[1 - x]*Log[x] - 
       2851200*Log[1 - x]^2*Log[x] + 3162240*la*Log[1 - x]^2*Log[x] - 
       9434880*x*Log[1 - x]^2*Log[x] + 7102080*la*x*Log[1 - x]^2*Log[x] - 
       1036800*Log[1 - x]^3*Log[x] + 1036800*la*Log[1 - x]^3*Log[x] - 
       2021760*x*Log[1 - x]^3*Log[x] + 2021760*la*x*Log[1 - x]^3*Log[x] - 
       129600*Pi^2*Log[x]^2 + 129600*la*Pi^2*Log[x]^2 + 9888480*x*Log[x]^2 - 
       4056480*la*x*Log[x]^2 + 574560*Pi^2*x*Log[x]^2 - 
       574560*la*Pi^2*x*Log[x]^2 + 38880*x^2*Log[x]^2 - 
       38880*la*x^2*Log[x]^2 - 23172480*x*Log[1 - la]*Log[x]^2 - 
       4980960*Log[1 - x]*Log[x]^2 + 1870560*la*Log[1 - x]*Log[x]^2 - 
       16558560*x*Log[1 - x]*Log[x]^2 + 3961440*la*x*Log[1 - x]*Log[x]^2 + 
       362880*Log[1 - x]^2*Log[x]^2 - 362880*la*Log[1 - x]^2*Log[x]^2 + 
       3758400*x*Log[1 - x]^2*Log[x]^2 - 3758400*la*x*Log[1 - x]^2*Log[x]^2 - 
       8596800*x*Log[x]^3 + 1183680*la*x*Log[x]^3 + 587520*Log[1 - x]*
        Log[x]^3 - 587520*la*Log[1 - x]*Log[x]^3 + 5166720*x*Log[1 - x]*
        Log[x]^3 - 5166720*la*x*Log[1 - x]*Log[x]^3 + 1861920*x*Log[x]^4 - 
       1861920*la*x*Log[x]^4 + 823680*Pi^2*Log[zb] - 720000*la*Pi^2*Log[zb] + 
       165021980*x*Log[zb] - 75527060*la*x*Log[zb] + 3572100*Pi^2*x*Log[zb] - 
       2371140*la*Pi^2*x*Log[zb] + 10944*Pi^4*x*Log[zb] - 
       10944*la*Pi^4*x*Log[zb] - 165021980*x^2*Log[zb] + 
       75527060*la*x^2*Log[zb] - 4395780*Pi^2*x^2*Log[zb] + 
       3091140*la*Pi^2*x^2*Log[zb] - 10944*Pi^4*x^2*Log[zb] + 
       10944*la*Pi^4*x^2*Log[zb] - 118067760*x*Log[1 - la]*Log[zb] + 
       777600*Pi^2*x*Log[1 - la]*Log[zb] + 118067760*x^2*Log[1 - la]*
        Log[zb] - 777600*Pi^2*x^2*Log[1 - la]*Log[zb] + 
       70009920*x*Log[1 - la]^2*Log[zb] - 70009920*x^2*Log[1 - la]^2*
        Log[zb] - 33955200*x*Log[1 - la]^3*Log[zb] + 
       33955200*x^2*Log[1 - la]^3*Log[zb] + 60903360*Log[1 - x]*Log[zb] - 
       25833600*la*Log[1 - x]*Log[zb] + 3620160*Pi^2*Log[1 - x]*Log[zb] - 
       3620160*la*Pi^2*Log[1 - x]*Log[zb] - 60747840*x*Log[1 - x]*Log[zb] + 
       25678080*la*x*Log[1 - x]*Log[zb] - 1028160*Pi^2*x*Log[1 - x]*Log[zb] + 
       1028160*la*Pi^2*x*Log[1 - x]*Log[zb] - 155520*x^2*Log[1 - x]*Log[zb] + 
       155520*la*x^2*Log[1 - x]*Log[zb] - 8087040*Log[1 - la]*Log[1 - x]*
        Log[zb] + 8087040*x*Log[1 - la]*Log[1 - x]*Log[zb] - 
       4086720*Log[1 - x]^2*Log[zb] + 12873600*la*Log[1 - x]^2*Log[zb] + 
       4086720*x*Log[1 - x]^2*Log[zb] - 12873600*la*x*Log[1 - x]^2*Log[zb] - 
       5754240*Log[1 - x]^3*Log[zb] + 5754240*la*Log[1 - x]^3*Log[zb] + 
       5754240*x*Log[1 - x]^3*Log[zb] - 5754240*la*x*Log[1 - x]^3*Log[zb] - 
       587520*Pi^2*Log[x]*Log[zb] + 587520*la*Pi^2*Log[x]*Log[zb] + 
       66216960*x*Log[x]*Log[zb] - 27181440*la*x*Log[x]*Log[zb] + 
       1131840*Pi^2*x*Log[x]*Log[zb] - 1131840*la*Pi^2*x*Log[x]*Log[zb] + 
       155520*x^2*Log[x]*Log[zb] - 155520*la*x^2*Log[x]*Log[zb] - 
       94867200*x*Log[1 - la]*Log[x]*Log[zb] - 30196800*Log[1 - x]*Log[x]*
        Log[zb] + 15888960*la*Log[1 - x]*Log[x]*Log[zb] - 
       58916160*x*Log[1 - x]*Log[x]*Log[zb] + 23146560*la*x*Log[1 - x]*Log[x]*
        Log[zb] - 1373760*Log[1 - x]^2*Log[x]*Log[zb] + 
       1373760*la*Log[1 - x]^2*Log[x]*Log[zb] + 4017600*x*Log[1 - x]^2*Log[x]*
        Log[zb] - 4017600*la*x*Log[1 - x]^2*Log[x]*Log[zb] - 
       57205440*x*Log[x]^2*Log[zb] + 11327040*la*x*Log[x]^2*Log[zb] + 
       5909760*Log[1 - x]*Log[x]^2*Log[zb] - 5909760*la*Log[1 - x]*Log[x]^2*
        Log[zb] + 25038720*x*Log[1 - x]*Log[x]^2*Log[zb] - 
       25038720*la*x*Log[1 - x]*Log[x]^2*Log[zb] + 14774400*x*Log[x]^3*
        Log[zb] - 14774400*la*x*Log[x]^3*Log[zb] - 17280*Pi^2*Log[zb]^2 + 
       17280*la*Pi^2*Log[zb]^2 - 174522360*x*Log[zb]^2 + 
       73922520*la*x*Log[zb]^2 - 159480*Pi^2*x*Log[zb]^2 + 
       1170360*la*Pi^2*x*Log[zb]^2 + 174522360*x^2*Log[zb]^2 - 
       73922520*la*x^2*Log[zb]^2 + 176760*Pi^2*x^2*Log[zb]^2 - 
       1187640*la*Pi^2*x^2*Log[zb]^2 + 122407200*x*Log[1 - la]*Log[zb]^2 - 
       122407200*x^2*Log[1 - la]*Log[zb]^2 - 93934080*x*Log[1 - la]^2*
        Log[zb]^2 + 93934080*x^2*Log[1 - la]^2*Log[zb]^2 - 
       34927200*Log[1 - x]*Log[zb]^2 + 31505760*la*Log[1 - x]*Log[zb]^2 + 
       34927200*x*Log[1 - x]*Log[zb]^2 - 31505760*la*x*Log[1 - x]*Log[zb]^2 - 
       10666080*Log[1 - x]^2*Log[zb]^2 + 10666080*la*Log[1 - x]^2*Log[zb]^2 + 
       10666080*x*Log[1 - x]^2*Log[zb]^2 - 10666080*la*x*Log[1 - x]^2*
        Log[zb]^2 - 129885120*x*Log[x]*Log[zb]^2 + 37350720*la*x*Log[x]*
        Log[zb]^2 + 12752640*Log[1 - x]*Log[x]*Log[zb]^2 - 
       12752640*la*Log[1 - x]*Log[x]*Log[zb]^2 + 34992000*x*Log[1 - x]*Log[x]*
        Log[zb]^2 - 34992000*la*x*Log[1 - x]*Log[x]*Log[zb]^2 + 
       45489600*x*Log[x]^2*Log[zb]^2 - 45489600*la*x*Log[x]^2*Log[zb]^2 + 
       131157840*x*Log[zb]^3 - 58473840*la*x*Log[zb]^3 - 
       787680*Pi^2*x*Log[zb]^3 + 787680*la*Pi^2*x*Log[zb]^3 - 
       131157840*x^2*Log[zb]^3 + 58473840*la*x^2*Log[zb]^3 + 
       787680*Pi^2*x^2*Log[zb]^3 - 787680*la*Pi^2*x^2*Log[zb]^3 - 
       116847360*x*Log[1 - la]*Log[zb]^3 + 116847360*x^2*Log[1 - la]*
        Log[zb]^3 - 311040*Log[1 - x]*Log[zb]^3 + 311040*la*Log[1 - x]*
        Log[zb]^3 + 311040*x*Log[1 - x]*Log[zb]^3 - 311040*la*x*Log[1 - x]*
        Log[zb]^3 + 60393600*x*Log[x]*Log[zb]^3 - 60393600*la*x*Log[x]*
        Log[zb]^3 - 87957720*x*Log[zb]^4 + 32903640*la*x*Log[zb]^4 + 
       87957720*x^2*Log[zb]^4 - 32903640*la*x^2*Log[zb]^4 + 
       20930400*x*Log[zb]^5 - 20930400*la*x*Log[zb]^5 - 
       20930400*x^2*Log[zb]^5 + 20930400*la*x^2*Log[zb]^5 + 
       10221120*Zeta[3] + 3153600*la*Zeta[3] + 40208040*x*Zeta[3] - 
       30501000*la*x*Zeta[3] - 1974240*Pi^2*x*Zeta[3] + 
       1974240*la*Pi^2*x*Zeta[3] - 50429160*x^2*Zeta[3] + 
       27347400*la*x^2*Zeta[3] + 1974240*Pi^2*x^2*Zeta[3] - 
       1974240*la*Pi^2*x^2*Zeta[3] - 12597120*x*Log[1 - la]*Zeta[3] + 
       12597120*x^2*Log[1 - la]*Zeta[3] - 3784320*Log[1 - x]*Zeta[3] + 
       3784320*la*Log[1 - x]*Zeta[3] + 32555520*x*Log[1 - x]*Zeta[3] - 
       32555520*la*x*Log[1 - x]*Zeta[3] - 8087040*Log[x]*Zeta[3] + 
       8087040*la*Log[x]*Zeta[3] + 4354560*x*Log[x]*Zeta[3] - 
       4354560*la*x*Log[x]*Zeta[3] - 28252800*Log[zb]*Zeta[3] + 
       28252800*la*Log[zb]*Zeta[3] - 35112960*x*Log[zb]*Zeta[3] + 
       13029120*la*x*Log[zb]*Zeta[3] + 63365760*x^2*Log[zb]*Zeta[3] - 
       41281920*la*x^2*Log[zb]*Zeta[3] + 19595520*x*Log[zb]^2*Zeta[3] - 
       19595520*la*x*Log[zb]^2*Zeta[3] - 19595520*x^2*Log[zb]^2*Zeta[3] + 
       19595520*la*x^2*Log[zb]^2*Zeta[3] - 8372160*x*Zeta[5] + 
       8372160*la*x*Zeta[5] + 8372160*x^2*Zeta[5] - 8372160*la*x^2*Zeta[5])/
      (4976640*(-1 + la)*(-1 + x)*x)) + 
   (-(Pi^2*(-41 + 149*x)*H[0, 0, xb])/(576*(-1 + x)*x) - 
     (Pi^2*(-1 + 55*x)*H[0, 1, xb])/(288*(-1 + x)*x) - 
     (Pi^2*(1 + 41*x)*H[1, 1, xb])/(288*(-1 + x)*x) - 
     ((-41 + 149*x)*H[0, 0, 1, 0, xb])/(96*(-1 + x)*x) - 
     ((-1 + 4*x)*H[0, 1, 0, 0, xb])/(2*(-1 + x)*x) - 
     ((-1 + 55*x)*H[0, 1, 1, 0, xb])/(48*(-1 + x)*x) - 
     ((-1 + 157*x)*H[1, 0, 0, 0, xb])/(96*(-1 + x)*x) - 
     ((-1 + 55*x)*H[1, 0, 1, 0, xb])/(48*(-1 + x)*x) - 
     ((-5 + 77*x)*H[1, 1, 0, 0, xb])/(48*(-1 + x)*x) - 
     ((1 + 41*x)*H[1, 1, 1, 0, xb])/(48*(-1 + x)*x) - 
     (H[1, 1, 0, xb]*(-6 + 6*la + 69*x - 15*la*x - 5*Log[x] + 5*la*Log[x] - 
        37*x*Log[x] + 37*la*x*Log[x] - 5*Log[zb] + 5*la*Log[zb] - 
        109*x*Log[zb] + 109*la*x*Log[zb]))/(48*(-1 + la)*(-1 + x)*x) - 
     (H[0, 1, 0, xb]*(-45 + 18*la + 153*x - 18*la*x - 2*Log[x] + 
        2*la*Log[x] - 106*x*Log[x] + 106*la*x*Log[x] + 37*Log[zb] - 
        37*la*Log[zb] - 289*x*Log[zb] + 289*la*x*Log[zb]))/
      (96*(-1 + la)*(-1 + x)*x) - (H[1, 0, 0, xb]*(33 - 21*la + 255*x + 
        21*la*x + 4*Log[x] - 4*la*Log[x] - 292*x*Log[x] + 292*la*x*Log[x] - 
        14*Log[zb] + 14*la*Log[zb] - 658*x*Log[zb] + 658*la*x*Log[zb]))/
      (192*(-1 + la)*(-1 + x)*x) - 
     (H[1, 0, xb]*(-36 + 18*la - 3*Pi^2 + 3*la*Pi^2 + 52*x - 34*la*x - 
        3*Pi^2*x + 3*la*Pi^2*x - 4*x^2 + 4*la*x^2 + 216*x*Log[1 - la] - 
        27*Log[x] + 3*la*Log[x] + 279*x*Log[x] - 39*la*x*Log[x] + 
        12*Log[x]^2 - 12*la*Log[x]^2 - 96*x*Log[x]^2 + 96*la*x*Log[x]^2 - 
        24*la*Log[zb] + 540*x*Log[zb] - 12*la*x*Log[zb] + 56*Log[x]*Log[zb] - 
        56*la*Log[x]*Log[zb] - 512*x*Log[x]*Log[zb] + 
        512*la*x*Log[x]*Log[zb] + 44*Log[zb]^2 - 44*la*Log[zb]^2 - 
        608*x*Log[zb]^2 + 608*la*x*Log[zb]^2))/(192*(-1 + la)*(-1 + x)*x) - 
     (H[1, xb]*(-6*Pi^2 + 6*la*Pi^2 + 69*Pi^2*x - 15*la*Pi^2*x - 
        5*Pi^2*Log[x] + 5*la*Pi^2*Log[x] - 37*Pi^2*x*Log[x] + 
        37*la*Pi^2*x*Log[x] - 5*Pi^2*Log[zb] + 5*la*Pi^2*Log[zb] - 
        109*Pi^2*x*Log[zb] + 109*la*Pi^2*x*Log[zb] - 12*Zeta[3] + 
        12*la*Zeta[3] + 48*x*Zeta[3] - 48*la*x*Zeta[3]))/
      (288*(-1 + la)*(-1 + x)*x) - 
     (H[0, xb]*(-45*Pi^2 + 18*la*Pi^2 + 153*Pi^2*x - 18*la*Pi^2*x - 
        2*Pi^2*Log[x] + 2*la*Pi^2*Log[x] - 106*Pi^2*x*Log[x] + 
        106*la*Pi^2*x*Log[x] + 37*Pi^2*Log[zb] - 37*la*Pi^2*Log[zb] - 
        289*Pi^2*x*Log[zb] + 289*la*Pi^2*x*Log[zb] + 192*Zeta[3] - 
        192*la*Zeta[3] + 24*x*Zeta[3] - 24*la*x*Zeta[3]))/
      (576*(-1 + la)*(-1 + x)*x) - (-155520*Pi^2 + 77760*la*Pi^2 - 
       27648*Pi^4 + 27648*la*Pi^4 - 31878165*x + 14280375*la*x - 
       2489495*Pi^2*x + 1082705*la*Pi^2*x + 82260*Pi^4*x - 98676*la*Pi^4*x + 
       31878165*x^2 - 14280375*la*x^2 + 2645015*Pi^2*x^2 - 
       1160465*la*Pi^2*x^2 - 54612*Pi^4*x^2 + 71028*la*Pi^4*x^2 + 
       20028060*x*Log[1 - la] + 1542240*Pi^2*x*Log[1 - la] - 
       20028060*x^2*Log[1 - la] - 1542240*Pi^2*x^2*Log[1 - la] - 
       10278900*x*Log[1 - la]^2 - 1075680*Pi^2*x*Log[1 - la]^2 + 
       10278900*x^2*Log[1 - la]^2 + 1075680*Pi^2*x^2*Log[1 - la]^2 + 
       2527200*x*Log[1 - la]^3 - 2527200*x^2*Log[1 - la]^3 - 
       4589400*Log[1 - x] + 1865640*la*Log[1 - x] - 5760*Pi^2*Log[1 - x] - 
       46080*la*Pi^2*Log[1 - x] + 4459800*x*Log[1 - x] - 
       1813800*la*x*Log[1 - x] - 927360*Pi^2*x*Log[1 - x] + 
       46080*la*Pi^2*x*Log[1 - x] + 129600*x^2*Log[1 - x] - 
       51840*la*x^2*Log[1 - x] + 2255040*Log[1 - la]*Log[1 - x] - 
       2255040*x*Log[1 - la]*Log[1 - x] - 1244160*Log[1 - la]^2*Log[1 - x] + 
       1244160*x*Log[1 - la]^2*Log[1 - x] + 4121640*Log[1 - x]^2 - 
       2035080*la*Log[1 - x]^2 - 228960*Pi^2*Log[1 - x]^2 + 
       228960*la*Pi^2*Log[1 - x]^2 - 4082760*x*Log[1 - x]^2 + 
       1996200*la*x*Log[1 - x]^2 + 695520*Pi^2*x*Log[1 - x]^2 - 
       695520*la*Pi^2*x*Log[1 - x]^2 - 38880*x^2*Log[1 - x]^2 + 
       38880*la*x^2*Log[1 - x]^2 - 3888000*Log[1 - la]*Log[1 - x]^2 + 
       3888000*x*Log[1 - la]*Log[1 - x]^2 - 2473920*Log[1 - x]^3 + 
       763200*la*Log[1 - x]^3 + 2473920*x*Log[1 - x]^3 - 
       763200*la*x*Log[1 - x]^3 + 496800*Log[1 - x]^4 - 
       496800*la*Log[1 - x]^4 - 496800*x*Log[1 - x]^4 + 
       496800*la*x*Log[1 - x]^4 - 116640*Pi^2*Log[x] + 12960*la*Pi^2*Log[x] - 
       648000*x*Log[x] + 259200*la*x*Log[x] - 116640*Pi^2*x*Log[x] - 
       12960*la*Pi^2*x*Log[x] - 129600*x^2*Log[x] + 51840*la*x^2*Log[x] + 
       4199040*x*Log[1 - la]^2*Log[x] - 2946240*Log[1 - x]*Log[x] + 
       1235520*la*Log[1 - x]*Log[x] + 656640*Pi^2*Log[1 - x]*Log[x] - 
       656640*la*Pi^2*Log[1 - x]*Log[x] + 3464640*x*Log[1 - x]*Log[x] - 
       1753920*la*x*Log[1 - x]*Log[x] + 509760*Pi^2*x*Log[1 - x]*Log[x] - 
       509760*la*Pi^2*x*Log[1 - x]*Log[x] - 51840*x^2*Log[1 - x]*Log[x] + 
       51840*la*x^2*Log[1 - x]*Log[x] + 6220800*Log[1 - la]*Log[1 - x]*
        Log[x] + 2177280*x*Log[1 - la]*Log[1 - x]*Log[x] + 
       285120*Log[1 - x]^2*Log[x] + 181440*la*Log[1 - x]^2*Log[x] + 
       3913920*x*Log[1 - x]^2*Log[x] - 181440*la*x*Log[1 - x]^2*Log[x] + 
       259200*Log[1 - x]^3*Log[x] - 259200*la*Log[1 - x]^3*Log[x] - 
       1658880*x*Log[1 - x]^3*Log[x] + 1658880*la*x*Log[1 - x]^3*Log[x] + 
       51840*Pi^2*Log[x]^2 - 51840*la*Pi^2*Log[x]^2 - 1205280*x*Log[x]^2 + 
       505440*la*x*Log[x]^2 + 64800*Pi^2*x*Log[x]^2 - 
       64800*la*Pi^2*x*Log[x]^2 + 38880*x^2*Log[x]^2 - 
       38880*la*x^2*Log[x]^2 + 4199040*x*Log[1 - la]*Log[x]^2 + 
       4540320*Log[1 - x]*Log[x]^2 - 1118880*la*Log[1 - x]*Log[x]^2 + 
       358560*x*Log[1 - x]*Log[x]^2 + 419040*la*x*Log[1 - x]*Log[x]^2 - 
       673920*Log[1 - x]^2*Log[x]^2 + 673920*la*Log[1 - x]^2*Log[x]^2 - 
       1425600*x*Log[1 - x]^2*Log[x]^2 + 1425600*la*x*Log[1 - x]^2*Log[x]^2 + 
       1321920*x*Log[x]^3 - 233280*la*x*Log[x]^3 - 915840*Log[1 - x]*
        Log[x]^3 + 915840*la*Log[1 - x]*Log[x]^3 - 172800*x*Log[1 - x]*
        Log[x]^3 + 172800*la*x*Log[1 - x]*Log[x]^3 - 194400*x*Log[x]^4 + 
       194400*la*x*Log[x]^4 - 103680*la*Pi^2*Log[zb] + 40342460*x*Log[zb] - 
       19238900*la*x*Log[zb] + 5902020*Pi^2*x*Log[zb] - 
       2739780*la*Pi^2*x*Log[zb] + 82656*Pi^4*x*Log[zb] - 
       82656*la*Pi^4*x*Log[zb] - 40342460*x^2*Log[zb] + 
       19238900*la*x^2*Log[zb] - 5902020*Pi^2*x^2*Log[zb] + 
       2843460*la*Pi^2*x^2*Log[zb] - 82656*Pi^4*x^2*Log[zb] + 
       82656*la*Pi^4*x^2*Log[zb] - 20262960*x*Log[1 - la]*Log[zb] - 
       3991680*Pi^2*x*Log[1 - la]*Log[zb] + 20262960*x^2*Log[1 - la]*
        Log[zb] + 3991680*Pi^2*x^2*Log[1 - la]*Log[zb] + 
       5365440*x*Log[1 - la]^2*Log[zb] - 5365440*x^2*Log[1 - la]^2*Log[zb] + 
       3369600*x*Log[1 - la]^3*Log[zb] - 3369600*x^2*Log[1 - la]^3*Log[zb] + 
       4443840*Log[1 - x]*Log[zb] - 2759040*la*Log[1 - x]*Log[zb] + 
       457920*Pi^2*Log[1 - x]*Log[zb] - 457920*la*Pi^2*Log[1 - x]*Log[zb] - 
       4288320*x*Log[1 - x]*Log[zb] + 2603520*la*x*Log[1 - x]*Log[zb] + 
       1719360*Pi^2*x*Log[1 - x]*Log[zb] - 1719360*la*Pi^2*x*Log[1 - x]*
        Log[zb] - 155520*x^2*Log[1 - x]*Log[zb] + 155520*la*x^2*Log[1 - x]*
        Log[zb] + 622080*Log[1 - la]*Log[1 - x]*Log[zb] - 
       622080*x*Log[1 - la]*Log[1 - x]*Log[zb] - 8562240*Log[1 - x]^2*
        Log[zb] + 3041280*la*Log[1 - x]^2*Log[zb] + 8562240*x*Log[1 - x]^2*
        Log[zb] - 3041280*la*x*Log[1 - x]^2*Log[zb] + 
       2747520*Log[1 - x]^3*Log[zb] - 2747520*la*Log[1 - x]^3*Log[zb] - 
       2747520*x*Log[1 - x]^3*Log[zb] + 2747520*la*x*Log[1 - x]^3*Log[zb] + 
       241920*Pi^2*Log[x]*Log[zb] - 241920*la*Pi^2*Log[x]*Log[zb] - 
       1866240*x*Log[x]*Log[zb] + 466560*la*x*Log[x]*Log[zb] + 
       302400*Pi^2*x*Log[x]*Log[zb] - 302400*la*Pi^2*x*Log[x]*Log[zb] + 
       155520*x^2*Log[x]*Log[zb] - 155520*la*x^2*Log[x]*Log[zb] + 
       19595520*x*Log[1 - la]*Log[x]*Log[zb] + 18671040*Log[1 - x]*Log[x]*
        Log[zb] - 4363200*la*Log[1 - x]*Log[x]*Log[zb] + 
       2324160*x*Log[1 - x]*Log[x]*Log[zb] + 2963520*la*x*Log[1 - x]*Log[x]*
        Log[zb] - 1684800*Log[1 - x]^2*Log[x]*Log[zb] + 
       1684800*la*Log[1 - x]^2*Log[x]*Log[zb] - 8112960*x*Log[1 - x]^2*Log[x]*
        Log[zb] + 8112960*la*x*Log[1 - x]^2*Log[x]*Log[zb] + 
       10497600*x*Log[x]^2*Log[zb] - 1632960*la*x*Log[x]^2*Log[zb] - 
       7153920*Log[1 - x]*Log[x]^2*Log[zb] + 7153920*la*Log[1 - x]*Log[x]^2*
        Log[zb] - 1710720*x*Log[1 - x]*Log[x]^2*Log[zb] + 
       1710720*la*x*Log[1 - x]*Log[x]^2*Log[zb] - 2229120*x*Log[x]^3*
        Log[zb] + 2229120*la*x*Log[x]^3*Log[zb] + 190080*Pi^2*Log[zb]^2 - 
       190080*la*Pi^2*Log[zb]^2 - 12991800*x*Log[zb]^2 + 
       7760280*la*x*Log[zb]^2 - 6959160*Pi^2*x*Log[zb]^2 + 
       3200760*la*Pi^2*x*Log[zb]^2 + 12991800*x^2*Log[zb]^2 - 
       7760280*la*x^2*Log[zb]^2 + 6769080*Pi^2*x^2*Log[zb]^2 - 
       3010680*la*Pi^2*x^2*Log[zb]^2 - 3460320*x*Log[1 - la]*Log[zb]^2 + 
       3460320*x^2*Log[1 - la]*Log[zb]^2 + 18040320*x*Log[1 - la]^2*
        Log[zb]^2 - 18040320*x^2*Log[1 - la]^2*Log[zb]^2 + 
       5957280*Log[1 - x]*Log[zb]^2 - 669600*la*Log[1 - x]*Log[zb]^2 - 
       5957280*x*Log[1 - x]*Log[zb]^2 + 669600*la*x*Log[1 - x]*Log[zb]^2 + 
       3641760*Log[1 - x]^2*Log[zb]^2 - 3641760*la*Log[1 - x]^2*Log[zb]^2 - 
       3641760*x*Log[1 - x]^2*Log[zb]^2 + 3641760*la*x*Log[1 - x]^2*
        Log[zb]^2 + 24494400*x*Log[x]*Log[zb]^2 - 2566080*la*x*Log[x]*
        Log[zb]^2 - 15863040*Log[1 - x]*Log[x]*Log[zb]^2 + 
       15863040*la*Log[1 - x]*Log[x]*Log[zb]^2 - 6065280*x*Log[1 - x]*Log[x]*
        Log[zb]^2 + 6065280*la*x*Log[1 - x]*Log[x]*Log[zb]^2 - 
       9253440*x*Log[x]^2*Log[zb]^2 + 9253440*la*x*Log[x]^2*Log[zb]^2 - 
       13101360*x*Log[zb]^3 + 3843600*la*x*Log[zb]^3 + 
       2391840*Pi^2*x*Log[zb]^3 - 2391840*la*Pi^2*x*Log[zb]^3 + 
       13101360*x^2*Log[zb]^3 - 3843600*la*x^2*Log[zb]^3 - 
       2391840*Pi^2*x^2*Log[zb]^3 + 2391840*la*Pi^2*x^2*Log[zb]^3 + 
       32451840*x*Log[1 - la]*Log[zb]^3 - 32451840*x^2*Log[1 - la]*
        Log[zb]^3 - 6117120*Log[1 - x]*Log[zb]^3 + 6117120*la*Log[1 - x]*
        Log[zb]^3 + 6117120*x*Log[1 - x]*Log[zb]^3 - 6117120*la*x*Log[1 - x]*
        Log[zb]^3 - 15914880*x*Log[x]*Log[zb]^3 + 15914880*la*x*Log[x]*
        Log[zb]^3 + 26816040*x*Log[zb]^4 - 7220520*la*x*Log[zb]^4 - 
       26816040*x^2*Log[zb]^4 + 7220520*la*x^2*Log[zb]^4 - 
       8929440*x*Log[zb]^5 + 8929440*la*x*Log[zb]^5 + 8929440*x^2*Log[zb]^5 - 
       8929440*la*x^2*Log[zb]^5 - 4898880*Zeta[3] + 1788480*la*Zeta[3] + 
       5434920*x*Zeta[3] - 2726280*la*x*Zeta[3] + 989280*Pi^2*x*Zeta[3] - 
       989280*la*Pi^2*x*Zeta[3] - 536040*x^2*Zeta[3] + 
       937800*la*x^2*Zeta[3] - 989280*Pi^2*x^2*Zeta[3] + 
       989280*la*Pi^2*x^2*Zeta[3] + 9797760*x*Log[1 - la]*Zeta[3] - 
       9797760*x^2*Log[1 - la]*Zeta[3] + 103680*Log[1 - x]*Zeta[3] - 
       103680*la*Log[1 - x]*Zeta[3] - 1969920*x*Log[1 - x]*Zeta[3] + 
       1969920*la*x*Log[1 - x]*Zeta[3] + 207360*Log[x]*Zeta[3] - 
       207360*la*Log[x]*Zeta[3] - 3628800*x*Log[x]*Zeta[3] + 
       3628800*la*x*Log[x]*Zeta[3] + 4717440*Log[zb]*Zeta[3] - 
       4717440*la*Log[zb]*Zeta[3] + 22947840*x*Log[zb]*Zeta[3] - 
       241920*la*x*Log[zb]*Zeta[3] - 27665280*x^2*Log[zb]*Zeta[3] + 
       4959360*la*x^2*Log[zb]*Zeta[3] - 25194240*x*Log[zb]^2*Zeta[3] + 
       25194240*la*x*Log[zb]^2*Zeta[3] + 25194240*x^2*Log[zb]^2*Zeta[3] - 
       25194240*la*x^2*Log[zb]^2*Zeta[3] - 6920640*x*Zeta[5] + 
       6920640*la*x*Zeta[5] + 6920640*x^2*Zeta[5] - 6920640*la*x^2*Zeta[5])/
      (4976640*(-1 + la)*(-1 + x)*x))/nc + 
   nc*(-(Pi^2*(185 + 127*x)*H[0, 0, xb])/(576*(-1 + x)*x) + 
     (Pi^2*(-11 + 60*x)*H[0, 1, xb])/(96*(-1 + x)*x) + 
     (Pi^2*(13 + 285*x)*H[1, 1, xb])/(288*(-1 + x)*x) - 
     ((185 + 127*x)*H[0, 0, 1, 0, xb])/(96*(-1 + x)*x) - 
     ((83 + 26*x)*H[0, 1, 0, 0, xb])/(32*(-1 + x)*x) + 
     ((-11 + 60*x)*H[0, 1, 1, 0, xb])/(16*(-1 + x)*x) - 
     ((-16 + 91*x)*H[1, 0, 0, 0, xb])/(24*(-1 + x)*x) + 
     ((40 + 189*x)*H[1, 0, 1, 0, xb])/(96*(-1 + x)*x) + 
     ((-26 + 183*x)*H[1, 1, 0, 0, xb])/(48*(-1 + x)*x) + 
     ((13 + 285*x)*H[1, 1, 1, 0, xb])/(48*(-1 + x)*x) + 
     (H[1, 0, 0, xb]*(81 - 21*la + 328*x - 331*la*x - 30*Log[x] + 
        30*la*Log[x] - 304*x*Log[x] + 304*la*x*Log[x] - 120*Log[zb] + 
        120*la*Log[zb] + 6*x*Log[zb] - 6*la*x*Log[zb]))/
      (96*(-1 + la)*(-1 + x)*x) + (H[0, 1, 0, xb]*(-260 - 145*la + 980*x - 
        647*la*x + 144*Log[x] - 144*la*Log[x] - 918*x*Log[x] + 
        918*la*x*Log[x] + 810*Log[zb] - 810*la*Log[zb] - 666*x*Log[zb] + 
        666*la*x*Log[zb]))/(288*(-1 + la)*(-1 + x)*x) + 
     (H[1, 1, 0, xb]*(56 - 74*la + 925*x - 178*la*x - 51*Log[x] + 
        51*la*Log[x] - 882*x*Log[x] + 882*la*x*Log[x] + 36*Log[zb] - 
        36*la*Log[zb] - 1494*x*Log[zb] + 1494*la*x*Log[zb]))/
      (144*(-1 + la)*(-1 + x)*x) + 
     (H[1, 0, xb]*(1084 - 418*la - 51*Pi^2 + 51*la*Pi^2 - 9052*x + 
        3634*la*x - 555*Pi^2*x + 555*la*Pi^2*x - 216*Log[1 - la] + 
        4968*x*Log[1 - la] - 1314*Log[x] + 450*la*Log[x] + 12438*x*Log[x] - 
        3474*la*x*Log[x] + 378*Log[x]^2 - 378*la*Log[x]^2 - 5616*x*Log[x]^2 + 
        5616*la*x*Log[x]^2 - 1716*Log[zb] + 1284*la*Log[zb] + 
        20580*x*Log[zb] - 10644*la*x*Log[zb] + 1728*Log[x]*Log[zb] - 
        1728*la*Log[x]*Log[zb] - 17928*x*Log[x]*Log[zb] + 
        17928*la*x*Log[x]*Log[zb] + 432*Log[zb]^2 - 432*la*Log[zb]^2 - 
        9936*x*Log[zb]^2 + 9936*la*x*Log[zb]^2))/(1728*(-1 + la)*(-1 + x)*
       x) + (H[0, xb]*(-260*Pi^2 - 145*la*Pi^2 + 980*Pi^2*x - 647*la*Pi^2*x + 
        144*Pi^2*Log[x] - 144*la*Pi^2*Log[x] - 918*Pi^2*x*Log[x] + 
        918*la*Pi^2*x*Log[x] + 810*Pi^2*Log[zb] - 810*la*Pi^2*Log[zb] - 
        666*Pi^2*x*Log[zb] + 666*la*Pi^2*x*Log[zb] + 990*Zeta[3] - 
        990*la*Zeta[3] + 9648*x*Zeta[3] - 9648*la*x*Zeta[3]))/
      (1728*(-1 + la)*(-1 + x)*x) + 
     (H[1, xb]*(56*Pi^2 - 74*la*Pi^2 + 925*Pi^2*x - 178*la*Pi^2*x - 
        51*Pi^2*Log[x] + 51*la*Pi^2*Log[x] - 882*Pi^2*x*Log[x] + 
        882*la*Pi^2*x*Log[x] + 36*Pi^2*Log[zb] - 36*la*Pi^2*Log[zb] - 
        1494*Pi^2*x*Log[zb] + 1494*la*Pi^2*x*Log[zb] - 954*Zeta[3] + 
        954*la*Zeta[3] + 5022*x*Zeta[3] - 5022*la*x*Zeta[3]))/
      (864*(-1 + la)*(-1 + x)*x) + (520320*Pi^2 - 200640*la*Pi^2 - 
       186624*Pi^4 + 186624*la*Pi^4 + 67639585*x - 39997435*la*x - 
       1466045*Pi^2*x + 1098395*la*Pi^2*x - 559308*Pi^4*x + 
       508548*la*Pi^4*x - 67639585*x^2 + 39997435*la*x^2 + 945725*Pi^2*x^2 - 
       897755*la*Pi^2*x^2 + 745932*Pi^4*x^2 - 695172*la*Pi^4*x^2 - 
       103680*Pi^2*Log[1 - la] - 34145100*x*Log[1 - la] + 
       987120*Pi^2*x*Log[1 - la] + 34145100*x^2*Log[1 - la] - 
       883440*Pi^2*x^2*Log[1 - la] + 24852420*x*Log[1 - la]^2 - 
       1075680*Pi^2*x*Log[1 - la]^2 - 24852420*x^2*Log[1 - la]^2 + 
       1075680*Pi^2*x^2*Log[1 - la]^2 - 11102400*x*Log[1 - la]^3 + 
       11102400*x^2*Log[1 - la]^3 + 4665600*x*Log[1 - la]^4 - 
       4665600*x^2*Log[1 - la]^4 + 20609400*Log[1 - x] - 
       7984200*la*Log[1 - x] + 353520*Pi^2*Log[1 - x] + 
       1331280*la*Pi^2*Log[1 - x] - 20609400*x*Log[1 - x] + 
       7984200*la*x*Log[1 - x] - 2427120*Pi^2*x*Log[1 - x] + 
       949680*la*Pi^2*x*Log[1 - x] - 18118080*Log[1 - la]*Log[1 - x] + 
       18118080*x*Log[1 - la]*Log[1 - x] + 2177280*Log[1 - la]^2*Log[1 - x] - 
       2177280*x*Log[1 - la]^2*Log[1 - x] - 8542440*Log[1 - x]^2 + 
       3241800*la*Log[1 - x]^2 - 1442880*Pi^2*Log[1 - x]^2 + 
       1442880*la*Pi^2*Log[1 - x]^2 + 8542440*x*Log[1 - x]^2 - 
       3241800*la*x*Log[1 - x]^2 + 95040*Pi^2*x*Log[1 - x]^2 - 
       95040*la*Pi^2*x*Log[1 - x]^2 - 7153920*Log[1 - la]*Log[1 - x]^2 + 
       7153920*x*Log[1 - la]*Log[1 - x]^2 - 2887200*Log[1 - x]^3 - 
       1363680*la*Log[1 - x]^3 + 2887200*x*Log[1 - x]^3 + 
       1363680*la*x*Log[1 - x]^3 + 1438560*Log[1 - x]^4 - 
       1438560*la*Log[1 - x]^4 - 1438560*x*Log[1 - x]^4 + 
       1438560*la*x*Log[1 - x]^4 - 630720*Pi^2*Log[x] + 
       216000*la*Pi^2*Log[x] + 21957120*x*Log[x] - 8064000*la*x*Log[x] + 
       60480*Pi^2*x*Log[x] + 354240*la*Pi^2*x*Log[x] - 
       20528640*x*Log[1 - la]*Log[x] + 28615680*x*Log[1 - la]^2*Log[x] - 
       17752320*Log[1 - x]*Log[x] + 7617600*la*Log[1 - x]*Log[x] + 
       276480*Pi^2*Log[1 - x]*Log[x] - 276480*la*Pi^2*Log[1 - x]*Log[x] - 
       16669440*x*Log[1 - x]*Log[x] + 6275520*la*x*Log[1 - x]*Log[x] + 
       1330560*Pi^2*x*Log[1 - x]*Log[x] - 1330560*la*Pi^2*x*Log[1 - x]*
        Log[x] + 13374720*Log[1 - la]*Log[1 - x]*Log[x] + 
       21461760*x*Log[1 - la]*Log[1 - x]*Log[x] + 2941920*Log[1 - x]^2*
        Log[x] - 2941920*la*Log[1 - x]^2*Log[x] + 13543200*x*Log[1 - x]^2*
        Log[x] - 7322400*la*x*Log[1 - x]^2*Log[x] + 1313280*Log[1 - x]^3*
        Log[x] - 1313280*la*Log[1 - x]^3*Log[x] + 345600*x*Log[1 - x]^3*
        Log[x] - 345600*la*x*Log[1 - x]^3*Log[x] + 181440*Pi^2*Log[x]^2 - 
       181440*la*Pi^2*Log[x]^2 - 11093760*x*Log[x]^2 + 
       4561920*la*x*Log[x]^2 - 509760*Pi^2*x*Log[x]^2 + 
       509760*la*Pi^2*x*Log[x]^2 + 27371520*x*Log[1 - la]*Log[x]^2 + 
       8860320*Log[1 - x]*Log[x]^2 - 2795040*la*Log[1 - x]*Log[x]^2 + 
       17578080*x*Log[1 - x]*Log[x]^2 - 3736800*la*x*Log[1 - x]*Log[x]^2 - 
       959040*Log[1 - x]^2*Log[x]^2 + 959040*la*Log[1 - x]^2*Log[x]^2 - 
       5261760*x*Log[1 - x]^2*Log[x]^2 + 5261760*la*x*Log[1 - x]^2*Log[x]^2 + 
       9918720*x*Log[x]^3 - 1416960*la*x*Log[x]^3 - 1382400*Log[1 - x]*
        Log[x]^3 + 1382400*la*Log[1 - x]*Log[x]^3 - 5460480*x*Log[1 - x]*
        Log[x]^3 + 5460480*la*x*Log[1 - x]*Log[x]^3 - 2056320*x*Log[x]^4 + 
       2056320*la*x*Log[x]^4 - 823680*Pi^2*Log[zb] + 616320*la*Pi^2*Log[zb] - 
       124418700*x*Log[zb] + 55764900*la*x*Log[zb] + 2434140*Pi^2*x*Log[zb] - 
       492300*la*Pi^2*x*Log[zb] + 113040*Pi^4*x*Log[zb] - 
       113040*la*Pi^4*x*Log[zb] + 124418700*x^2*Log[zb] - 
       55764900*la*x^2*Log[zb] - 1610460*Pi^2*x^2*Log[zb] - 
       124020*la*Pi^2*x^2*Log[zb] - 113040*Pi^4*x^2*Log[zb] + 
       113040*la*Pi^4*x^2*Log[zb] + 99379440*x*Log[1 - la]*Log[zb] - 
       4147200*Pi^2*x*Log[1 - la]*Log[zb] - 99379440*x^2*Log[1 - la]*
        Log[zb] + 4147200*Pi^2*x^2*Log[1 - la]*Log[zb] - 
       65694240*x*Log[1 - la]^2*Log[zb] + 65694240*x^2*Log[1 - la]^2*
        Log[zb] + 37324800*x*Log[1 - la]^3*Log[zb] - 
       37324800*x^2*Log[1 - la]^3*Log[zb] - 58196160*Log[1 - x]*Log[zb] + 
       24111360*la*Log[1 - x]*Log[zb] - 3412800*Pi^2*Log[1 - x]*Log[zb] + 
       3412800*la*Pi^2*Log[1 - x]*Log[zb] + 58196160*x*Log[1 - x]*Log[zb] - 
       24111360*la*x*Log[1 - x]*Log[zb] + 2998080*Pi^2*x*Log[1 - x]*Log[zb] - 
       2998080*la*Pi^2*x*Log[1 - x]*Log[zb] + 7776000*Log[1 - la]*Log[1 - x]*
        Log[zb] - 7776000*x*Log[1 - la]*Log[1 - x]*Log[zb] - 
       4514400*Log[1 - x]^2*Log[zb] - 9948960*la*Log[1 - x]^2*Log[zb] + 
       4514400*x*Log[1 - x]^2*Log[zb] + 9948960*la*x*Log[1 - x]^2*Log[zb] + 
       8519040*Log[1 - x]^3*Log[zb] - 8519040*la*Log[1 - x]^3*Log[zb] - 
       8519040*x*Log[1 - x]^3*Log[zb] + 8519040*la*x*Log[1 - x]^3*Log[zb] + 
       829440*Pi^2*Log[x]*Log[zb] - 829440*la*Pi^2*Log[x]*Log[zb] - 
       68083200*x*Log[x]*Log[zb] + 27648000*la*x*Log[x]*Log[zb] - 
       829440*Pi^2*x*Log[x]*Log[zb] + 829440*la*Pi^2*x*Log[x]*Log[zb] + 
       114462720*x*Log[1 - la]*Log[x]*Log[zb] + 45990720*Log[1 - x]*Log[x]*
        Log[zb] - 19552320*la*Log[1 - x]*Log[x]*Log[zb] + 
       64117440*x*Log[1 - x]*Log[x]*Log[zb] - 20882880*la*x*Log[1 - x]*Log[x]*
        Log[zb] + 51840*Log[1 - x]^2*Log[x]*Log[zb] - 51840*la*Log[1 - x]^2*
        Log[x]*Log[zb] - 12493440*x*Log[1 - x]^2*Log[x]*Log[zb] + 
       12493440*la*x*Log[1 - x]^2*Log[x]*Log[zb] + 67703040*x*Log[x]^2*
        Log[zb] - 12960000*la*x*Log[x]^2*Log[zb] - 12078720*Log[1 - x]*
        Log[x]^2*Log[zb] + 12078720*la*Log[1 - x]*Log[x]^2*Log[zb] - 
       27734400*x*Log[1 - x]*Log[x]^2*Log[zb] + 27734400*la*x*Log[1 - x]*
        Log[x]^2*Log[zb] - 17003520*x*Log[x]^3*Log[zb] + 
       17003520*la*x*Log[x]^3*Log[zb] + 207360*Pi^2*Log[zb]^2 - 
       207360*la*Pi^2*Log[zb]^2 + 165726360*x*Log[zb]^2 - 
       67753080*la*x*Log[zb]^2 - 5850360*Pi^2*x*Log[zb]^2 + 
       1871640*la*Pi^2*x*Log[zb]^2 - 165726360*x^2*Log[zb]^2 + 
       67753080*la*x^2*Log[zb]^2 + 5643000*Pi^2*x^2*Log[zb]^2 - 
       1664280*la*Pi^2*x^2*Log[zb]^2 - 128316960*x*Log[1 - la]*Log[zb]^2 + 
       128316960*x^2*Log[1 - la]*Log[zb]^2 + 111274560*x*Log[1 - la]^2*
        Log[zb]^2 - 111274560*x^2*Log[1 - la]^2*Log[zb]^2 + 
       39290400*Log[1 - x]*Log[zb]^2 - 32292000*la*Log[1 - x]*Log[zb]^2 - 
       39290400*x*Log[1 - x]*Log[zb]^2 + 32292000*la*x*Log[1 - x]*Log[zb]^2 + 
       14592960*Log[1 - x]^2*Log[zb]^2 - 14592960*la*Log[1 - x]^2*Log[zb]^2 - 
       14592960*x*Log[1 - x]^2*Log[zb]^2 + 14592960*la*x*Log[1 - x]^2*
        Log[zb]^2 + 154379520*x*Log[x]*Log[zb]^2 - 39916800*la*x*Log[x]*
        Log[zb]^2 - 26179200*Log[1 - x]*Log[x]*Log[zb]^2 + 
       26179200*la*Log[1 - x]*Log[x]*Log[zb]^2 - 43493760*x*Log[1 - x]*Log[x]*
        Log[zb]^2 + 43493760*la*x*Log[1 - x]*Log[x]*Log[zb]^2 - 
       54743040*x*Log[x]^2*Log[zb]^2 + 54743040*la*x*Log[x]^2*Log[zb]^2 - 
       147065040*x*Log[zb]^3 + 63918000*la*x*Log[zb]^3 + 
       2541600*Pi^2*x*Log[zb]^3 - 2541600*la*Pi^2*x*Log[zb]^3 + 
       147065040*x^2*Log[zb]^3 - 63918000*la*x^2*Log[zb]^3 - 
       2541600*Pi^2*x^2*Log[zb]^3 + 2541600*la*Pi^2*x^2*Log[zb]^3 + 
       146966400*x*Log[1 - la]*Log[zb]^3 - 146966400*x^2*Log[1 - la]*
        Log[zb]^3 - 4233600*Log[1 - x]*Log[zb]^3 + 4233600*la*Log[1 - x]*
        Log[zb]^3 + 4233600*x*Log[1 - x]*Log[zb]^3 - 4233600*la*x*Log[1 - x]*
        Log[zb]^3 - 76308480*x*Log[x]*Log[zb]^3 + 76308480*la*x*Log[x]*
        Log[zb]^3 + 113033880*x*Log[zb]^4 - 40341240*la*x*Log[zb]^4 - 
       113033880*x^2*Log[zb]^4 + 40341240*la*x^2*Log[zb]^4 - 
       28758240*x*Log[zb]^5 + 28758240*la*x*Log[zb]^5 + 
       28758240*x^2*Log[zb]^5 - 28758240*la*x^2*Log[zb]^5 - 
       15120000*Zeta[3] - 1365120*la*Zeta[3] - 29579400*x*Zeta[3] + 
       24330600*la*x*Zeta[3] + 2836080*Pi^2*x*Zeta[3] - 
       2836080*la*Pi^2*x*Zeta[3] + 44699400*x^2*Zeta[3] - 
       22965480*la*x^2*Zeta[3] - 2836080*Pi^2*x^2*Zeta[3] + 
       2836080*la*Pi^2*x^2*Zeta[3] + 20761920*x*Log[1 - la]*Zeta[3] - 
       20761920*x^2*Log[1 - la]*Zeta[3] + 3939840*Log[1 - x]*Zeta[3] - 
       3939840*la*Log[1 - x]*Zeta[3] - 34577280*x*Log[1 - x]*Zeta[3] + 
       34577280*la*x*Log[1 - x]*Zeta[3] + 8294400*Log[x]*Zeta[3] - 
       8294400*la*Log[x]*Zeta[3] - 7983360*x*Log[x]*Zeta[3] + 
       7983360*la*x*Log[x]*Zeta[3] + 32970240*Log[zb]*Zeta[3] - 
       32970240*la*Log[zb]*Zeta[3] + 53395200*x*Log[zb]*Zeta[3] - 
       10938240*la*x*Log[zb]*Zeta[3] - 86365440*x^2*Log[zb]*Zeta[3] + 
       43908480*la*x^2*Log[zb]*Zeta[3] - 42819840*x*Log[zb]^2*Zeta[3] + 
       42819840*la*x*Log[zb]^2*Zeta[3] + 42819840*x^2*Log[zb]^2*Zeta[3] - 
       42819840*la*x^2*Log[zb]^2*Zeta[3] + 751680*x*Zeta[5] - 
       751680*la*x*Zeta[5] - 751680*x^2*Zeta[5] + 751680*la*x^2*Zeta[5])/
      (4976640*(-1 + la)*(-1 + x)*x)))


==> anc/sqg_NSoft.m <==
(* Created with the Wolfram Language for Students - Personal Use Only : www.wolfram.com *)
ALARM*ep + (nf*(5/(96*la*nc^2*x) - (-10 + x)/(48*la*(-1 + x)*x) - 
     (nc^2*(5 + x))/(32*la*(-1 + x)*x)) - 
   (3 + 4*Log[1 - la] + 4*Log[x] + 4*Log[zb])/(64*la*nc^3*x) + 
   (nc*(-157 + 13*x + 84*Log[1 - la] + 12*x*Log[1 - la] + 96*Log[la] - 
      48*Log[1 - x] + 180*Log[x] + 12*x*Log[x] + 180*Log[zb] + 12*x*Log[zb]))/
    (192*la*(-1 + x)*x) - (nc^3*(-46 - 11*x + 12*Log[1 - la] + 
      8*x*Log[1 - la] + 24*Log[la] + 8*x*Log[la] - 8*Log[1 - x] - 
      8*x*Log[1 - x] + 36*Log[x] + 16*x*Log[x] + 36*Log[zb] + 16*x*Log[zb]))/
    (64*la*(-1 + x)*x) + (10 - 37*x - 60*Log[1 - la] + 24*x*Log[1 - la] - 
     24*Log[la] + 24*x*Log[la] + 24*Log[1 - x] - 24*x*Log[1 - x] - 
     84*Log[x] + 48*x*Log[x] - 84*Log[zb] + 48*x*Log[zb])/
    (192*la*nc*(-1 + x)*x))/ep^2 + 
 nf*(((-5 + 29*x)*H[1, 0, xb])/(48*la*(-1 + x)*x) - 
   (-1253 + 93*Pi^2 + 1038*Log[1 - la] - 450*Log[1 - la]^2 + 1386*Log[la] - 
     1188*Log[1 - la]*Log[la] - 810*Log[la]^2 + 462*Log[1 - x] - 
     396*Log[1 - la]*Log[1 - x] - 540*Log[la]*Log[1 - x] - 90*Log[1 - x]^2 + 
     576*Log[x] - 504*Log[1 - la]*Log[x] - 648*Log[la]*Log[x] - 
     216*Log[1 - x]*Log[x] - 144*Log[x]^2 + 2424*Log[zb] - 
     2088*Log[1 - la]*Log[zb] - 2808*Log[la]*Log[zb] - 
     936*Log[1 - x]*Log[zb] - 1152*Log[x]*Log[zb] - 2448*Log[zb]^2)/
    (3456*la*nc^2*x) + (1813 - 180*Pi^2 - 805*x + 99*Pi^2*x - 
     1698*Log[1 - la] + 438*x*Log[1 - la] + 900*Log[1 - la]^2 + 
     18*x*Log[1 - la]^2 - 2286*Log[la] + 666*x*Log[la] + 
     2376*Log[1 - la]*Log[la] - 108*x*Log[1 - la]*Log[la] + 1620*Log[la]^2 - 
     162*x*Log[la]^2 - 1182*Log[1 - x] - 438*x*Log[1 - x] + 
     1332*Log[1 - la]*Log[1 - x] + 936*x*Log[1 - la]*Log[1 - x] + 
     1836*Log[la]*Log[1 - x] + 1080*x*Log[la]*Log[1 - x] + 666*Log[1 - x]^2 + 
     792*x*Log[1 - x]^2 - 1296*Log[x] + 576*x*Log[x] + 
     1512*Log[1 - la]*Log[x] - 432*x*Log[1 - la]*Log[x] + 
     1944*Log[la]*Log[x] - 648*x*Log[la]*Log[x] + 684*Log[1 - x]*Log[x] + 
     612*x*Log[1 - x]*Log[x] + 720*Log[x]^2 - 396*x*Log[x]^2 - 3984*Log[zb] + 
     1104*x*Log[zb] + 4176*Log[1 - la]*Log[zb] - 72*x*Log[1 - la]*Log[zb] + 
     5616*Log[la]*Log[zb] - 432*x*Log[la]*Log[zb] + 3168*Log[1 - x]*Log[zb] + 
     2016*x*Log[1 - x]*Log[zb] + 3456*Log[x]*Log[zb] - 
     1080*x*Log[x]*Log[zb] + 4896*Log[zb]^2 - 252*x*Log[zb]^2)/
    (1728*la*(-1 + x)*x) + nc^2*(-((-5 + 29*x)*H[1, 0, xb])/
      (48*la*(-1 + x)*x) - (791 - 89*Pi^2 - 119*x + 35*Pi^2*x - 
       786*Log[1 - la] - 54*x*Log[1 - la] + 450*Log[1 - la]^2 + 
       162*x*Log[1 - la]^2 - 1062*Log[la] - 18*x*Log[la] + 
       1188*Log[1 - la]*Log[la] + 324*x*Log[1 - la]*Log[la] + 810*Log[la]^2 + 
       162*x*Log[la]^2 - 634*Log[1 - x] - 446*x*Log[1 - x] + 
       756*Log[1 - la]*Log[1 - x] + 756*x*Log[1 - la]*Log[1 - x] + 
       1044*Log[la]*Log[1 - x] + 900*x*Log[la]*Log[1 - x] + 
       414*Log[1 - x]^2 + 558*x*Log[1 - x]^2 - 672*Log[x] + 192*x*Log[x] + 
       840*Log[1 - la]*Log[x] - 120*x*Log[1 - la]*Log[x] + 
       1080*Log[la]*Log[x] - 216*x*Log[la]*Log[x] + 384*Log[1 - x]*Log[x] + 
       480*x*Log[1 - x]*Log[x] + 432*Log[x]^2 - 216*x*Log[x]^2 - 
       1848*Log[zb] - 72*x*Log[zb] + 2088*Log[1 - la]*Log[zb] + 
       648*x*Log[1 - la]*Log[zb] + 2808*Log[la]*Log[zb] + 
       648*x*Log[la]*Log[zb] + 1800*Log[1 - x]*Log[zb] + 
       1656*x*Log[1 - x]*Log[zb] + 1920*Log[x]*Log[zb] - 
       336*x*Log[x]*Log[zb] + 2448*Log[zb]^2 + 648*x*Log[zb]^2)/
      (1152*la*(-1 + x)*x))) + 
 (-(135 + 16*Pi^2 - 120*Log[1 - la]^2 - 108*Log[la] - 
      144*Log[1 - la]*Log[la] - 36*Log[1 - x] - 48*Log[1 - la]*Log[1 - x] + 
      36*Log[x] - 192*Log[1 - la]*Log[x] - 144*Log[la]*Log[x] - 
      48*Log[1 - x]*Log[x] - 72*Log[x]^2 - 108*Log[zb] - 
      384*Log[1 - la]*Log[zb] - 144*Log[la]*Log[zb] - 48*Log[1 - x]*Log[zb] - 
      336*Log[x]*Log[zb] - 264*Log[zb]^2)/(768*la*nc^3*x) + 
   nf*(-(-77 + 66*Log[1 - la] + 90*Log[la] + 30*Log[1 - x] + 36*Log[x] + 
        156*Log[zb])/(576*la*nc^2*x) + (127 - 37*x - 132*Log[1 - la] + 
       6*x*Log[1 - la] - 180*Log[la] + 18*x*Log[la] - 102*Log[1 - x] - 
       60*x*Log[1 - x] - 108*Log[x] + 36*x*Log[x] - 312*Log[zb] + 
       24*x*Log[zb])/(288*la*(-1 + x)*x) + 
     (nc^2*(-59 - x + 66*Log[1 - la] + 18*x*Log[1 - la] + 90*Log[la] + 
        18*x*Log[la] + 58*Log[1 - x] + 50*x*Log[1 - x] + 60*Log[x] - 
        12*x*Log[x] + 156*Log[zb] + 36*x*Log[zb]))/(192*la*(-1 + x)*x)) + 
   ((3*H[1, 0, xb])/(8*la*(-1 + x)) + (215 - 156*Pi^2 - 1187*x + 156*Pi^2*x - 
       1236*Log[1 - la] + 1560*x*Log[1 - la] + 1800*Log[1 - la]^2 - 
       720*x*Log[1 - la]^2 - 576*Log[la] + 1548*x*Log[la] + 
       2736*Log[1 - la]*Log[la] - 1440*x*Log[1 - la]*Log[la] + 
       720*Log[la]^2 - 720*x*Log[la]^2 + 420*Log[1 - x] + 552*x*Log[1 - x] + 
       288*Log[1 - la]*Log[1 - x] + 1008*x*Log[1 - la]*Log[1 - x] - 
       576*Log[la]*Log[1 - x] + 576*x*Log[la]*Log[1 - x] - 648*Log[1 - x]^2 + 
       648*x*Log[1 - x]^2 - 1116*Log[x] + 1116*x*Log[x] + 
       4032*Log[1 - la]*Log[x] - 2304*x*Log[1 - la]*Log[x] + 
       3312*Log[la]*Log[x] - 2016*x*Log[la]*Log[x] + 864*Log[1 - x]*Log[x] + 
       432*x*Log[1 - x]*Log[x] + 1944*Log[x]^2 - 1296*x*Log[x]^2 - 
       1812*Log[zb] + 3108*x*Log[zb] + 6336*Log[1 - la]*Log[zb] - 
       2880*x*Log[1 - la]*Log[zb] + 4176*Log[la]*Log[zb] - 
       2880*x*Log[la]*Log[zb] - 288*Log[1 - x]*Log[zb] + 
       1584*x*Log[1 - x]*Log[zb] + 7344*Log[x]*Log[zb] - 
       4320*x*Log[x]*Log[zb] + 5256*Log[zb]^2 - 2880*x*Log[zb]^2)/
      (2304*la*(-1 + x)*x))/nc + nc*((-3*H[1, 0, xb])/(4*la*(-1 + x)) - 
     (4613 - 1301*x + 432*Pi^2*x - 5376*Log[1 - la] + 480*x*Log[1 - la] + 
       2520*Log[1 - la]^2 + 360*x*Log[1 - la]^2 - 6084*Log[la] + 
       900*x*Log[la] + 5328*Log[1 - la]*Log[la] + 432*x*Log[1 - la]*Log[la] + 
       2880*Log[la]^2 - 2652*Log[1 - x] - 2532*x*Log[1 - x] - 
       432*Log[1 - la]*Log[1 - x] + 1008*x*Log[1 - la]*Log[1 - x] - 
       288*Log[la]*Log[1 - x] + 864*x*Log[la]*Log[1 - x] - 
       1440*Log[1 - x]^2 - 864*x*Log[1 - x]^2 - 5076*Log[x] + 1908*x*Log[x] + 
       8064*Log[1 - la]*Log[x] + 8208*Log[la]*Log[x] - 144*x*Log[la]*Log[x] + 
       1584*Log[1 - x]*Log[x] + 3024*x*Log[1 - x]*Log[x] + 4968*Log[x]^2 - 
       936*x*Log[x]^2 - 11460*Log[zb] + 1380*x*Log[zb] + 
       10368*Log[1 - la]*Log[zb] + 1152*x*Log[1 - la]*Log[zb] + 
       11088*Log[la]*Log[zb] + 432*x*Log[la]*Log[zb] - 
       720*Log[1 - x]*Log[zb] + 1872*x*Log[1 - x]*Log[zb] + 
       16272*Log[x]*Log[zb] - 144*x*Log[x]*Log[zb] + 10728*Log[zb]^2 + 
       792*x*Log[zb]^2)/(2304*la*(-1 + x)*x)) + 
   nc^3*((3*H[1, 0, xb])/(8*la*(-1 + x)) + 
     (1331 + 36*Pi^2 + 97*x + 108*Pi^2*x - 1380*Log[1 - la] - 
       360*x*Log[1 - la] + 360*Log[1 - la]^2 + 240*x*Log[1 - la]^2 - 
       1728*Log[la] - 324*x*Log[la] + 1008*Log[1 - la]*Log[la] + 
       480*x*Log[1 - la]*Log[la] + 720*Log[la]^2 + 240*x*Log[la]^2 - 
       988*Log[1 - x] - 1064*x*Log[1 - x] - 192*Log[1 - la]*Log[1 - x] - 
       48*x*Log[1 - la]*Log[1 - x] + 96*Log[la]*Log[1 - x] + 
       96*x*Log[la]*Log[1 - x] - 264*Log[1 - x]^2 - 504*x*Log[1 - x]^2 - 
       1356*Log[x] + 300*x*Log[x] + 1536*Log[1 - la]*Log[x] + 
       576*x*Log[1 - la]*Log[x] + 1776*Log[la]*Log[x] + 
       480*x*Log[la]*Log[x] + 288*Log[1 - x]*Log[x] + 
       816*x*Log[1 - x]*Log[x] + 1080*Log[x]^2 + 48*x*Log[x]^2 - 
       3108*Log[zb] - 684*x*Log[zb] + 1728*Log[1 - la]*Log[zb] + 
       960*x*Log[1 - la]*Log[zb] + 2448*Log[la]*Log[zb] + 
       960*x*Log[la]*Log[zb] - 96*Log[1 - x]*Log[zb] + 
       48*x*Log[1 - x]*Log[zb] + 3312*Log[x]*Log[zb] + 
       1056*x*Log[x]*Log[zb] + 2088*Log[zb]^2 + 960*x*Log[zb]^2)/
      (768*la*(-1 + x)*x)))/ep + (-711 - 30*Pi^2 + 150*Log[1 - la] + 
   136*Pi^2*Log[1 - la] + 216*Log[1 - la]^2 - 304*Log[1 - la]^3 + 
   810*Log[la] + 96*Pi^2*Log[la] - 720*Log[1 - la]^2*Log[la] - 
   324*Log[la]^2 - 432*Log[1 - la]*Log[la]^2 + 270*Log[1 - x] + 
   32*Pi^2*Log[1 - x] - 240*Log[1 - la]^2*Log[1 - x] - 
   216*Log[la]*Log[1 - x] - 288*Log[1 - la]*Log[la]*Log[1 - x] - 
   36*Log[1 - x]^2 - 48*Log[1 - la]*Log[1 - x]^2 - 120*Log[x] + 
   104*Pi^2*Log[x] + 432*Log[1 - la]*Log[x] - 672*Log[1 - la]^2*Log[x] + 
   216*Log[la]*Log[x] - 1152*Log[1 - la]*Log[la]*Log[x] - 
   432*Log[la]^2*Log[x] + 72*Log[1 - x]*Log[x] - 384*Log[1 - la]*Log[1 - x]*
    Log[x] - 288*Log[la]*Log[1 - x]*Log[x] - 48*Log[1 - x]^2*Log[x] + 
   180*Log[x]^2 - 480*Log[1 - la]*Log[x]^2 - 432*Log[la]*Log[x]^2 - 
   144*Log[1 - x]*Log[x]^2 - 112*Log[x]^3 + 960*Log[zb] + 232*Pi^2*Log[zb] + 
   432*Log[1 - la]*Log[zb] - 1632*Log[1 - la]^2*Log[zb] - 
   648*Log[la]*Log[zb] - 2304*Log[1 - la]*Log[la]*Log[zb] - 
   432*Log[la]^2*Log[zb] - 216*Log[1 - x]*Log[zb] - 
   768*Log[1 - la]*Log[1 - x]*Log[zb] - 288*Log[la]*Log[1 - x]*Log[zb] - 
   48*Log[1 - x]^2*Log[zb] + 648*Log[x]*Log[zb] - 
   2496*Log[1 - la]*Log[x]*Log[zb] - 2016*Log[la]*Log[x]*Log[zb] - 
   672*Log[1 - x]*Log[x]*Log[zb] - 912*Log[x]^2*Log[zb] - 108*Log[zb]^2 - 
   2784*Log[1 - la]*Log[zb]^2 - 1584*Log[la]*Log[zb]^2 - 
   528*Log[1 - x]*Log[zb]^2 - 2256*Log[x]*Log[zb]^2 - 1456*Log[zb]^3 - 
   48*Zeta[3])/(1536*la*nc^3*x) + 
 nc*((Pi^2*(-45 + 37*x)*H[0, xb])/(192*la*(-1 + x)*x) + 
   (Pi^2*(-2 + 83*x)*H[1, xb])/(96*la*(-1 + x)*x) + 
   ((-45 + 37*x)*H[0, 1, 0, xb])/(32*la*(-1 + x)*x) - 
   ((-20 + x)*H[1, 0, 0, xb])/(32*la*(-1 + x)*x) + 
   ((-2 + 83*x)*H[1, 1, 0, xb])/(16*la*(-1 + x)*x) + 
   (H[1, 0, xb]*(37 - 301*x - 12*Log[1 - la] + 276*x*Log[1 - la] - 
      12*Log[la] + 276*x*Log[la] - 48*Log[x] + 498*x*Log[x] - 24*Log[zb] + 
      552*x*Log[zb]))/(96*la*(-1 + x)*x) + 
   (-63623 + 7650*Pi^2 + 30503*x - 5058*Pi^2*x + 80742*Log[1 - la] - 
     5688*Pi^2*Log[1 - la] - 22278*x*Log[1 - la] + 8280*Pi^2*x*Log[1 - la] - 
     46728*Log[1 - la]^2 + 4392*x*Log[1 - la]^2 + 19152*Log[1 - la]^3 + 
     2736*x*Log[1 - la]^3 + 89082*Log[la] - 6048*Pi^2*Log[la] - 
     29466*x*Log[la] + 8640*Pi^2*x*Log[la] - 101952*Log[1 - la]*Log[la] + 
     13824*x*Log[1 - la]*Log[la] + 59184*Log[1 - la]^2*Log[la] + 
     6480*x*Log[1 - la]^2*Log[la] - 57348*Log[la]^2 + 10692*x*Log[la]^2 + 
     61776*Log[1 - la]*Log[la]^2 + 3888*x*Log[1 - la]*Log[la]^2 + 
     21888*Log[la]^3 + 35070*Log[1 - x] + 4680*Pi^2*Log[1 - x] + 
     24546*x*Log[1 - x] + 1080*Pi^2*x*Log[1 - x] - 
     44352*Log[1 - la]*Log[1 - x] - 43776*x*Log[1 - la]*Log[1 - x] + 
     3888*Log[1 - la]^2*Log[1 - x] + 15120*x*Log[1 - la]^2*Log[1 - x] - 
     50328*Log[la]*Log[1 - x] - 42984*x*Log[la]*Log[1 - x] + 
     9504*Log[1 - la]*Log[la]*Log[1 - x] + 28512*x*Log[1 - la]*Log[la]*
      Log[1 - x] + 6048*Log[la]^2*Log[1 - x] + 12960*x*Log[la]^2*Log[1 - x] - 
     14724*Log[1 - x]^2 - 31932*x*Log[1 - x]^2 - 20304*Log[1 - la]*
      Log[1 - x]^2 - 7344*x*Log[1 - la]*Log[1 - x]^2 - 
     19872*Log[la]*Log[1 - x]^2 - 7776*x*Log[la]*Log[1 - x]^2 - 
     11808*Log[1 - x]^3 - 12960*x*Log[1 - x]^3 + 72360*Log[x] - 
     12600*Pi^2*Log[x] - 33768*x*Log[x] + 12600*Pi^2*x*Log[x] - 
     88560*Log[1 - la]*Log[x] + 33264*x*Log[1 - la]*Log[x] + 
     82080*Log[1 - la]^2*Log[x] - 2592*x*Log[1 - la]^2*Log[x] - 
     93960*Log[la]*Log[x] + 36936*x*Log[la]*Log[x] + 
     165888*Log[1 - la]*Log[la]*Log[x] - 6912*x*Log[1 - la]*Log[la]*Log[x] + 
     84240*Log[la]^2*Log[x] - 4752*x*Log[la]^2*Log[x] - 
     28152*Log[1 - x]*Log[x] - 28872*x*Log[1 - x]*Log[x] + 
     36288*Log[1 - la]*Log[1 - x]*Log[x] + 60480*x*Log[1 - la]*Log[1 - x]*
      Log[x] + 37152*Log[la]*Log[1 - x]*Log[x] + 59616*x*Log[la]*Log[1 - x]*
      Log[x] + 17280*x*Log[1 - x]^2*Log[x] - 43020*Log[x]^2 + 
     24876*x*Log[x]^2 + 97632*Log[1 - la]*Log[x]^2 - 
     21600*x*Log[1 - la]*Log[x]^2 + 98064*Log[la]*Log[x]^2 - 
     22032*x*Log[la]*Log[x]^2 + 16848*Log[1 - x]*Log[x]^2 + 
     38448*x*Log[1 - x]*Log[x]^2 + 37584*Log[x]^3 - 13968*x*Log[x]^3 + 
     169824*Log[zb] - 11736*Pi^2*Log[zb] - 51744*x*Log[zb] + 
     16920*Pi^2*x*Log[zb] - 195408*Log[1 - la]*Log[zb] + 
     22608*x*Log[1 - la]*Log[zb] + 116640*Log[1 - la]^2*Log[zb] + 
     14688*x*Log[1 - la]^2*Log[zb] - 216648*Log[la]*Log[zb] + 
     35208*x*Log[la]*Log[zb] + 241920*Log[1 - la]*Log[la]*Log[zb] + 
     20736*x*Log[1 - la]*Log[la]*Log[zb] + 127440*Log[la]^2*Log[zb] + 
     3888*x*Log[la]^2*Log[zb] - 94680*Log[1 - x]*Log[zb] - 
     86760*x*Log[1 - x]*Log[zb] + 17280*Log[1 - la]*Log[1 - x]*Log[zb] + 
     58752*x*Log[1 - la]*Log[1 - x]*Log[zb] + 21600*Log[la]*Log[1 - x]*
      Log[zb] + 54432*x*Log[la]*Log[1 - x]*Log[zb] - 
     40176*Log[1 - x]^2*Log[zb] - 15120*x*Log[1 - x]^2*Log[zb] - 
     182520*Log[x]*Log[zb] + 70200*x*Log[x]*Log[zb] + 
     330048*Log[1 - la]*Log[x]*Log[zb] - 12096*x*Log[1 - la]*Log[x]*Log[zb] + 
     334368*Log[la]*Log[x]*Log[zb] - 16416*x*Log[la]*Log[x]*Log[zb] + 
     73440*Log[1 - x]*Log[x]*Log[zb] + 120096*x*Log[1 - x]*Log[x]*Log[zb] + 
     195696*Log[x]^2*Log[zb] - 43632*x*Log[x]^2*Log[zb] - 206028*Log[zb]^2 + 
     28908*x*Log[zb]^2 + 237600*Log[1 - la]*Log[zb]^2 + 
     25056*x*Log[1 - la]*Log[zb]^2 + 248400*Log[la]*Log[zb]^2 + 
     14256*x*Log[la]*Log[zb]^2 + 19440*Log[1 - x]*Log[zb]^2 + 
     56592*x*Log[1 - x]*Log[zb]^2 + 332208*Log[x]*Log[zb]^2 - 
     14256*x*Log[x]*Log[zb]^2 + 162000*Log[zb]^3 + 13104*x*Log[zb]^3 + 
     28944*Zeta[3] - 75600*x*Zeta[3])/(13824*la*(-1 + x)*x)) + 
 ((-3*Pi^2*(-1 + 5*x)*H[0, xb])/(64*la*(-1 + x)*x) - 
   (3*Pi^2*H[1, xb])/(16*la*(-1 + x)) - (9*(-1 + 5*x)*H[0, 1, 0, xb])/
    (32*la*(-1 + x)*x) - ((1 + 23*x)*H[1, 0, 0, xb])/(16*la*(-1 + x)*x) - 
   (9*H[1, 1, 0, xb])/(8*la*(-1 + x)) - 
   (H[1, 0, xb]*(-3 + 3*x - 4*Log[1 - la] + 52*x*Log[1 - la] + 36*x*Log[la] - 
      4*Log[x] + 40*x*Log[x] - 4*Log[zb] + 88*x*Log[zb]))/
    (32*la*(-1 + x)*x) - (-6053 + 2316*Pi^2 + 17717*x - 2802*Pi^2*x + 
     18930*Log[1 - la] - 5472*Pi^2*Log[1 - la] - 26058*x*Log[1 - la] + 
     4824*Pi^2*x*Log[1 - la] - 16380*Log[1 - la]^2 + 15408*x*Log[1 - la]^2 + 
     13680*Log[1 - la]^3 - 5472*x*Log[1 - la]^3 + 6894*Log[la] - 
     4392*Pi^2*Log[la] - 24390*x*Log[la] + 4392*Pi^2*x*Log[la] - 
     24840*Log[1 - la]*Log[la] + 30672*x*Log[1 - la]*Log[la] + 
     35856*Log[1 - la]^2*Log[la] - 16416*x*Log[1 - la]^2*Log[la] - 
     6480*Log[la]^2 + 15228*x*Log[la]^2 + 28080*Log[1 - la]*Log[la]^2 - 
     16416*x*Log[1 - la]*Log[la]^2 + 5472*Log[la]^3 - 5472*x*Log[la]^3 - 
     7566*Log[1 - x] - 144*Pi^2*Log[1 - x] - 10146*x*Log[1 - x] - 
     2448*Pi^2*x*Log[1 - x] + 216*x^2*Log[1 - x] - 
     1584*Log[1 - la]*Log[1 - x] + 7416*x*Log[1 - la]*Log[1 - x] + 
     9504*Log[1 - la]^2*Log[1 - x] + 9936*x*Log[1 - la]^2*Log[1 - x] + 
     6264*Log[la]*Log[1 - x] + 11232*x*Log[la]*Log[1 - x] + 
     8640*Log[1 - la]*Log[la]*Log[1 - x] + 14688*x*Log[1 - la]*Log[la]*
      Log[1 - x] - 3456*Log[la]^2*Log[1 - x] + 3456*x*Log[la]^2*Log[1 - x] + 
     5796*Log[1 - x]^2 + 2952*x*Log[1 - x]^2 - 4536*Log[1 - la]*
      Log[1 - x]^2 + 16200*x*Log[1 - la]*Log[1 - x]^2 - 
     10800*Log[la]*Log[1 - x]^2 + 10800*x*Log[la]*Log[1 - x]^2 - 
     4752*Log[1 - x]^3 + 4752*x*Log[1 - x]^3 + 16776*Log[x] - 
     6696*Pi^2*Log[x] - 17856*x*Log[x] + 6048*Pi^2*x*Log[x] - 
     216*x^2*Log[x] - 27936*Log[1 - la]*Log[x] + 24048*x*Log[1 - la]*Log[x] + 
     42336*Log[1 - la]^2*Log[x] - 24192*x*Log[1 - la]^2*Log[x] - 
     21384*Log[la]*Log[x] + 21384*x*Log[la]*Log[x] + 
     76032*Log[1 - la]*Log[la]*Log[x] - 44928*x*Log[1 - la]*Log[la]*Log[x] + 
     31536*Log[la]^2*Log[x] - 19872*x*Log[la]^2*Log[x] - 
     4752*Log[1 - x]*Log[x] + 4752*x*Log[1 - x]*Log[x] + 
     22464*Log[1 - la]*Log[1 - x]*Log[x] + 8640*x*Log[1 - la]*Log[1 - x]*
      Log[x] + 17280*Log[la]*Log[1 - x]*Log[x] + 6048*x*Log[la]*Log[1 - x]*
      Log[x] + 1296*Log[1 - x]^2*Log[x] + 10368*x*Log[1 - x]^2*Log[x] - 
     11268*Log[x]^2 + 9324*x*Log[x]^2 + 39744*Log[1 - la]*Log[x]^2 - 
     26784*x*Log[1 - la]*Log[x]^2 + 35856*Log[la]*Log[x]^2 - 
     24192*x*Log[la]*Log[x]^2 + 9504*Log[1 - x]*Log[x]^2 + 
     2160*x*Log[1 - x]*Log[x]^2 + 12240*Log[x]^3 - 9216*x*Log[x]^3 + 
     25824*Log[zb] - 9864*Pi^2*Log[zb] - 50448*x*Log[zb] + 
     9216*Pi^2*x*Log[zb] - 57600*Log[1 - la]*Log[zb] + 
     61488*x*Log[1 - la]*Log[zb] + 76896*Log[1 - la]^2*Log[zb] - 
     32832*x*Log[1 - la]^2*Log[zb] - 37800*Log[la]*Log[zb] + 
     61128*x*Log[la]*Log[zb] + 127872*Log[1 - la]*Log[la]*Log[zb] - 
     65664*x*Log[1 - la]*Log[la]*Log[zb] + 44496*Log[la]^2*Log[zb] - 
     32832*x*Log[la]^2*Log[zb] + 4680*Log[1 - x]*Log[zb] + 
     18648*x*Log[1 - x]*Log[zb] + 27648*Log[1 - la]*Log[1 - x]*Log[zb] + 
     34560*x*Log[1 - la]*Log[1 - x]*Log[zb] + 1728*Log[la]*Log[1 - x]*
      Log[zb] + 21600*x*Log[la]*Log[1 - x]*Log[zb] - 
     15336*Log[1 - x]^2*Log[zb] + 27000*x*Log[1 - x]^2*Log[zb] - 
     49320*Log[x]*Log[zb] + 45432*x*Log[x]*Log[zb] + 
     160704*Log[1 - la]*Log[x]*Log[zb] - 93312*x*Log[1 - la]*Log[x]*Log[zb] + 
     139104*Log[la]*Log[x]*Log[zb] - 84672*x*Log[la]*Log[x]*Log[zb] + 
     39744*Log[1 - x]*Log[x]*Log[zb] + 14688*x*Log[1 - x]*Log[x]*Log[zb] + 
     75600*Log[x]^2*Log[zb] - 50976*x*Log[x]^2*Log[zb] - 47700*Log[zb]^2 + 
     61308*x*Log[zb]^2 + 140832*Log[1 - la]*Log[zb]^2 - 
     65664*x*Log[1 - la]*Log[zb]^2 + 108432*Log[la]*Log[zb]^2 - 
     65664*x*Log[la]*Log[zb]^2 + 14688*Log[1 - x]*Log[zb]^2 + 
     28080*x*Log[1 - x]*Log[zb]^2 + 149904*Log[x]*Log[zb]^2 - 
     88992*x*Log[x]*Log[zb]^2 + 83088*Log[zb]^3 - 43776*x*Log[zb]^3 + 
     12528*Zeta[3] - 12528*x*Zeta[3])/(13824*la*(-1 + x)*x))/nc + 
 nc^3*((Pi^2*(9 + 2*x)*H[0, xb])/(48*la*(-1 + x)*x) - 
   (Pi^2*(-2 + 65*x)*H[1, xb])/(96*la*(-1 + x)*x) + 
   ((9 + 2*x)*H[0, 1, 0, xb])/(8*la*(-1 + x)*x) + 
   ((-18 + 47*x)*H[1, 0, 0, xb])/(32*la*(-1 + x)*x) - 
   ((-2 + 65*x)*H[1, 1, 0, xb])/(16*la*(-1 + x)*x) - 
   (H[1, 0, xb]*(23 - 155*x + 60*x*Log[1 - la] - 6*Log[la] + 84*x*Log[la] - 
      18*Log[x] + 189*x*Log[x] - 6*Log[zb] + 144*x*Log[zb]))/
    (48*la*(-1 + x)*x) + (17057 - 1868*Pi^2 - 2129*x + 842*Pi^2*x - 
     20154*Log[1 - la] + 480*Pi^2*Log[1 - la] - 1710*x*Log[1 - la] - 
     1560*Pi^2*x*Log[1 - la] + 10764*Log[1 - la]^2 + 3024*x*Log[1 - la]^2 - 
     2736*Log[1 - la]^3 - 1824*x*Log[1 - la]^3 - 24966*Log[la] + 
     840*Pi^2*Log[la] - 738*x*Log[la] - 1704*Pi^2*x*Log[la] + 
     25704*Log[1 - la]*Log[la] + 5616*x*Log[1 - la]*Log[la] - 
     9936*Log[1 - la]^2*Log[la] - 5472*x*Log[1 - la]^2*Log[la] + 
     15984*Log[la]^2 + 2484*x*Log[la]^2 - 12528*Log[1 - la]*Log[la]^2 - 
     5472*x*Log[1 - la]*Log[la]^2 - 5472*Log[la]^3 - 1824*x*Log[la]^3 - 
     13402*Log[1 - x] - 1512*Pi^2*Log[1 - x] - 12374*x*Log[1 - x] - 
     1272*Pi^2*x*Log[1 - x] + 72*x^2*Log[1 - x] + 
     14256*Log[1 - la]*Log[1 - x] + 17064*x*Log[1 - la]*Log[1 - x] + 
     1152*Log[1 - la]^2*Log[1 - x] - 1008*x*Log[1 - la]^2*Log[1 - x] + 
     18216*Log[la]*Log[1 - x] + 18720*x*Log[la]*Log[1 - x] - 
     1152*Log[1 - la]*Log[la]*Log[1 - x] - 3744*x*Log[1 - la]*Log[la]*
      Log[1 - x] - 3168*Log[la]^2*Log[1 - x] - 3168*x*Log[la]^2*Log[1 - x] + 
     6732*Log[1 - x]^2 + 11736*x*Log[1 - x]^2 + 5112*Log[1 - la]*
      Log[1 - x]^2 + 7992*x*Log[1 - la]*Log[1 - x]^2 + 
     3024*Log[la]*Log[1 - x]^2 + 6192*x*Log[la]*Log[1 - x]^2 + 
     2352*Log[1 - x]^3 + 5904*x*Log[1 - x]^3 - 18888*Log[x] + 
     2280*Pi^2*Log[x] + 5664*x*Log[x] - 2496*Pi^2*x*Log[x] - 72*x^2*Log[x] + 
     21504*Log[1 - la]*Log[x] - 4368*x*Log[1 - la]*Log[x] - 
     15264*Log[1 - la]^2*Log[x] - 5184*x*Log[1 - la]^2*Log[x] + 
     24840*Log[la]*Log[x] - 5832*x*Log[la]*Log[x] - 
     33408*Log[1 - la]*Log[la]*Log[x] - 9216*x*Log[1 - la]*Log[la]*Log[x] - 
     18864*Log[la]^2*Log[x] - 3744*x*Log[la]^2*Log[x] + 
     8016*Log[1 - x]*Log[x] + 10992*x*Log[1 - x]*Log[x] - 
     5760*Log[1 - la]*Log[1 - x]*Log[x] - 16128*x*Log[1 - la]*Log[1 - x]*
      Log[x] - 7488*Log[la]*Log[1 - x]*Log[x] - 16992*x*Log[la]*Log[1 - x]*
      Log[x] + 288*Log[1 - x]^2*Log[x] - 2160*x*Log[1 - x]^2*Log[x] + 
     11124*Log[x]^2 - 5724*x*Log[x]^2 - 20736*Log[1 - la]*Log[x]^2 - 
     288*x*Log[1 - la]*Log[x]^2 - 22032*Log[la]*Log[x]^2 + 
     576*x*Log[la]*Log[x]^2 - 2880*Log[1 - x]*Log[x]^2 - 
     11664*x*Log[1 - x]*Log[x]^2 - 8784*Log[x]^3 + 1920*x*Log[x]^3 - 
     45120*Log[zb] + 1320*Pi^2*Log[zb] - 2448*x*Log[zb] - 
     3264*Pi^2*x*Log[zb] + 47232*Log[1 - la]*Log[zb] + 
     11664*x*Log[1 - la]*Log[zb] - 18144*Log[1 - la]^2*Log[zb] - 
     10944*x*Log[1 - la]^2*Log[zb] + 57672*Log[la]*Log[zb] + 
     10584*x*Log[la]*Log[zb] - 44928*Log[1 - la]*Log[la]*Log[zb] - 
     21888*x*Log[1 - la]*Log[la]*Log[zb] - 28944*Log[la]^2*Log[zb] - 
     10944*x*Log[la]^2*Log[zb] + 32472*Log[1 - x]*Log[zb] + 
     35784*x*Log[1 - x]*Log[zb] + 1152*Log[1 - la]*Log[1 - x]*Log[zb] - 
     5760*x*Log[1 - la]*Log[1 - x]*Log[zb] - 7488*Log[la]*Log[1 - x]*
      Log[zb] - 10080*x*Log[la]*Log[1 - x]*Log[zb] + 
     8136*Log[1 - x]^2*Log[zb] + 14184*x*Log[1 - x]^2*Log[zb] + 
     46344*Log[x]*Log[zb] - 10200*x*Log[x]*Log[zb] - 
     63936*Log[1 - la]*Log[x]*Log[zb] - 19584*x*Log[1 - la]*Log[x]*Log[zb] - 
     71136*Log[la]*Log[x]*Log[zb] - 16704*x*Log[la]*Log[x]*Log[zb] - 
     13248*Log[1 - x]*Log[x]*Log[zb] - 33120*x*Log[1 - x]*Log[x]*Log[zb] - 
     42768*Log[x]^2*Log[zb] + 288*x*Log[x]^2*Log[zb] + 52452*Log[zb]^2 + 
     11124*x*Log[zb]^2 - 40608*Log[1 - la]*Log[zb]^2 - 
     21888*x*Log[1 - la]*Log[zb]^2 - 51408*Log[la]*Log[zb]^2 - 
     21888*x*Log[la]*Log[zb]^2 - 3168*Log[1 - x]*Log[zb]^2 - 
     7920*x*Log[1 - x]*Log[zb]^2 - 67536*Log[x]*Log[zb]^2 - 
     18144*x*Log[x]*Log[zb]^2 - 30672*Log[zb]^3 - 14592*x*Log[zb]^3 - 
     5616*Zeta[3] + 21168*x*Zeta[3])/(4608*la*(-1 + x)*x)) + 
 dd[1 - x]*(((1/(16*la) - nc^2/(16*la))*nf + 
     (nc*(-1 + Log[1 - la] + Log[la] + 2*Log[zb]))/(4*la) - 
     (3 + 4*Log[1 - la] + 4*Log[zb])/(64*la*nc) - 
     (nc^3*(-19 + 12*Log[1 - la] + 16*Log[la] + 28*Log[zb]))/(64*la))/ep^3 + 
   ((18 - 9*x + 9*Log[1 - la] + 3*x*Log[1 - la] - 10*Log[1 - la]^2 + 
       10*x*Log[1 - la]^2 - 9*Log[la] + 9*x*Log[la] - 
       12*Log[1 - la]*Log[la] + 12*x*Log[1 - la]*Log[la] + 12*x*Log[zb] - 
       32*Log[1 - la]*Log[zb] + 32*x*Log[1 - la]*Log[zb] - 
       12*Log[la]*Log[zb] + 12*x*Log[la]*Log[zb] - 22*Log[zb]^2 + 
       22*x*Log[zb]^2)/(64*la*nc*(-1 + x)) - 
     (nc*(-59 - 5*Pi^2 + 23*x + 5*Pi^2*x + 58*Log[1 - la] - 
        34*x*Log[1 - la] - 30*Log[1 - la]^2 + 30*x*Log[1 - la]^2 + 
        60*Log[la] - 36*x*Log[la] - 60*Log[1 - la]*Log[la] + 
        60*x*Log[1 - la]*Log[la] - 30*Log[la]^2 + 30*x*Log[la]^2 - 
        12*Log[1 - x] + 118*Log[zb] - 70*x*Log[zb] - 120*Log[1 - la]*
         Log[zb] + 120*x*Log[1 - la]*Log[zb] - 120*Log[la]*Log[zb] + 
        120*x*Log[la]*Log[zb] - 120*Log[zb]^2 + 120*x*Log[zb]^2))/
      (48*la*(-1 + x)) + (nc^3*(-290 - 20*Pi^2 + 119*x + 20*Pi^2*x + 
        205*Log[1 - la] - 145*x*Log[1 - la] - 90*Log[1 - la]^2 + 
        90*x*Log[1 - la]^2 + 267*Log[la] - 171*x*Log[la] - 
        204*Log[1 - la]*Log[la] + 204*x*Log[1 - la]*Log[la] - 120*Log[la]^2 + 
        120*x*Log[la]^2 - 48*Log[1 - x] + 472*Log[zb] - 316*x*Log[zb] - 
        384*Log[1 - la]*Log[zb] + 384*x*Log[1 - la]*Log[zb] - 
        444*Log[la]*Log[zb] + 444*x*Log[la]*Log[zb] - 414*Log[zb]^2 + 
        414*x*Log[zb]^2))/(192*la*(-1 + x)) + 
     nf*(-(14 - 5*x - 7*Log[1 - la] + 7*x*Log[1 - la] - 9*Log[la] + 
          9*x*Log[la] - 16*Log[zb] + 16*x*Log[zb])/(48*la*(-1 + x)) + 
       (nc^2*(14 - 5*x - 7*Log[1 - la] + 7*x*Log[1 - la] - 9*Log[la] + 
          9*x*Log[la] - 16*Log[zb] + 16*x*Log[zb]))/(48*la*(-1 + x))))/ep^2 - 
   (-1080 + 54*Pi^2 + 432*x - 27*Pi^2*x + 660*Log[1 - la] + 
     27*Pi^2*Log[1 - la] - 264*x*Log[1 - la] + 9*Pi^2*x*Log[1 - la] + 
     48*Log[1 - la]^2 - 30*Pi^2*Log[1 - la]^2 + 6*x*Log[1 - la]^2 + 
     30*Pi^2*x*Log[1 - la]^2 - 522*Log[1 - la]^3 + 66*x*Log[1 - la]^3 + 
     130*Log[1 - la]^4 - 130*x*Log[1 - la]^4 + 1620*Log[la] - 
     27*Pi^2*Log[la] - 648*x*Log[la] + 27*Pi^2*x*Log[la] - 
     720*Log[1 - la]*Log[la] - 36*Pi^2*Log[1 - la]*Log[la] + 
     396*x*Log[1 - la]*Log[la] + 36*Pi^2*x*Log[1 - la]*Log[la] - 
     1134*Log[1 - la]^2*Log[la] + 54*x*Log[1 - la]^2*Log[la] + 
     456*Log[1 - la]^3*Log[la] - 456*x*Log[1 - la]^3*Log[la] - 
     972*Log[la]^2 + 486*x*Log[la]^2 - 486*Log[1 - la]*Log[la]^2 - 
     162*x*Log[1 - la]*Log[la]^2 + 540*Log[1 - la]^2*Log[la]^2 - 
     540*x*Log[1 - la]^2*Log[la]^2 + 162*Log[la]^3 - 162*x*Log[la]^3 + 
     216*Log[1 - la]*Log[la]^3 - 216*x*Log[1 - la]*Log[la]^3 + 
     972*Log[1 - x] - 324*Log[1 - la]*Log[1 - x] - 
     1080*Log[1 - la]^2*Log[1 - x] - 972*Log[la]*Log[1 - x] - 
     1296*Log[1 - la]*Log[la]*Log[1 - x] - 486*Log[1 - x]^2 - 
     648*Log[1 - la]*Log[1 - x]^2 + 2280*Log[zb] - 912*x*Log[zb] + 
     36*Pi^2*x*Log[zb] - 624*Log[1 - la]*Log[zb] - 
     96*Pi^2*Log[1 - la]*Log[zb] + 408*x*Log[1 - la]*Log[zb] + 
     96*Pi^2*x*Log[1 - la]*Log[zb] - 2700*Log[1 - la]^2*Log[zb] + 
     252*x*Log[1 - la]^2*Log[zb] + 976*Log[1 - la]^3*Log[zb] - 
     976*x*Log[1 - la]^3*Log[zb] - 2664*Log[la]*Log[zb] - 
     36*Pi^2*Log[la]*Log[zb] + 1368*x*Log[la]*Log[zb] + 
     36*Pi^2*x*Log[la]*Log[zb] - 3240*Log[1 - la]*Log[la]*Log[zb] - 
     216*x*Log[1 - la]*Log[la]*Log[zb] + 2448*Log[1 - la]^2*Log[la]*Log[zb] - 
     2448*x*Log[1 - la]^2*Log[la]*Log[zb] - 648*x*Log[la]^2*Log[zb] + 
     1728*Log[1 - la]*Log[la]^2*Log[zb] - 1728*x*Log[1 - la]*Log[la]^2*
      Log[zb] + 216*Log[la]^3*Log[zb] - 216*x*Log[la]^3*Log[zb] - 
     1296*Log[1 - x]*Log[zb] - 3456*Log[1 - la]*Log[1 - x]*Log[zb] - 
     1296*Log[la]*Log[1 - x]*Log[zb] - 648*Log[1 - x]^2*Log[zb] - 
     1644*Log[zb]^2 - 66*Pi^2*Log[zb]^2 + 888*x*Log[zb]^2 + 
     66*Pi^2*x*Log[zb]^2 - 4320*Log[1 - la]*Log[zb]^2 + 
     144*x*Log[1 - la]*Log[zb]^2 + 2688*Log[1 - la]^2*Log[zb]^2 - 
     2688*x*Log[1 - la]^2*Log[zb]^2 - 1620*Log[la]*Log[zb]^2 - 
     756*x*Log[la]*Log[zb]^2 + 4176*Log[1 - la]*Log[la]*Log[zb]^2 - 
     4176*x*Log[1 - la]*Log[la]*Log[zb]^2 + 1188*Log[la]^2*Log[zb]^2 - 
     1188*x*Log[la]^2*Log[zb]^2 - 2376*Log[1 - x]*Log[zb]^2 - 
     1980*Log[zb]^3 - 204*x*Log[zb]^3 + 3184*Log[1 - la]*Log[zb]^3 - 
     3184*x*Log[1 - la]*Log[zb]^3 + 2184*Log[la]*Log[zb]^3 - 
     2184*x*Log[la]*Log[zb]^3 + 1342*Log[zb]^4 - 1342*x*Log[zb]^4 + 
     396*Zeta[3] - 396*x*Zeta[3] + 528*Log[1 - la]*Zeta[3] - 
     528*x*Log[1 - la]*Zeta[3] + 528*Log[zb]*Zeta[3] - 528*x*Log[zb]*Zeta[3])/
    (768*la*nc*(-1 + x)) + (nc*(6188 - 531*Pi^2 - 51*Pi^4 - 2048*x + 
      207*Pi^2*x + 51*Pi^4*x - 11344*Log[1 - la] - 18*Pi^2*Log[1 - la] + 
      4036*x*Log[1 - la] - 306*Pi^2*x*Log[1 - la] + 8898*Log[1 - la]^2 - 
      3606*x*Log[1 - la]^2 - 4452*Log[1 - la]^3 + 1716*x*Log[1 - la]^3 + 
      1170*Log[1 - la]^4 - 1170*x*Log[1 - la]^4 - 11592*Log[la] + 
      4140*x*Log[la] - 324*Pi^2*x*Log[la] + 18324*Log[1 - la]*Log[la] - 
      7308*x*Log[1 - la]*Log[la] - 13500*Log[1 - la]^2*Log[la] + 
      5292*x*Log[1 - la]^2*Log[la] + 4680*Log[1 - la]^3*Log[la] - 
      4680*x*Log[1 - la]^3*Log[la] + 9558*Log[la]^2 - 3726*x*Log[la]^2 - 
      13716*Log[1 - la]*Log[la]^2 + 5508*x*Log[1 - la]*Log[la]^2 + 
      7020*Log[1 - la]^2*Log[la]^2 - 7020*x*Log[1 - la]^2*Log[la]^2 - 
      4680*Log[la]^3 + 1944*x*Log[la]^3 + 4680*Log[1 - la]*Log[la]^3 - 
      4680*x*Log[1 - la]*Log[la]^3 + 1170*Log[la]^4 - 1170*x*Log[la]^4 - 
      7452*Log[1 - x] - 648*Pi^2*Log[1 - x] + 11016*Log[1 - la]*Log[1 - x] - 
      2376*Log[1 - la]^2*Log[1 - x] + 11664*Log[la]*Log[1 - x] - 
      4752*Log[1 - la]*Log[la]*Log[1 - x] - 2376*Log[la]^2*Log[1 - x] + 
      5832*Log[1 - x]^2 + 3456*Log[1 - la]*Log[1 - x]^2 + 
      3456*Log[la]*Log[1 - x]^2 + 3096*Log[1 - x]^3 - 22936*Log[zb] - 
      18*Pi^2*Log[zb] + 8176*x*Log[zb] - 630*Pi^2*x*Log[zb] + 
      36120*Log[1 - la]*Log[zb] - 14520*x*Log[1 - la]*Log[zb] - 
      26856*Log[1 - la]^2*Log[zb] + 10440*x*Log[1 - la]^2*Log[zb] + 
      9360*Log[1 - la]^3*Log[zb] - 9360*x*Log[1 - la]^3*Log[zb] + 
      37440*Log[la]*Log[zb] - 14760*x*Log[la]*Log[zb] - 
      54432*Log[1 - la]*Log[la]*Log[zb] + 21600*x*Log[1 - la]*Log[la]*
       Log[zb] + 28080*Log[1 - la]^2*Log[la]*Log[zb] - 
      28080*x*Log[1 - la]^2*Log[la]*Log[zb] - 27756*Log[la]^2*Log[zb] + 
      11340*x*Log[la]^2*Log[zb] + 28080*Log[1 - la]*Log[la]^2*Log[zb] - 
      28080*x*Log[1 - la]*Log[la]^2*Log[zb] + 9360*Log[la]^3*Log[zb] - 
      9360*x*Log[la]^3*Log[zb] + 22680*Log[1 - x]*Log[zb] - 
      9504*Log[1 - la]*Log[1 - x]*Log[zb] - 9504*Log[la]*Log[1 - x]*Log[zb] + 
      6912*Log[1 - x]^2*Log[zb] + 36780*Log[zb]^2 - 14640*x*Log[zb]^2 - 
      54072*Log[1 - la]*Log[zb]^2 + 21240*x*Log[1 - la]*Log[zb]^2 + 
      28080*Log[1 - la]^2*Log[zb]^2 - 28080*x*Log[1 - la]^2*Log[zb]^2 - 
      54972*Log[la]*Log[zb]^2 + 22140*x*Log[la]*Log[zb]^2 + 
      56160*Log[1 - la]*Log[la]*Log[zb]^2 - 56160*x*Log[1 - la]*Log[la]*
       Log[zb]^2 + 28080*Log[la]^2*Log[zb]^2 - 28080*x*Log[la]^2*Log[zb]^2 - 
      9504*Log[1 - x]*Log[zb]^2 - 36348*Log[zb]^3 + 14460*x*Log[zb]^3 + 
      37440*Log[1 - la]*Log[zb]^3 - 37440*x*Log[1 - la]*Log[zb]^3 + 
      37440*Log[la]*Log[zb]^3 - 37440*x*Log[la]*Log[zb]^3 + 18720*Log[zb]^4 - 
      18720*x*Log[zb]^4 + 1080*Zeta[3] + 4752*x*Zeta[3] - 
      1080*Log[1 - la]*Zeta[3] + 1080*x*Log[1 - la]*Zeta[3] - 
      1080*Log[la]*Zeta[3] + 1080*x*Log[la]*Zeta[3] - 2160*Log[zb]*Zeta[3] + 
      2160*x*Log[zb]*Zeta[3]))/(1728*la*(-1 + x)) - 
   (nc^3*(34472 - 2610*Pi^2 - 204*Pi^4 - 12080*x + 1071*Pi^2*x + 204*Pi^4*x - 
      51316*Log[1 - la] - 315*Pi^2*Log[1 - la] + 18520*x*Log[1 - la] - 
      1305*Pi^2*x*Log[1 - la] + 35160*Log[1 - la]^2 + 
      270*Pi^2*Log[1 - la]^2 - 14478*x*Log[1 - la]^2 - 
      270*Pi^2*x*Log[1 - la]^2 - 13110*Log[1 - la]^3 + 6270*x*Log[1 - la]^3 + 
      3510*Log[1 - la]^4 - 3510*x*Log[1 - la]^4 - 60948*Log[la] + 
      243*Pi^2*Log[la] + 22392*x*Log[la] - 1539*Pi^2*x*Log[la] + 
      79776*Log[1 - la]*Log[la] + 324*Pi^2*Log[1 - la]*Log[la] - 
      32796*x*Log[1 - la]*Log[la] - 324*Pi^2*x*Log[1 - la]*Log[la] - 
      43794*Log[1 - la]^2*Log[la] + 20682*x*Log[1 - la]^2*Log[la] + 
      14616*Log[1 - la]^3*Log[la] - 14616*x*Log[1 - la]^3*Log[la] + 
      46980*Log[la]^2 - 19278*x*Log[la]^2 - 50490*Log[1 - la]*Log[la]^2 + 
      23490*x*Log[1 - la]*Log[la]^2 + 23220*Log[1 - la]^2*Log[la]^2 - 
      23220*x*Log[1 - la]^2*Log[la]^2 - 20178*Log[la]^3 + 9234*x*Log[la]^3 + 
      16776*Log[1 - la]*Log[la]^3 - 16776*x*Log[1 - la]*Log[la]^3 + 
      4680*Log[la]^4 - 4680*x*Log[la]^4 - 38556*Log[1 - x] - 
      2592*Pi^2*Log[1 - x] + 46980*Log[1 - la]*Log[1 - x] + 
      216*Log[1 - la]^2*Log[1 - x] + 55404*Log[la]*Log[1 - x] - 
      7344*Log[1 - la]*Log[la]*Log[1 - x] - 9504*Log[la]^2*Log[1 - x] + 
      27702*Log[1 - x]^2 + 19656*Log[1 - la]*Log[1 - x]^2 + 
      13824*Log[la]*Log[1 - x]^2 + 12384*Log[1 - x]^3 - 112264*Log[zb] - 
      72*Pi^2*Log[zb] + 40912*x*Log[zb] - 2844*Pi^2*x*Log[zb] + 
      150096*Log[1 - la]*Log[zb] + 864*Pi^2*Log[1 - la]*Log[zb] - 
      61752*x*Log[1 - la]*Log[zb] - 864*Pi^2*x*Log[1 - la]*Log[zb] - 
      83124*Log[1 - la]^2*Log[zb] + 39492*x*Log[1 - la]^2*Log[zb] + 
      28656*Log[1 - la]^3*Log[zb] - 28656*x*Log[1 - la]^3*Log[zb] + 
      173736*Log[la]*Log[zb] + 324*Pi^2*Log[la]*Log[zb] - 
      71352*x*Log[la]*Log[zb] - 324*Pi^2*x*Log[la]*Log[zb] - 
      188568*Log[1 - la]*Log[la]*Log[zb] + 88344*x*Log[1 - la]*Log[la]*
       Log[zb] + 90288*Log[1 - la]^2*Log[la]*Log[zb] - 
      90288*x*Log[1 - la]^2*Log[la]*Log[zb] - 111024*Log[la]^2*Log[zb] + 
      51192*x*Log[la]^2*Log[zb] + 96768*Log[1 - la]*Log[la]^2*Log[zb] - 
      96768*x*Log[1 - la]*Log[la]^2*Log[zb] + 35496*Log[la]^3*Log[zb] - 
      35496*x*Log[la]^3*Log[zb] + 102384*Log[1 - x]*Log[zb] - 
      6912*Log[1 - la]*Log[1 - x]*Log[zb] - 26352*Log[la]*Log[1 - x]*
       Log[zb] + 33480*Log[1 - x]^2*Log[zb] + 161916*Log[zb]^2 + 
      594*Pi^2*Log[zb]^2 - 66552*x*Log[zb]^2 - 594*Pi^2*x*Log[zb]^2 - 
      177408*Log[1 - la]*Log[zb]^2 + 83664*x*Log[1 - la]*Log[zb]^2 + 
      88128*Log[1 - la]^2*Log[zb]^2 - 88128*x*Log[1 - la]^2*Log[zb]^2 - 
      205308*Log[la]*Log[zb]^2 + 95364*x*Log[la]*Log[zb]^2 + 
      187056*Log[1 - la]*Log[la]*Log[zb]^2 - 187056*x*Log[1 - la]*Log[la]*
       Log[zb]^2 + 101628*Log[la]^2*Log[zb]^2 - 101628*x*Log[la]^2*
       Log[zb]^2 - 16632*Log[1 - x]*Log[zb]^2 - 127572*Log[zb]^3 + 
      59676*x*Log[zb]^3 + 121104*Log[1 - la]*Log[zb]^3 - 
      121104*x*Log[1 - la]*Log[zb]^3 + 130104*Log[la]*Log[zb]^3 - 
      130104*x*Log[la]*Log[zb]^3 + 62802*Log[zb]^4 - 62802*x*Log[zb]^4 + 
      756*Zeta[3] + 22572*x*Zeta[3] - 9072*Log[1 - la]*Zeta[3] + 
      9072*x*Log[1 - la]*Zeta[3] - 4320*Log[la]*Zeta[3] + 
      4320*x*Log[la]*Zeta[3] - 13392*Log[zb]*Zeta[3] + 
      13392*x*Log[zb]*Zeta[3]))/(6912*la*(-1 + x)) + 
   nf*((-1664 + 126*Pi^2 + 656*x - 45*Pi^2*x + 2044*Log[1 - la] - 
       63*Pi^2*Log[1 - la] - 784*x*Log[1 - la] + 63*Pi^2*x*Log[1 - la] - 
       1428*Log[1 - la]^2 + 510*x*Log[1 - la]^2 + 258*Log[1 - la]^3 - 
       258*x*Log[1 - la]^3 + 2628*Log[la] - 81*Pi^2*Log[la] - 
       1008*x*Log[la] + 81*Pi^2*x*Log[la] - 3528*Log[1 - la]*Log[la] + 
       1260*x*Log[1 - la]*Log[la] + 918*Log[1 - la]^2*Log[la] - 
       918*x*Log[1 - la]^2*Log[la] - 2268*Log[la]^2 + 810*x*Log[la]^2 + 
       1134*Log[1 - la]*Log[la]^2 - 1134*x*Log[1 - la]*Log[la]^2 + 
       486*Log[la]^3 - 486*x*Log[la]^3 + 1620*Log[1 - x] - 
       2268*Log[1 - la]*Log[1 - x] - 2916*Log[la]*Log[1 - x] - 
       1458*Log[1 - x]^2 + 4672*Log[zb] - 144*Pi^2*Log[zb] - 1792*x*Log[zb] + 
       144*Pi^2*x*Log[zb] - 6384*Log[1 - la]*Log[zb] + 
       2280*x*Log[1 - la]*Log[zb] + 1692*Log[1 - la]^2*Log[zb] - 
       1692*x*Log[1 - la]^2*Log[zb] - 8064*Log[la]*Log[zb] + 
       2880*x*Log[la]*Log[zb] + 4104*Log[1 - la]*Log[la]*Log[zb] - 
       4104*x*Log[1 - la]*Log[la]*Log[zb] + 2592*Log[la]^2*Log[zb] - 
       2592*x*Log[la]^2*Log[zb] - 5184*Log[1 - x]*Log[zb] - 7224*Log[zb]^2 + 
       2580*x*Log[zb]^2 + 3744*Log[1 - la]*Log[zb]^2 - 
       3744*x*Log[1 - la]*Log[zb]^2 + 4644*Log[la]*Log[zb]^2 - 
       4644*x*Log[la]*Log[zb]^2 + 2796*Log[zb]^3 - 2796*x*Log[zb]^3 + 
       1188*Zeta[3] - 1188*x*Zeta[3])/(1728*la*(-1 + x)) - 
     (nc^2*(-1664 + 126*Pi^2 + 656*x - 45*Pi^2*x + 2044*Log[1 - la] - 
        63*Pi^2*Log[1 - la] - 784*x*Log[1 - la] + 63*Pi^2*x*Log[1 - la] - 
        1428*Log[1 - la]^2 + 510*x*Log[1 - la]^2 + 258*Log[1 - la]^3 - 
        258*x*Log[1 - la]^3 + 2628*Log[la] - 81*Pi^2*Log[la] - 
        1008*x*Log[la] + 81*Pi^2*x*Log[la] - 3528*Log[1 - la]*Log[la] + 
        1260*x*Log[1 - la]*Log[la] + 918*Log[1 - la]^2*Log[la] - 
        918*x*Log[1 - la]^2*Log[la] - 2268*Log[la]^2 + 810*x*Log[la]^2 + 
        1134*Log[1 - la]*Log[la]^2 - 1134*x*Log[1 - la]*Log[la]^2 + 
        486*Log[la]^3 - 486*x*Log[la]^3 + 1620*Log[1 - x] - 
        2268*Log[1 - la]*Log[1 - x] - 2916*Log[la]*Log[1 - x] - 
        1458*Log[1 - x]^2 + 4672*Log[zb] - 144*Pi^2*Log[zb] - 
        1792*x*Log[zb] + 144*Pi^2*x*Log[zb] - 6384*Log[1 - la]*Log[zb] + 
        2280*x*Log[1 - la]*Log[zb] + 1692*Log[1 - la]^2*Log[zb] - 
        1692*x*Log[1 - la]^2*Log[zb] - 8064*Log[la]*Log[zb] + 
        2880*x*Log[la]*Log[zb] + 4104*Log[1 - la]*Log[la]*Log[zb] - 
        4104*x*Log[1 - la]*Log[la]*Log[zb] + 2592*Log[la]^2*Log[zb] - 
        2592*x*Log[la]^2*Log[zb] - 5184*Log[1 - x]*Log[zb] - 7224*Log[zb]^2 + 
        2580*x*Log[zb]^2 + 3744*Log[1 - la]*Log[zb]^2 - 
        3744*x*Log[1 - la]*Log[zb]^2 + 4644*Log[la]*Log[zb]^2 - 
        4644*x*Log[la]*Log[zb]^2 + 2796*Log[zb]^3 - 2796*x*Log[zb]^3 + 
        1188*Zeta[3] - 1188*x*Zeta[3]))/(1728*la*(-1 + x))) + 
   ((540 - 9*Pi^2 - 216*x + 9*Pi^2*x - 240*Log[1 - la] - 
       12*Pi^2*Log[1 - la] + 132*x*Log[1 - la] + 12*Pi^2*x*Log[1 - la] - 
       378*Log[1 - la]^2 + 18*x*Log[1 - la]^2 + 152*Log[1 - la]^3 - 
       152*x*Log[1 - la]^3 - 648*Log[la] + 324*x*Log[la] - 
       324*Log[1 - la]*Log[la] - 108*x*Log[1 - la]*Log[la] + 
       360*Log[1 - la]^2*Log[la] - 360*x*Log[1 - la]^2*Log[la] + 
       162*Log[la]^2 - 162*x*Log[la]^2 + 216*Log[1 - la]*Log[la]^2 - 
       216*x*Log[1 - la]*Log[la]^2 - 324*Log[1 - x] - 
       432*Log[1 - la]*Log[1 - x] - 888*Log[zb] - 12*Pi^2*Log[zb] + 
       456*x*Log[zb] + 12*Pi^2*x*Log[zb] - 1080*Log[1 - la]*Log[zb] - 
       72*x*Log[1 - la]*Log[zb] + 816*Log[1 - la]^2*Log[zb] - 
       816*x*Log[1 - la]^2*Log[zb] - 432*x*Log[la]*Log[zb] + 
       1152*Log[1 - la]*Log[la]*Log[zb] - 1152*x*Log[1 - la]*Log[la]*
        Log[zb] + 216*Log[la]^2*Log[zb] - 216*x*Log[la]^2*Log[zb] - 
       432*Log[1 - x]*Log[zb] - 540*Log[zb]^2 - 252*x*Log[zb]^2 + 
       1392*Log[1 - la]*Log[zb]^2 - 1392*x*Log[1 - la]*Log[zb]^2 + 
       792*Log[la]*Log[zb]^2 - 792*x*Log[la]*Log[zb]^2 + 728*Log[zb]^3 - 
       728*x*Log[zb]^3)/(768*la*nc*(-1 + x)) + 
     nf*(-(292 - 9*Pi^2 - 112*x + 9*Pi^2*x - 392*Log[1 - la] + 
          140*x*Log[1 - la] + 102*Log[1 - la]^2 - 102*x*Log[1 - la]^2 - 
          504*Log[la] + 180*x*Log[la] + 252*Log[1 - la]*Log[la] - 
          252*x*Log[1 - la]*Log[la] + 162*Log[la]^2 - 162*x*Log[la]^2 - 
          324*Log[1 - x] - 896*Log[zb] + 320*x*Log[zb] + 
          456*Log[1 - la]*Log[zb] - 456*x*Log[1 - la]*Log[zb] + 
          576*Log[la]*Log[zb] - 576*x*Log[la]*Log[zb] + 516*Log[zb]^2 - 
          516*x*Log[zb]^2)/(576*la*(-1 + x)) + 
       (nc^2*(292 - 9*Pi^2 - 112*x + 9*Pi^2*x - 392*Log[1 - la] + 
          140*x*Log[1 - la] + 102*Log[1 - la]^2 - 102*x*Log[1 - la]^2 - 
          504*Log[la] + 180*x*Log[la] + 252*Log[1 - la]*Log[la] - 
          252*x*Log[1 - la]*Log[la] + 162*Log[la]^2 - 162*x*Log[la]^2 - 
          324*Log[1 - x] - 896*Log[zb] + 320*x*Log[zb] + 
          456*Log[1 - la]*Log[zb] - 456*x*Log[1 - la]*Log[zb] + 
          576*Log[la]*Log[zb] - 576*x*Log[la]*Log[zb] + 516*Log[zb]^2 - 
          516*x*Log[zb]^2))/(576*la*(-1 + x))) - 
     (nc^3*(6580 + 261*Pi^2 - 2296*x + 171*Pi^2*x - 8864*Log[1 - la] - 
        324*Pi^2*Log[1 - la] + 3644*x*Log[1 - la] + 324*Pi^2*x*Log[1 - la] + 
        4098*Log[1 - la]^2 - 2298*x*Log[1 - la]^2 - 1368*Log[1 - la]^3 + 
        1368*x*Log[1 - la]^3 - 10440*Log[la] - 288*Pi^2*Log[la] + 
        4284*x*Log[la] + 288*Pi^2*x*Log[la] + 9684*Log[1 - la]*Log[la] - 
        5220*x*Log[1 - la]*Log[la] - 4392*Log[1 - la]^2*Log[la] + 
        4392*x*Log[1 - la]^2*Log[la] + 5958*Log[la]^2 - 3078*x*Log[la]^2 - 
        4824*Log[1 - la]*Log[la]^2 + 4824*x*Log[1 - la]*Log[la]^2 - 
        1824*Log[la]^3 + 1824*x*Log[la]^3 - 6156*Log[1 - x] - 
        720*Log[1 - la]*Log[1 - x] + 576*Log[la]*Log[1 - x] - 
        2304*Log[1 - x]^2 - 19304*Log[zb] - 612*Pi^2*Log[zb] + 
        7928*x*Log[zb] + 612*Pi^2*x*Log[zb] + 17880*Log[1 - la]*Log[zb] - 
        9816*x*Log[1 - la]*Log[zb] - 8496*Log[1 - la]^2*Log[zb] + 
        8496*x*Log[1 - la]^2*Log[zb] + 21600*Log[la]*Log[zb] - 
        11376*x*Log[la]*Log[zb] - 18432*Log[1 - la]*Log[la]*Log[zb] + 
        18432*x*Log[1 - la]*Log[la]*Log[zb] - 10296*Log[la]^2*Log[zb] + 
        10296*x*Log[la]^2*Log[zb] - 144*Log[1 - x]*Log[zb] + 
        19740*Log[zb]^2 - 10596*x*Log[zb]^2 - 17712*Log[1 - la]*Log[zb]^2 + 
        17712*x*Log[1 - la]*Log[zb]^2 - 19512*Log[la]*Log[zb]^2 + 
        19512*x*Log[la]*Log[zb]^2 - 12408*Log[zb]^3 + 12408*x*Log[zb]^3 + 
        1440*Zeta[3] - 1440*x*Zeta[3]))/(2304*la*(-1 + x)) + 
     (nc*(310 + 18*Pi^2 - 103*x + 9*Pi^2*x - 509*Log[1 - la] - 
        18*Pi^2*Log[1 - la] + 203*x*Log[1 - la] + 18*Pi^2*x*Log[1 - la] + 
        327*Log[1 - la]^2 - 147*x*Log[1 - la]^2 - 114*Log[1 - la]^3 + 
        114*x*Log[1 - la]^3 - 531*Log[la] - 18*Pi^2*Log[la] + 207*x*Log[la] + 
        18*Pi^2*x*Log[la] + 666*Log[1 - la]*Log[la] - 306*x*Log[1 - la]*
         Log[la] - 342*Log[1 - la]^2*Log[la] + 342*x*Log[1 - la]^2*Log[la] + 
        342*Log[la]^2 - 162*x*Log[la]^2 - 342*Log[1 - la]*Log[la]^2 + 
        342*x*Log[1 - la]*Log[la]^2 - 114*Log[la]^3 + 114*x*Log[la]^3 - 
        324*Log[1 - x] + 36*Log[1 - la]*Log[1 - x] + 36*Log[la]*Log[1 - x] - 
        144*Log[1 - x]^2 - 1040*Log[zb] - 36*Pi^2*Log[zb] + 410*x*Log[zb] + 
        36*Pi^2*x*Log[zb] + 1320*Log[1 - la]*Log[zb] - 
        600*x*Log[1 - la]*Log[zb] - 684*Log[1 - la]^2*Log[zb] + 
        684*x*Log[1 - la]^2*Log[zb] + 1350*Log[la]*Log[zb] - 
        630*x*Log[la]*Log[zb] - 1368*Log[1 - la]*Log[la]*Log[zb] + 
        1368*x*Log[1 - la]*Log[la]*Log[zb] - 684*Log[la]^2*Log[zb] + 
        684*x*Log[la]^2*Log[zb] + 72*Log[1 - x]*Log[zb] + 1335*Log[zb]^2 - 
        615*x*Log[zb]^2 - 1368*Log[1 - la]*Log[zb]^2 + 
        1368*x*Log[1 - la]*Log[zb]^2 - 1368*Log[la]*Log[zb]^2 + 
        1368*x*Log[la]*Log[zb]^2 - 912*Log[zb]^3 + 912*x*Log[zb]^3 + 
        90*Zeta[3] - 90*x*Zeta[3]))/(144*la*(-1 + x)))/ep) + 
 dd[x]*(nf^2*((-108 + 3*Pi^2 + 40*Log[1 - la] - 6*Log[1 - la]^2 + 
       120*Log[la] - 36*Log[1 - la]*Log[la] - 54*Log[la]^2 + 160*Log[zb] - 
       48*Log[1 - la]*Log[zb] - 144*Log[la]*Log[zb] - 96*Log[zb]^2)/
      (576*la*nc) - (nc*(-108 + 3*Pi^2 + 40*Log[1 - la] - 6*Log[1 - la]^2 + 
        120*Log[la] - 36*Log[1 - la]*Log[la] - 54*Log[la]^2 + 160*Log[zb] - 
        48*Log[1 - la]*Log[zb] - 144*Log[la]*Log[zb] - 96*Log[zb]^2))/
      (576*la)) + ((-1/(48*la*nc) + nc/(48*la))*nf^2 + 
     (nc*(-1256 - 389*x + 120*Pi^2*x + 672*Log[1 - la] + 664*x*Log[1 - la] - 
        144*x*Log[1 - la]^2 + 768*Log[la] + 592*x*Log[la] - 
        384*x*Log[1 - la]*Log[la] - 192*x*Log[la]^2 + 1440*Log[x] + 
        1440*Log[zb] + 1256*x*Log[zb] - 672*x*Log[1 - la]*Log[zb] - 
        768*x*Log[la]*Log[zb] - 720*x*Log[zb]^2))/(1536*la*x) - 
     (nc^3*(-1104 - 665*x + 72*Pi^2*x + 288*Log[1 - la] + 368*x*Log[1 - la] - 
        48*x*Log[1 - la]^2 + 576*Log[la] + 736*x*Log[la] - 
        192*x*Log[1 - la]*Log[la] - 192*x*Log[la]^2 + 864*Log[x] + 
        864*Log[zb] + 1104*x*Log[zb] - 288*x*Log[1 - la]*Log[zb] - 
        576*x*Log[la]*Log[zb] - 432*x*Log[zb]^2))/(1536*la*x) - 
     (-80 + 249*x + 56*Pi^2*x + 480*Log[1 - la] + 224*x*Log[1 - la] - 
       144*x*Log[1 - la]^2 + 192*Log[la] - 144*x*Log[la] - 
       192*x*Log[1 - la]*Log[la] + 672*Log[x] + 672*Log[zb] + 80*x*Log[zb] - 
       480*x*Log[1 - la]*Log[zb] - 192*x*Log[la]*Log[zb] - 336*x*Log[zb]^2)/
      (1536*la*nc*x) + (72 - 27*x + 8*Pi^2*x + 96*Log[1 - la] - 
       72*x*Log[1 - la] - 48*x*Log[1 - la]^2 + 96*Log[x] + 96*Log[zb] - 
       72*x*Log[zb] - 96*x*Log[1 - la]*Log[zb] - 48*x*Log[zb]^2)/
      (1536*la*nc^3*x) + nf*((5*(-4 + 3*x + 4*x*Log[1 - la] + 4*x*Log[zb]))/
        (384*la*nc^2*x) - (-40 - 29*x + 20*x*Log[1 - la] + 20*x*Log[la] + 
         40*x*Log[zb])/(192*la*x) + (nc^2*(-60 - 73*x + 20*x*Log[1 - la] + 
          40*x*Log[la] + 60*x*Log[zb]))/(384*la*x)))/ep^2 - 
   (-121060 + 50640*Pi^2 + 822135*x + 92195*Pi^2*x + 912*Pi^4*x + 
     378600*Log[1 - la] - 103680*Pi^2*Log[1 - la] + 35290*x*Log[1 - la] - 
     87480*Pi^2*x*Log[1 - la] - 327600*Log[1 - la]^2 - 
     266190*x*Log[1 - la]^2 + 36000*Pi^2*x*Log[1 - la]^2 + 
     273600*Log[1 - la]^3 + 140640*x*Log[1 - la]^3 - 54000*x*Log[1 - la]^4 + 
     137880*Log[la] - 87840*Pi^2*Log[la] - 879390*x*Log[la] - 
     95400*Pi^2*x*Log[la] - 496800*Log[1 - la]*Log[la] - 
     158940*x*Log[1 - la]*Log[la] + 89280*Pi^2*x*Log[1 - la]*Log[la] + 
     717120*Log[1 - la]^2*Log[la] + 347760*x*Log[1 - la]^2*Log[la] - 
     195840*x*Log[1 - la]^3*Log[la] - 129600*Log[la]^2 + 396090*x*Log[la]^2 + 
     59760*Pi^2*x*Log[la]^2 + 561600*Log[1 - la]*Log[la]^2 + 
     181440*x*Log[1 - la]*Log[la]^2 - 246240*x*Log[1 - la]^2*Log[la]^2 + 
     109440*Log[la]^3 - 82080*x*Log[la]^3 - 109440*x*Log[1 - la]*Log[la]^3 + 
     335520*Log[x] - 128160*Pi^2*Log[x] - 558720*Log[1 - la]*Log[x] + 
     846720*Log[1 - la]^2*Log[x] - 427680*Log[la]*Log[x] + 
     1520640*Log[1 - la]*Log[la]*Log[x] + 630720*Log[la]^2*Log[x] - 
     225360*Log[x]^2 + 794880*Log[1 - la]*Log[x]^2 + 
     717120*Log[la]*Log[x]^2 + 244800*Log[x]^3 + 516480*Log[zb] - 
     191520*Pi^2*Log[zb] - 844100*x*Log[zb] - 182880*Pi^2*x*Log[zb] - 
     1152000*Log[1 - la]*Log[zb] - 691320*x*Log[1 - la]*Log[zb] + 
     161280*Pi^2*x*Log[1 - la]*Log[zb] + 1537920*Log[1 - la]^2*Log[zb] + 
     769680*x*Log[1 - la]^2*Log[zb] - 411840*x*Log[1 - la]^3*Log[zb] - 
     756000*Log[la]*Log[zb] + 633240*x*Log[la]*Log[zb] + 
     208800*Pi^2*x*Log[la]*Log[zb] + 2557440*Log[1 - la]*Log[la]*Log[zb] + 
     1058400*x*Log[1 - la]*Log[la]*Log[zb] - 1080000*x*Log[1 - la]^2*Log[la]*
      Log[zb] + 889920*Log[la]^2*Log[zb] - 64800*x*Log[la]^2*Log[zb] - 
     820800*x*Log[1 - la]*Log[la]^2*Log[zb] - 109440*x*Log[la]^3*Log[zb] - 
     986400*Log[x]*Log[zb] + 3214080*Log[1 - la]*Log[x]*Log[zb] + 
     2782080*Log[la]*Log[x]*Log[zb] + 1512000*Log[x]^2*Log[zb] - 
     954000*Log[zb]^2 - 29040*x*Log[zb]^2 + 185040*Pi^2*x*Log[zb]^2 + 
     2816640*Log[1 - la]*Log[zb]^2 + 1298880*x*Log[1 - la]*Log[zb]^2 - 
     1157760*x*Log[1 - la]^2*Log[zb]^2 + 2168640*Log[la]*Log[zb]^2 + 
     464400*x*Log[la]*Log[zb]^2 - 1900800*x*Log[1 - la]*Log[la]*Log[zb]^2 - 
     574560*x*Log[la]^2*Log[zb]^2 + 2998080*Log[x]*Log[zb]^2 + 
     1661760*Log[zb]^3 + 587760*x*Log[zb]^3 - 1405440*x*Log[1 - la]*
      Log[zb]^3 - 1016640*x*Log[la]*Log[zb]^3 - 605520*x*Log[zb]^4 + 
     423360*Zeta[3] + 164880*x*Zeta[3] - 527040*x*Log[1 - la]*Zeta[3] - 
     544320*x*Log[la]*Zeta[3] - 1071360*x*Log[zb]*Zeta[3])/(276480*la*nc*x) - 
   (-14220 - 600*Pi^2 + 11445*x + 865*Pi^2*x + 92*Pi^4*x + 3000*Log[1 - la] + 
     2720*Pi^2*Log[1 - la] + 11070*x*Log[1 - la] + 480*Pi^2*x*Log[1 - la] + 
     4320*Log[1 - la]^2 - 3930*x*Log[1 - la]^2 - 1760*Pi^2*x*Log[1 - la]^2 - 
     6080*Log[1 - la]^3 - 1200*x*Log[1 - la]^3 + 2000*x*Log[1 - la]^4 + 
     16200*Log[la] + 1920*Pi^2*Log[la] - 9450*x*Log[la] - 
     360*Pi^2*x*Log[la] - 14580*x*Log[1 - la]*Log[la] - 
     2400*Pi^2*x*Log[1 - la]*Log[la] - 14400*Log[1 - la]^2*Log[la] + 
     2160*x*Log[1 - la]^2*Log[la] + 5760*x*Log[1 - la]^3*Log[la] - 
     6480*Log[la]^2 + 2430*x*Log[la]^2 - 720*Pi^2*x*Log[la]^2 - 
     8640*Log[1 - la]*Log[la]^2 + 6480*x*Log[1 - la]*Log[la]^2 + 
     4320*x*Log[1 - la]^2*Log[la]^2 - 2400*Log[x] + 2080*Pi^2*Log[x] + 
     8640*Log[1 - la]*Log[x] - 13440*Log[1 - la]^2*Log[x] + 
     4320*Log[la]*Log[x] - 23040*Log[1 - la]*Log[la]*Log[x] - 
     8640*Log[la]^2*Log[x] + 3600*Log[x]^2 - 9600*Log[1 - la]*Log[x]^2 - 
     8640*Log[la]*Log[x]^2 - 2240*Log[x]^3 + 19200*Log[zb] + 
     4640*Pi^2*Log[zb] + 1620*x*Log[zb] + 120*Pi^2*x*Log[zb] + 
     8640*Log[1 - la]*Log[zb] - 22440*x*Log[1 - la]*Log[zb] - 
     5920*Pi^2*x*Log[1 - la]*Log[zb] - 32640*Log[1 - la]^2*Log[zb] - 
     1440*x*Log[1 - la]^2*Log[zb] + 13760*x*Log[1 - la]^3*Log[zb] - 
     12960*Log[la]*Log[zb] - 9720*x*Log[la]*Log[zb] - 
     3840*Pi^2*x*Log[la]*Log[zb] - 46080*Log[1 - la]*Log[la]*Log[zb] + 
     17280*x*Log[1 - la]*Log[la]*Log[zb] + 25920*x*Log[1 - la]^2*Log[la]*
      Log[zb] - 8640*Log[la]^2*Log[zb] + 6480*x*Log[la]^2*Log[zb] + 
     8640*x*Log[1 - la]*Log[la]^2*Log[zb] + 12960*Log[x]*Log[zb] - 
     49920*Log[1 - la]*Log[x]*Log[zb] - 40320*Log[la]*Log[x]*Log[zb] - 
     18240*Log[x]^2*Log[zb] - 2160*Log[zb]^2 - 16080*x*Log[zb]^2 - 
     4880*Pi^2*x*Log[zb]^2 - 55680*Log[1 - la]*Log[zb]^2 + 
     7200*x*Log[1 - la]*Log[zb]^2 + 33600*x*Log[1 - la]^2*Log[zb]^2 - 
     31680*Log[la]*Log[zb]^2 + 15120*x*Log[la]*Log[zb]^2 + 
     34560*x*Log[1 - la]*Log[la]*Log[zb]^2 + 4320*x*Log[la]^2*Log[zb]^2 - 
     45120*Log[x]*Log[zb]^2 - 29120*Log[zb]^3 + 7440*x*Log[zb]^3 + 
     33920*x*Log[1 - la]*Log[zb]^3 + 14400*x*Log[la]*Log[zb]^3 + 
     12080*x*Log[zb]^4 - 960*Zeta[3] - 10800*x*Zeta[3] + 
     4320*x*Log[1 - la]*Zeta[3] + 10080*x*Log[la]*Zeta[3] + 
     14400*x*Log[zb]*Zeta[3])/(30720*la*nc^3*x) + 
   (nc^3*(204684 - 18000*Pi^2 + 426627*x + 26087*Pi^2*x + 1416*Pi^4*x - 
      241848*Log[1 - la] + 5760*Pi^2*Log[1 - la] - 227294*x*Log[1 - la] - 
      16968*Pi^2*x*Log[1 - la] + 129168*Log[1 - la]^2 + 
      84810*x*Log[1 - la]^2 - 6048*Pi^2*x*Log[1 - la]^2 - 
      32832*Log[1 - la]^3 - 23808*x*Log[1 - la]^3 + 3600*x*Log[1 - la]^4 - 
      299592*Log[la] + 8928*Pi^2*Log[la] - 439798*x*Log[la] - 
      20280*Pi^2*x*Log[la] + 308448*Log[1 - la]*Log[la] + 
      260052*x*Log[1 - la]*Log[la] - 8640*Pi^2*x*Log[1 - la]*Log[la] - 
      119232*Log[1 - la]^2*Log[la] - 93168*x*Log[1 - la]^2*Log[la] + 
      18432*x*Log[1 - la]^3*Log[la] + 191808*Log[la]^2 + 240498*x*Log[la]^2 - 
      1296*Pi^2*x*Log[la]^2 - 150336*Log[1 - la]*Log[la]^2 - 
      135648*x*Log[1 - la]*Log[la]^2 + 37152*x*Log[1 - la]^2*Log[la]^2 - 
      65664*Log[la]^3 - 77568*x*Log[la]^3 + 35712*x*Log[1 - la]*Log[la]^3 + 
      14400*x*Log[la]^4 - 226656*Log[x] + 23904*Pi^2*Log[x] + 
      258048*Log[1 - la]*Log[x] - 183168*Log[1 - la]^2*Log[x] + 
      298080*Log[la]*Log[x] - 400896*Log[1 - la]*Log[la]*Log[x] - 
      226368*Log[la]^2*Log[x] + 133488*Log[x]^2 - 248832*Log[1 - la]*
       Log[x]^2 - 264384*Log[la]*Log[x]^2 - 105408*Log[x]^3 - 
      541440*Log[zb] + 14688*Pi^2*Log[zb] - 667092*x*Log[zb] - 
      37248*Pi^2*x*Log[zb] + 566784*Log[1 - la]*Log[zb] + 
      429672*x*Log[1 - la]*Log[zb] - 20736*Pi^2*x*Log[1 - la]*Log[zb] - 
      217728*Log[1 - la]^2*Log[zb] - 164592*x*Log[1 - la]^2*Log[zb] + 
      32832*x*Log[1 - la]^3*Log[zb] + 692064*Log[la]*Log[zb] + 
      741048*x*Log[la]*Log[zb] - 11232*Pi^2*x*Log[la]*Log[zb] - 
      539136*Log[1 - la]*Log[la]*Log[zb] - 457632*x*Log[1 - la]*Log[la]*
       Log[zb] + 129600*x*Log[1 - la]^2*Log[la]*Log[zb] - 
      347328*Log[la]^2*Log[zb] - 368352*x*Log[la]^2*Log[zb] + 
      181440*x*Log[1 - la]*Log[la]^2*Log[zb] + 93312*x*Log[la]^3*Log[zb] + 
      556128*Log[x]*Log[zb] - 767232*Log[1 - la]*Log[x]*Log[zb] - 
      853632*Log[la]*Log[x]*Log[zb] - 513216*Log[x]^2*Log[zb] + 
      629424*Log[zb]^2 + 585360*x*Log[zb]^2 - 15984*Pi^2*x*Log[zb]^2 - 
      487296*Log[1 - la]*Log[zb]^2 - 393408*x*Log[1 - la]*Log[zb]^2 + 
      114048*x*Log[1 - la]^2*Log[zb]^2 - 616896*Log[la]*Log[zb]^2 - 
      597168*x*Log[la]*Log[zb]^2 + 311040*x*Log[1 - la]*Log[la]*Log[zb]^2 + 
      230688*x*Log[la]^2*Log[zb]^2 - 810432*Log[x]*Log[zb]^2 - 
      368064*Log[zb]^3 - 330192*x*Log[zb]^3 + 179712*x*Log[1 - la]*
       Log[zb]^3 + 257472*x*Log[la]*Log[zb]^3 + 109296*x*Log[zb]^4 - 
      216000*Zeta[3] - 75888*x*Zeta[3] + 177984*x*Log[1 - la]*Zeta[3] + 
      174528*x*Log[la]*Zeta[3] + 352512*x*Log[zb]*Zeta[3]))/(55296*la*x) - 
   (nc*(254492 - 27048*Pi^2 + 241599*x + 6091*Pi^2*x + 1068*Pi^4*x - 
      322968*Log[1 - la] + 21600*Pi^2*Log[1 - la] - 254278*x*Log[1 - la] - 
      336*Pi^2*x*Log[1 - la] + 186912*Log[1 - la]^2 + 
      145122*x*Log[1 - la]^2 - 10080*Pi^2*x*Log[1 - la]^2 - 
      76608*Log[1 - la]^3 - 49776*x*Log[1 - la]^3 + 10800*x*Log[1 - la]^4 - 
      356328*Log[la] + 23040*Pi^2*Log[la] - 246910*x*Log[la] - 
      552*Pi^2*x*Log[la] + 407808*Log[1 - la]*Log[la] + 
      318084*x*Log[1 - la]*Log[la] - 22176*Pi^2*x*Log[1 - la]*Log[la] - 
      236736*Log[1 - la]^2*Log[la] - 166608*x*Log[1 - la]^2*Log[la] + 
      47232*x*Log[1 - la]^3*Log[la] + 229392*Log[la]^2 + 156906*x*Log[la]^2 - 
      11952*Pi^2*x*Log[la]^2 - 247104*Log[1 - la]*Log[la]^2 - 
      183600*x*Log[1 - la]*Log[la]^2 + 78624*x*Log[1 - la]^2*Log[la]^2 - 
      87552*Log[la]^3 - 61152*x*Log[la]^3 + 57600*x*Log[1 - la]*Log[la]^3 + 
      14400*x*Log[la]^4 - 289440*Log[x] + 45792*Pi^2*Log[x] + 
      354240*Log[1 - la]*Log[x] - 328320*Log[1 - la]^2*Log[x] + 
      375840*Log[la]*Log[x] - 663552*Log[1 - la]*Log[la]*Log[x] - 
      336960*Log[la]^2*Log[x] + 172080*Log[x]^2 - 390528*Log[1 - la]*
       Log[x]^2 - 392256*Log[la]*Log[x]^2 - 150336*Log[x]^3 - 
      679296*Log[zb] + 44640*Pi^2*Log[zb] - 501188*x*Log[zb] - 
      888*Pi^2*x*Log[zb] + 781632*Log[1 - la]*Log[zb] + 
      608328*x*Log[1 - la]*Log[zb] - 42336*Pi^2*x*Log[1 - la]*Log[zb] - 
      466560*Log[1 - la]^2*Log[zb] - 315936*x*Log[1 - la]^2*Log[zb] + 
      90432*x*Log[1 - la]^3*Log[zb] + 866592*Log[la]*Log[zb] + 
      631896*x*Log[la]*Log[zb] - 46080*Pi^2*x*Log[la]*Log[zb] - 
      967680*Log[1 - la]*Log[la]*Log[zb] - 700416*x*Log[1 - la]*Log[la]*
       Log[zb] + 298944*x*Log[1 - la]^2*Log[la]*Log[zb] - 
      509760*Log[la]^2*Log[zb] - 367056*x*Log[la]^2*Log[zb] + 
      330048*x*Log[1 - la]*Log[la]^2*Log[zb] + 115200*x*Log[la]^3*Log[zb] + 
      730080*Log[x]*Log[zb] - 1320192*Log[1 - la]*Log[x]*Log[zb] - 
      1337472*Log[la]*Log[x]*Log[zb] - 782784*Log[x]^2*Log[zb] + 
      824112*Log[zb]^2 + 620112*x*Log[zb]^2 - 44208*Pi^2*x*Log[zb]^2 - 
      950400*Log[1 - la]*Log[zb]^2 - 666144*x*Log[1 - la]*Log[zb]^2 + 
      285120*x*Log[1 - la]^2*Log[zb]^2 - 993600*Log[la]*Log[zb]^2 - 
      717264*x*Log[la]*Log[zb]^2 + 628992*x*Log[1 - la]*Log[la]*Log[zb]^2 + 
      337824*x*Log[la]^2*Log[zb]^2 - 1328832*Log[x]*Log[zb]^2 - 
      648000*Log[zb]^3 - 461136*x*Log[zb]^3 + 399744*x*Log[1 - la]*
       Log[zb]^3 + 434880*x*Log[la]*Log[zb]^3 + 208656*x*Log[zb]^4 - 
      298944*Zeta[3] - 89424*x*Zeta[3] + 275616*x*Log[1 - la]*Zeta[3] + 
      265248*x*Log[la]*Zeta[3] + 540864*x*Log[zb]*Zeta[3]))/(55296*la*x) + 
   (nf^2*((-10 + 3*Log[1 - la] + 9*Log[la] + 12*Log[zb])/(144*la*nc) - 
       (nc*(-10 + 3*Log[1 - la] + 9*Log[la] + 12*Log[zb]))/(144*la)) + 
     nf*((-308 + 375*x + 28*Pi^2*x + 264*Log[1 - la] + 218*x*Log[1 - la] - 
         192*x*Log[1 - la]^2 + 360*Log[la] - 270*x*Log[la] - 
         360*x*Log[1 - la]*Log[la] + 144*Log[x] + 624*Log[zb] - 
         52*x*Log[zb] - 744*x*Log[1 - la]*Log[zb] - 360*x*Log[la]*Log[zb] - 
         552*x*Log[zb]^2)/(2304*la*nc^2*x) + 
       (508 + 799*x + 68*Pi^2*x - 528*Log[1 - la] - 482*x*Log[1 - la] + 
         192*x*Log[1 - la]^2 - 720*Log[la] - 722*x*Log[la] + 
         480*x*Log[1 - la]*Log[la] + 288*x*Log[la]^2 - 432*Log[x] - 
         1248*Log[zb] - 1204*x*Log[zb] + 864*x*Log[1 - la]*Log[zb] + 
         1056*x*Log[la]*Log[zb] + 960*x*Log[zb]^2)/(1152*la*x) - 
       (nc^2*(708 + 1973*x + 164*Pi^2*x - 792*Log[1 - la] - 
          746*x*Log[1 - la] + 192*x*Log[1 - la]^2 - 1080*Log[la] - 
          1714*x*Log[la] + 600*x*Log[1 - la]*Log[la] + 576*x*Log[la]^2 - 
          720*Log[x] - 1872*Log[zb] - 2460*x*Log[zb] + 984*x*Log[1 - la]*
           Log[zb] + 1752*x*Log[la]*Log[zb] + 1368*x*Log[zb]^2))/
        (2304*la*x)) - (nc*(18452 + 11143*x + 1660*Pi^2*x - 
        21504*Log[1 - la] - 14098*x*Log[1 - la] + 1008*Pi^2*x*Log[1 - la] + 
        10080*Log[1 - la]^2 + 7800*x*Log[1 - la]^2 - 1728*x*Log[1 - la]^3 - 
        24336*Log[la] - 13690*x*Log[la] + 1104*Pi^2*x*Log[la] + 
        21312*Log[1 - la]*Log[la] + 17232*x*Log[1 - la]*Log[la] - 
        6048*x*Log[1 - la]^2*Log[la] + 11520*Log[la]^2 + 8352*x*Log[la]^2 - 
        6912*x*Log[1 - la]*Log[la]^2 - 2304*x*Log[la]^3 - 20304*Log[x] + 
        32256*Log[1 - la]*Log[x] + 32832*Log[la]*Log[x] + 19872*Log[x]^2 - 
        45840*Log[zb] - 27788*x*Log[zb] + 2112*Pi^2*x*Log[zb] + 
        41472*Log[1 - la]*Log[zb] + 32832*x*Log[1 - la]*Log[zb] - 
        11232*x*Log[1 - la]^2*Log[zb] + 44352*Log[la]*Log[zb] + 
        33936*x*Log[la]*Log[zb] - 25920*x*Log[1 - la]*Log[la]*Log[zb] - 
        13824*x*Log[la]^2*Log[zb] + 65088*Log[x]*Log[zb] + 42912*Log[zb]^2 + 
        33384*x*Log[zb]^2 - 24192*x*Log[1 - la]*Log[zb]^2 - 
        26784*x*Log[la]*Log[zb]^2 - 16992*x*Log[zb]^3 - 14544*x*Zeta[3]))/
      (9216*la*x) + (nc^3*(15972 + 432*Pi^2 + 20131*x + 2924*Pi^2*x - 
        16560*Log[1 - la] - 10682*x*Log[1 - la] + 672*Pi^2*x*Log[1 - la] + 
        4320*Log[1 - la]^2 + 4008*x*Log[1 - la]^2 - 576*x*Log[1 - la]^3 - 
        20736*Log[la] - 21250*x*Log[la] + 48*Pi^2*x*Log[la] + 
        12096*Log[1 - la]*Log[la] + 11904*x*Log[1 - la]*Log[la] - 
        2592*x*Log[1 - la]^2*Log[la] + 8640*Log[la]^2 + 10512*x*Log[la]^2 - 
        4032*x*Log[1 - la]*Log[la]^2 - 2304*x*Log[la]^3 - 16272*Log[x] + 
        18432*Log[1 - la]*Log[x] + 21312*Log[la]*Log[x] + 12960*Log[x]^2 - 
        37296*Log[zb] - 31932*x*Log[zb] + 720*Pi^2*x*Log[zb] + 
        20736*Log[1 - la]*Log[zb] + 19920*x*Log[1 - la]*Log[zb] - 
        4320*x*Log[1 - la]^2*Log[zb] + 29376*Log[la]*Log[zb] + 
        32928*x*Log[la]*Log[zb] - 13248*x*Log[1 - la]*Log[la]*Log[zb] - 
        10944*x*Log[la]^2*Log[zb] + 39744*Log[x]*Log[zb] + 25056*Log[zb]^2 + 
        26424*x*Log[zb]^2 - 10944*x*Log[1 - la]*Log[zb]^2 - 
        17568*x*Log[la]*Log[zb]^2 - 9504*x*Log[zb]^3 - 9504*x*Zeta[3]))/
      (9216*la*x) + (860 - 624*Pi^2 - 8043*x - 1228*Pi^2*x - 
       4944*Log[1 - la] - 1958*x*Log[1 - la] + 576*Pi^2*x*Log[1 - la] + 
       7200*Log[1 - la]^2 + 3576*x*Log[1 - la]^2 - 1728*x*Log[1 - la]^3 - 
       2304*Log[la] + 7074*x*Log[la] + 1200*Pi^2*x*Log[la] + 
       10944*Log[1 - la]*Log[la] + 4032*x*Log[1 - la]*Log[la] - 
       4320*x*Log[1 - la]^2*Log[la] + 2880*Log[la]^2 - 2160*x*Log[la]^2 - 
       2880*x*Log[1 - la]*Log[la]^2 - 4464*Log[x] + 16128*Log[1 - la]*
        Log[x] + 13248*Log[la]*Log[x] + 7776*Log[x]^2 - 7248*Log[zb] + 
       5116*x*Log[zb] + 1776*Pi^2*x*Log[zb] + 25344*Log[1 - la]*Log[zb] + 
       11184*x*Log[1 - la]*Log[zb] - 9504*x*Log[1 - la]^2*Log[zb] + 
       16704*Log[la]*Log[zb] - 288*x*Log[la]*Log[zb] - 
       14400*x*Log[1 - la]*Log[la]*Log[zb] - 2880*x*Log[la]^2*Log[zb] + 
       29376*Log[x]*Log[zb] + 21024*Log[zb]^2 + 5448*x*Log[zb]^2 - 
       16704*x*Log[1 - la]*Log[zb]^2 - 10080*x*Log[la]*Log[zb]^2 - 
       8928*x*Log[zb]^3 - 6048*x*Zeta[3])/(9216*la*nc*x) - 
     (-540 - 64*Pi^2 + 315*x + 12*Pi^2*x + 486*x*Log[1 - la] + 
       80*Pi^2*x*Log[1 - la] + 480*Log[1 - la]^2 - 72*x*Log[1 - la]^2 - 
       192*x*Log[1 - la]^3 + 432*Log[la] - 162*x*Log[la] + 
       48*Pi^2*x*Log[la] + 576*Log[1 - la]*Log[la] - 432*x*Log[1 - la]*
        Log[la] - 288*x*Log[1 - la]^2*Log[la] - 144*Log[x] + 
       768*Log[1 - la]*Log[x] + 576*Log[la]*Log[x] + 288*Log[x]^2 + 
       432*Log[zb] + 324*x*Log[zb] + 128*Pi^2*x*Log[zb] + 
       1536*Log[1 - la]*Log[zb] - 576*x*Log[1 - la]*Log[zb] - 
       864*x*Log[1 - la]^2*Log[zb] + 576*Log[la]*Log[zb] - 
       432*x*Log[la]*Log[zb] - 576*x*Log[1 - la]*Log[la]*Log[zb] + 
       1344*Log[x]*Log[zb] + 1056*Log[zb]^2 - 504*x*Log[zb]^2 - 
       1152*x*Log[1 - la]*Log[zb]^2 - 288*x*Log[la]*Log[zb]^2 - 
       480*x*Log[zb]^3 - 336*x*Zeta[3])/(3072*la*nc^3*x))/ep + 
   nf*(-(5012 - 372*Pi^2 - 4371*x - 361*Pi^2*x - 4152*Log[1 - la] - 
        2762*x*Log[1 - la] + 540*Pi^2*x*Log[1 - la] + 1800*Log[1 - la]^2 + 
        2730*x*Log[1 - la]^2 - 984*x*Log[1 - la]^3 - 5544*Log[la] + 
        7182*x*Log[la] + 504*Pi^2*x*Log[la] + 4752*Log[1 - la]*Log[la] + 
        3924*x*Log[1 - la]*Log[la] - 3456*x*Log[1 - la]^2*Log[la] + 
        3240*Log[la]^2 - 2430*x*Log[la]^2 - 3240*x*Log[1 - la]*Log[la]^2 - 
        2304*Log[x] + 2016*Log[1 - la]*Log[x] + 2592*Log[la]*Log[x] + 
        576*Log[x]^2 - 9696*Log[zb] + 4420*x*Log[zb] + 1044*Pi^2*x*Log[zb] + 
        8352*Log[1 - la]*Log[zb] + 9384*x*Log[1 - la]*Log[zb] - 
        6408*x*Log[1 - la]^2*Log[zb] + 11232*Log[la]*Log[zb] - 
        936*x*Log[la]*Log[zb] - 13392*x*Log[1 - la]*Log[la]*Log[zb] - 
        3240*x*Log[la]^2*Log[zb] + 4608*Log[x]*Log[zb] + 9792*Log[zb]^2 + 
        4224*x*Log[zb]^2 - 13104*x*Log[1 - la]*Log[zb]^2 - 
        9936*x*Log[la]*Log[zb]^2 - 7680*x*Log[zb]^3 - 3600*x*Zeta[3])/
      (13824*la*nc^2*x) + (nc^2*(-9492 + 828*Pi^2 - 40725*x - 767*Pi^2*x + 
        9432*Log[1 - la] + 16850*x*Log[1 - la] + 948*Pi^2*x*Log[1 - la] - 
        5400*Log[1 - la]^2 - 4314*x*Log[1 - la]^2 + 984*x*Log[1 - la]^3 + 
        12744*Log[la] + 37834*x*Log[la] + 1344*Pi^2*x*Log[la] - 
        14256*Log[1 - la]*Log[la] - 15828*x*Log[1 - la]*Log[la] + 
        4176*x*Log[1 - la]^2*Log[la] - 9720*Log[la]^2 - 17586*x*Log[la]^2 + 
        6696*x*Log[1 - la]*Log[la]^2 + 4272*x*Log[la]^3 + 8064*Log[x] - 
        10080*Log[1 - la]*Log[x] - 12960*Log[la]*Log[x] - 5184*Log[x]^2 + 
        22176*Log[zb] + 54684*x*Log[zb] + 2292*Pi^2*x*Log[zb] - 
        25056*Log[1 - la]*Log[zb] - 24456*x*Log[1 - la]*Log[zb] + 
        7128*x*Log[1 - la]^2*Log[zb] - 33696*Log[la]*Log[zb] - 
        51000*x*Log[la]*Log[zb] + 21744*x*Log[1 - la]*Log[la]*Log[zb] + 
        19512*x*Log[la]^2*Log[zb] - 23040*Log[x]*Log[zb] - 29376*Log[zb]^2 - 
        37728*x*Log[zb]^2 + 18000*x*Log[1 - la]*Log[zb]^2 + 
        30384*x*Log[la]*Log[zb]^2 + 16128*x*Log[zb]^3 - 1008*x*Zeta[3]))/
      (13824*la*x) - (-7252 + 600*Pi^2 - 18177*x - 203*Pi^2*x + 
       6792*Log[1 - la] + 9806*x*Log[1 - la] + 204*Pi^2*x*Log[1 - la] - 
       3600*Log[1 - la]^2 - 3522*x*Log[1 - la]^2 + 984*x*Log[1 - la]^3 + 
       9144*Log[la] + 15326*x*Log[la] + 420*Pi^2*x*Log[la] - 
       9504*Log[1 - la]*Log[la] - 9876*x*Log[1 - la]*Log[la] + 
       3816*x*Log[1 - la]^2*Log[la] - 6480*Log[la]^2 - 7578*x*Log[la]^2 + 
       4968*x*Log[1 - la]*Log[la]^2 + 2136*x*Log[la]^3 + 5184*Log[x] - 
       6048*Log[1 - la]*Log[x] - 7776*Log[la]*Log[x] - 2880*Log[x]^2 + 
       15936*Log[zb] + 25132*x*Log[zb] + 624*Pi^2*x*Log[zb] - 
       16704*Log[1 - la]*Log[zb] - 16920*x*Log[1 - la]*Log[zb] + 
       6768*x*Log[1 - la]^2*Log[zb] - 22464*Log[la]*Log[zb] - 
       25032*x*Log[la]*Log[zb] + 17568*x*Log[1 - la]*Log[la]*Log[zb] + 
       11376*x*Log[la]^2*Log[zb] - 13824*Log[x]*Log[zb] - 19584*Log[zb]^2 - 
       20976*x*Log[zb]^2 + 15552*x*Log[1 - la]*Log[zb]^2 + 
       20160*x*Log[la]*Log[zb]^2 + 11904*x*Log[zb]^3 + 1296*x*Zeta[3])/
      (6912*la*x))) + 
 dd[la]*(((1/(144*nc) - nc/144)*nf^2 + (27 - 8*Pi^2 + 72*Log[zb] + 
       48*Log[zb]^2)/(4608*nc^3) - 
     (nc*(1152*x + 389*la*x - 136*la*Pi^2*x - 1152*x^2 - 389*la*x^2 + 
        136*la*Pi^2*x^2 - 1152*x*Log[la] + 1152*x^2*Log[la] - 
        864*la*Log[1 - x] + 864*la*x*Log[1 - x] + 1152*la*x*Log[x] - 
        2304*x*Log[zb] - 2376*la*x*Log[zb] + 2304*x^2*Log[zb] + 
        2376*la*x^2*Log[zb] + 2256*la*x*Log[zb]^2 - 2256*la*x^2*Log[zb]^2))/
      (4608*la*(-1 + x)*x) + (nc^3*(1368*x + 665*la*x - 104*la*Pi^2*x - 
        1368*x^2 - 665*la*x^2 + 104*la*Pi^2*x^2 - 1152*x*Log[la] + 
        1152*x^2*Log[la] - 576*la*Log[1 - x] + 576*la*x*Log[1 - x] + 
        864*la*x*Log[x] - 2016*x*Log[zb] - 2368*la*x*Log[zb] + 
        2016*x^2*Log[zb] + 2368*la*x^2*Log[zb] + 1776*la*x*Log[zb]^2 - 
        1776*la*x^2*Log[zb]^2))/(4608*la*(-1 + x)*x) + 
     (-216*x - 249*la*x - 40*la*Pi^2*x + 216*x^2 + 249*la*x^2 + 
       40*la*Pi^2*x^2 - 288*la*Log[1 - x] + 288*la*x*Log[1 - x] + 
       288*la*x*Log[x] - 288*x*Log[zb] + 64*la*x*Log[zb] + 288*x^2*Log[zb] - 
       64*la*x^2*Log[zb] + 528*la*x*Log[zb]^2 - 528*la*x^2*Log[zb]^2)/
      (4608*la*nc*(-1 + x)*x) + nf*((-5*(3 + 4*Log[zb]))/(1152*nc^2) + 
       (-36 - 29*la + 72*la*Log[zb])/(576*la) - 
       (nc^2*(-72 - 73*la + 124*la*Log[zb]))/(1152*la)))/ep^3 + 
   nf^2*((2916 + 2432*la - 81*Pi^2 - 90*la*Pi^2 - 3240*Log[la] + 
       1458*Log[la]^2 - 4320*Log[zb] - 3888*la*Log[zb] + 
       108*la*Pi^2*Log[zb] + 3888*Log[la]*Log[zb] + 2592*Log[zb]^2 + 
       2880*la*Log[zb]^2 - 1152*la*Log[zb]^3 - 540*la*Zeta[3])/
      (15552*la*nc) - (nc*(2916 + 2432*la - 81*Pi^2 - 90*la*Pi^2 - 
        3240*Log[la] + 1458*Log[la]^2 - 4320*Log[zb] - 3888*la*Log[zb] + 
        108*la*Pi^2*Log[zb] + 3888*Log[la]*Log[zb] + 2592*Log[zb]^2 + 
        2880*la*Log[zb]^2 - 1152*la*Log[zb]^3 - 540*la*Zeta[3]))/
      (15552*la)) + (nf^2*(-(-9 - 10*la + 12*la*Log[zb])/(432*la*nc) + 
       (nc*(-9 - 10*la + 12*la*Log[zb]))/(432*la)) + 
     nf*(-(270*x + 303*la*x + 28*la*Pi^2*x - 120*la*Log[1 - x] + 
          360*x*Log[zb] - 52*la*x*Log[zb] - 552*la*x*Log[zb]^2)/
        (6912*la*nc^2*x) - (-882*x - 1015*la*x - 148*la*Pi^2*x + 882*x^2 + 
         1015*la*x^2 + 148*la*Pi^2*x^2 + 1008*x*Log[la] - 1008*x^2*Log[la] - 
         408*la*Log[1 - x] + 408*la*x*Log[1 - x] - 288*la*x*Log[x] + 
         1872*x*Log[zb] + 1524*la*x*Log[zb] - 1872*x^2*Log[zb] - 
         1524*la*x^2*Log[zb] - 1728*la*x*Log[zb]^2 + 1728*la*x^2*Log[zb]^2)/
        (3456*la*(-1 + x)*x) + (nc^2*(-2034*x - 2333*la*x - 324*la*Pi^2*x + 
          2034*x^2 + 2333*la*x^2 + 324*la*Pi^2*x^2 + 2016*x*Log[la] - 
          2016*x^2*Log[la] - 696*la*Log[1 - x] + 696*la*x*Log[1 - x] - 
          576*la*x*Log[x] + 3384*x*Log[zb] + 3100*la*x*Log[zb] - 
          3384*x^2*Log[zb] - 3100*la*x^2*Log[zb] - 2904*la*x*Log[zb]^2 + 
          2904*la*x^2*Log[zb]^2))/(6912*la*(-1 + x)*x)) + 
     (162*x + 315*la*x - 48*Pi^2*x + 12*la*Pi^2*x - 144*la*Log[1 - x] - 
       192*la*Log[1 - x]*Log[x] + 432*x*Log[zb] + 324*la*x*Log[zb] + 
       128*la*Pi^2*x*Log[zb] - 192*la*Log[1 - x]*Log[zb] + 288*x*Log[zb]^2 - 
       504*la*x*Log[zb]^2 - 480*la*x*Log[zb]^3 - 336*la*x*Zeta[3])/
      (9216*la*nc^3*x) + (-H[1, 0, xb]/(8*(-1 + x)) - 
       (8370*x + 8043*la*x + 1008*Pi^2*x + 1372*la*Pi^2*x - 8370*x^2 - 
         8043*la*x^2 - 1008*Pi^2*x^2 - 1372*la*Pi^2*x^2 - 6480*x*Log[la] + 
         6480*x^2*Log[la] + 3456*Log[1 - x] + 2112*la*Log[1 - x] - 
         3456*x*Log[1 - x] - 2112*la*x*Log[1 - x] - 2880*la*Log[1 - x]^2 + 
         2880*la*x*Log[1 - x]^2 - 5184*x*Log[x] + 2880*la*Log[1 - x]*Log[x] + 
         2304*la*x*Log[1 - x]*Log[x] + 2592*la*x*Log[x]^2 - 3744*x*Log[zb] - 
         7708*la*x*Log[zb] - 1104*la*Pi^2*x*Log[zb] + 3744*x^2*Log[zb] + 
         7708*la*x^2*Log[zb] + 1104*la*Pi^2*x^2*Log[zb] - 
         8640*x*Log[la]*Log[zb] + 8640*x^2*Log[la]*Log[zb] - 
         3456*la*Log[1 - x]*Log[zb] + 3456*la*x*Log[1 - x]*Log[zb] + 
         12096*la*x*Log[x]*Log[zb] - 15552*x*Log[zb]^2 - 
         2856*la*x*Log[zb]^2 + 15552*x^2*Log[zb]^2 + 2856*la*x^2*Log[zb]^2 + 
         14112*la*x*Log[zb]^3 - 14112*la*x^2*Log[zb]^3 + 6048*la*x*Zeta[3] - 
         6048*la*x^2*Zeta[3])/(27648*la*(-1 + x)*x))/nc + 
     nc^3*(-((1 + x)*H[1, 0, xb])/(48*(-1 + x)*x) + 
       (-96*la*Pi^2 + 29106*x + 23587*la*x + 1584*Pi^2*x + 6396*la*Pi^2*x - 
         29106*x^2 - 23587*la*x^2 - 1584*Pi^2*x^2 - 6300*la*Pi^2*x^2 - 
         37872*x*Log[la] + 37872*x^2*Log[la] + 20736*x*Log[la]^2 - 
         20736*x^2*Log[la]^2 - 3456*Log[1 - x] + 11424*la*Log[1 - x] + 
         3456*x*Log[1 - x] - 11424*la*x*Log[1 - x] + 4896*la*Log[1 - x]^2 - 
         4896*la*x*Log[1 - x]^2 + 22464*x*Log[x] + 12672*la*x*Log[x] - 
         1152*la*Log[1 - x]*Log[x] - 7488*la*x*Log[1 - x]*Log[x] - 
         12384*la*x*Log[x]^2 - 65376*x*Log[zb] - 47644*la*x*Log[zb] - 
         2256*la*Pi^2*x*Log[zb] + 65376*x^2*Log[zb] + 47644*la*x^2*Log[zb] + 
         2256*la*Pi^2*x^2*Log[zb] + 74304*x*Log[la]*Log[zb] - 
         74304*x^2*Log[la]*Log[zb] + 10368*la*Log[1 - x]*Log[zb] - 
         10368*la*x*Log[1 - x]*Log[zb] - 43200*la*x*Log[x]*Log[zb] + 
         67392*x*Log[zb]^2 + 57624*la*x*Log[zb]^2 - 67392*x^2*Log[zb]^2 - 
         57624*la*x^2*Log[zb]^2 - 41184*la*x*Log[zb]^3 + 
         41184*la*x^2*Log[zb]^3 - 3168*la*x*Zeta[3] + 3168*la*x^2*Zeta[3])/
        (27648*la*(-1 + x)*x)) + 
     nc*(((1 + 7*x)*H[1, 0, xb])/(48*(-1 + x)*x) - 
       (-96*la*Pi^2 + 20250*x + 14599*la*x + 720*Pi^2*x + 4988*la*Pi^2*x - 
         20250*x^2 - 14599*la*x^2 - 720*Pi^2*x^2 - 4892*la*Pi^2*x^2 - 
         31392*x*Log[la] + 31392*x^2*Log[la] + 20736*x*Log[la]^2 - 
         20736*x^2*Log[la]^2 - 6912*Log[1 - x] + 9744*la*Log[1 - x] + 
         6912*x*Log[1 - x] - 9744*la*x*Log[1 - x] + 7776*la*Log[1 - x]^2 - 
         7776*la*x*Log[1 - x]^2 + 27648*x*Log[x] + 12672*la*x*Log[x] - 
         3456*la*Log[1 - x]*Log[x] - 10368*la*x*Log[1 - x]*Log[x] - 
         14976*la*x*Log[x]^2 - 62928*x*Log[zb] - 40908*la*x*Log[zb] - 
         1536*la*Pi^2*x*Log[zb] + 62928*x^2*Log[zb] + 40908*la*x^2*Log[zb] + 
         1536*la*Pi^2*x^2*Log[zb] + 82944*x*Log[la]*Log[zb] - 
         82944*x^2*Log[la]*Log[zb] + 14400*la*Log[1 - x]*Log[zb] - 
         14400*la*x*Log[1 - x]*Log[zb] - 55296*la*x*Log[x]*Log[zb] + 
         82080*x*Log[zb]^2 + 61992*la*x*Log[zb]^2 - 82080*x^2*Log[zb]^2 - 
         61992*la*x^2*Log[zb]^2 - 53856*la*x*Log[zb]^3 + 
         53856*la*x^2*Log[zb]^3 - 8208*la*x*Zeta[3] + 8208*la*x^2*Zeta[3])/
        (27648*la*(-1 + x)*x)))/ep^2 + 
   nf*((Pi^2*(23 + 49*x)*H[0, xb])/(864*(-1 + x)*x) + 
     (Pi^2*(5 + 4*x)*H[1, xb])/(216*(-1 + x)*x) + 
     ((23 + 49*x)*H[0, 1, 0, xb])/(144*(-1 + x)*x) + 
     (2*H[1, 0, 0, xb])/(3*(-1 + x)) + ((5 + 4*x)*H[1, 1, 0, xb])/
      (36*(-1 + x)*x) + (H[1, 0, xb]*(45 + 25*la - 261*x - 145*la*x - 
        18*la*Log[x] + 126*la*x*Log[x] - 78*la*Log[zb] + 474*la*x*Log[zb]))/
      (432*la*(-1 + x)*x) - (393390*x - 636945*la*x + 32490*Pi^2*x + 
       76205*la*Pi^2*x + 2268*la*Pi^4*x - 646380*x*Log[la] - 
       45360*Pi^2*x*Log[la] + 218700*x*Log[la]^2 - 166320*Log[1 - x] - 
       150360*la*Log[1 - x] + 11160*la*Pi^2*Log[1 - x] + 
       194400*Log[la]*Log[1 - x] + 32400*Log[1 - x]^2 + 
       27720*la*Log[1 - x]^2 - 3600*la*Log[1 - x]^3 + 
       77760*Log[1 - x]*Log[x] + 69120*la*Log[1 - x]*Log[x] - 
       12960*la*Log[1 - x]^2*Log[x] - 17280*la*Log[1 - x]*Log[x]^2 - 
       397800*x*Log[zb] + 17980*la*x*Log[zb] - 93960*Pi^2*x*Log[zb] - 
       73260*la*Pi^2*x*Log[zb] + 84240*x*Log[la]*Log[zb] + 
       291600*x*Log[la]^2*Log[zb] + 336960*Log[1 - x]*Log[zb] + 
       290880*la*Log[1 - x]*Log[zb] - 56160*la*Log[1 - x]^2*Log[zb] - 
       138240*la*Log[1 - x]*Log[x]*Log[zb] - 380160*x*Log[zb]^2 - 
       146040*la*x*Log[zb]^2 + 92520*la*Pi^2*x*Log[zb]^2 + 
       894240*x*Log[la]*Log[zb]^2 - 293760*la*Log[1 - x]*Log[zb]^2 + 
       691200*x*Log[zb]^3 + 425040*la*x*Log[zb]^3 - 359280*la*x*Log[zb]^4 + 
       324000*x*Zeta[3] + 680040*la*x*Zeta[3] - 669600*la*x*Log[zb]*Zeta[3])/
      (1244160*la*nc^2*x) + (2160*Pi^2 + 1200*la*Pi^2 + 374418*x + 
       652229*la*x - 1746*Pi^2*x - 23567*la*Pi^2*x - 3396*la*Pi^4*x - 
       374418*x^2 - 652229*la*x^2 - 414*Pi^2*x^2 + 22367*la*Pi^2*x^2 + 
       3396*la*Pi^4*x^2 - 348444*x*Log[la] - 1728*Pi^2*x*Log[la] + 
       348444*x^2*Log[la] + 1728*Pi^2*x^2*Log[la] + 194724*x*Log[la]^2 - 
       194724*x^2*Log[la]^2 - 73440*x*Log[la]^3 + 73440*x^2*Log[la]^3 + 
       85104*Log[1 - x] + 62328*la*Log[1 - x] - 9144*la*Pi^2*Log[1 - x] - 
       85104*x*Log[1 - x] - 62328*la*x*Log[1 - x] - 
       1224*la*Pi^2*x*Log[1 - x] - 132192*Log[la]*Log[1 - x] + 
       132192*x*Log[la]*Log[1 - x] - 47952*Log[1 - x]^2 - 
       28584*la*Log[1 - x]^2 + 47952*x*Log[1 - x]^2 + 
       28584*la*x*Log[1 - x]^2 + 13680*la*Log[1 - x]^3 - 
       13680*la*x*Log[1 - x]^3 - 864*la*Pi^2*Log[x] + 51840*x*Log[x] + 
       32256*la*x*Log[x] - 1728*la*Pi^2*x*Log[x] - 93312*x*Log[la]*Log[x] - 
       49248*Log[1 - x]*Log[x] - 32544*la*Log[1 - x]*Log[x] - 
       44064*x*Log[1 - x]*Log[x] - 19296*la*x*Log[1 - x]*Log[x] + 
       18144*la*Log[1 - x]^2*Log[x] + 28512*la*x*Log[1 - x]^2*Log[x] - 
       23328*x*Log[x]^2 - 12960*la*x*Log[x]^2 + 8640*la*Log[1 - x]*Log[x]^2 + 
       14688*la*x*Log[1 - x]*Log[x]^2 + 4320*la*x*Log[x]^3 - 
       3744*la*Pi^2*Log[zb] - 581400*x*Log[zb] - 642348*la*x*Log[zb] - 
       864*Pi^2*x*Log[zb] + 3060*la*Pi^2*x*Log[zb] + 581400*x^2*Log[zb] + 
       642348*la*x^2*Log[zb] + 864*Pi^2*x^2*Log[zb] + 
       684*la*Pi^2*x^2*Log[zb] + 657936*x*Log[la]*Log[zb] - 
       657936*x^2*Log[la]*Log[zb] - 391392*x*Log[la]^2*Log[zb] + 
       391392*x^2*Log[la]^2*Log[zb] - 228096*Log[1 - x]*Log[zb] - 
       147456*la*Log[1 - x]*Log[zb] + 228096*x*Log[1 - x]*Log[zb] + 
       147456*la*x*Log[1 - x]*Log[zb] + 82512*la*Log[1 - x]^2*Log[zb] - 
       82512*la*x*Log[1 - x]^2*Log[zb] - 171072*x*Log[x]*Log[zb] - 
       95040*la*x*Log[x]*Log[zb] + 86400*la*Log[1 - x]*Log[x]*Log[zb] + 
       84672*la*x*Log[1 - x]*Log[x]*Log[zb] + 44064*la*x*Log[x]^2*Log[zb] + 
       563328*x*Log[zb]^2 + 493848*la*x*Log[zb]^2 - 864*la*Pi^2*x*Log[zb]^2 - 
       563328*x^2*Log[zb]^2 - 493848*la*x^2*Log[zb]^2 + 
       864*la*Pi^2*x^2*Log[zb]^2 - 697248*x*Log[la]*Log[zb]^2 + 
       697248*x^2*Log[la]*Log[zb]^2 + 197856*la*Log[1 - x]*Log[zb]^2 - 
       197856*la*x*Log[1 - x]*Log[zb]^2 + 158112*la*x*Log[x]*Log[zb]^2 - 
       415584*x*Log[zb]^3 - 325584*la*x*Log[zb]^3 + 415584*x^2*Log[zb]^3 + 
       325584*la*x^2*Log[zb]^3 + 186624*la*x*Log[zb]^4 - 
       186624*la*x^2*Log[zb]^4 + 22464*la*Zeta[3] - 108864*x*Zeta[3] - 
       168840*la*x*Zeta[3] + 108864*x^2*Zeta[3] + 146376*la*x^2*Zeta[3] + 
       199584*la*x*Log[zb]*Zeta[3] - 199584*la*x^2*Log[zb]*Zeta[3])/
      (124416*la*(-1 + x)*x) + nc^2*(-(Pi^2*(23 + 49*x)*H[0, xb])/
        (864*(-1 + x)*x) - (Pi^2*(5 + 4*x)*H[1, xb])/(216*(-1 + x)*x) - 
       ((23 + 49*x)*H[0, 1, 0, xb])/(144*(-1 + x)*x) - 
       (2*H[1, 0, 0, xb])/(3*(-1 + x)) - ((5 + 4*x)*H[1, 1, 0, xb])/
        (36*(-1 + x)*x) - (H[1, 0, xb]*(45 + 25*la - 261*x - 145*la*x - 
          18*la*Log[x] + 126*la*x*Log[x] - 78*la*Log[zb] + 474*la*x*Log[zb]))/
        (432*la*(-1 + x)*x) - (21600*Pi^2 + 12000*la*Pi^2 + 4137570*x + 
         5885345*la*x + 15030*Pi^2*x - 159465*la*Pi^2*x - 31692*la*Pi^4*x - 
         4137570*x^2 - 5885345*la*x^2 - 36630*Pi^2*x^2 + 147465*la*Pi^2*x^2 + 
         31692*la*Pi^4*x^2 - 4130820*x*Log[la] - 62640*Pi^2*x*Log[la] + 
         4130820*x^2*Log[la] + 62640*Pi^2*x^2*Log[la] + 2165940*x*Log[la]^2 - 
         2165940*x^2*Log[la]^2 - 734400*x*Log[la]^3 + 734400*x^2*Log[la]^3 + 
         684720*Log[1 - x] + 472920*la*Log[1 - x] - 80280*la*Pi^2*
          Log[1 - x] - 684720*x*Log[1 - x] - 472920*la*x*Log[1 - x] - 
         23400*la*Pi^2*x*Log[1 - x] - 1127520*Log[la]*Log[1 - x] + 
         1127520*x*Log[la]*Log[1 - x] - 447120*Log[1 - x]^2 - 
         258120*la*Log[1 - x]^2 + 447120*x*Log[1 - x]^2 + 
         258120*la*x*Log[1 - x]^2 + 133200*la*Log[1 - x]^3 - 
         133200*la*x*Log[1 - x]^3 - 8640*la*Pi^2*Log[x] + 518400*x*Log[x] + 
         322560*la*x*Log[x] - 17280*la*Pi^2*x*Log[x] - 933120*x*Log[la]*
          Log[x] - 414720*Log[1 - x]*Log[x] - 256320*la*Log[1 - x]*Log[x] - 
         518400*x*Log[1 - x]*Log[x] - 262080*la*x*Log[1 - x]*Log[x] + 
         168480*la*Log[1 - x]^2*Log[x] + 298080*la*x*Log[1 - x]^2*Log[x] - 
         233280*x*Log[x]^2 - 129600*la*x*Log[x]^2 + 69120*la*Log[1 - x]*
          Log[x]^2 + 164160*la*x*Log[1 - x]*Log[x]^2 + 43200*la*x*Log[x]^3 - 
         37440*la*Pi^2*Log[zb] - 6211800*x*Log[zb] - 6405500*la*x*Log[zb] - 
         102600*Pi^2*x*Log[zb] - 42660*la*Pi^2*x*Log[zb] + 
         6211800*x^2*Log[zb] + 6405500*la*x^2*Log[zb] + 
         102600*Pi^2*x^2*Log[zb] + 80100*la*Pi^2*x^2*Log[zb] + 
         6663600*x*Log[la]*Log[zb] - 6663600*x^2*Log[la]*Log[zb] - 
         3622320*x*Log[la]^2*Log[zb] + 3622320*x^2*Log[la]^2*Log[zb] - 
         1944000*Log[1 - x]*Log[zb] - 1183680*la*Log[1 - x]*Log[zb] + 
         1944000*x*Log[1 - x]*Log[zb] + 1183680*la*x*Log[1 - x]*Log[zb] + 
         768960*la*Log[1 - x]^2*Log[zb] - 768960*la*x*Log[1 - x]^2*Log[zb] - 
         1710720*x*Log[x]*Log[zb] - 950400*la*x*Log[x]*Log[zb] + 
         725760*la*Log[1 - x]*Log[x]*Log[zb] + 984960*la*x*Log[1 - x]*Log[x]*
          Log[zb] + 440640*la*x*Log[x]^2*Log[zb] + 5253120*x*Log[zb]^2 + 
         4792440*la*x*Log[zb]^2 + 83880*la*Pi^2*x*Log[zb]^2 - 
         5253120*x^2*Log[zb]^2 - 4792440*la*x^2*Log[zb]^2 - 
         83880*la*Pi^2*x^2*Log[zb]^2 - 6078240*x*Log[la]*Log[zb]^2 + 
         6078240*x^2*Log[la]*Log[zb]^2 + 1684800*la*Log[1 - x]*Log[zb]^2 - 
         1684800*la*x*Log[1 - x]*Log[zb]^2 + 1581120*la*x*Log[x]*Log[zb]^2 - 
         3464640*x*Log[zb]^3 - 2830800*la*x*Log[zb]^3 + 
         3464640*x^2*Log[zb]^3 + 2830800*la*x^2*Log[zb]^3 + 
         1506960*la*x*Log[zb]^4 - 1506960*la*x^2*Log[zb]^4 + 
         224640*la*Zeta[3] - 764640*x*Zeta[3] - 1008360*la*x*Zeta[3] + 
         764640*x^2*Zeta[3] + 783720*la*x^2*Zeta[3] + 1326240*la*x*Log[zb]*
          Zeta[3] - 1326240*la*x^2*Log[zb]*Zeta[3])/(1244160*la*(-1 + x)*
         x))) + 
   (nf^2*(-(-120 - 108*la + 3*la*Pi^2 + 108*Log[la] + 144*Log[zb] + 
          160*la*Log[zb] - 96*la*Log[zb]^2)/(1728*la*nc) + 
       (nc*(-120 - 108*la + 3*la*Pi^2 + 108*Log[la] + 144*Log[zb] + 
          160*la*Log[zb] - 96*la*Log[zb]^2))/(1728*la)) + 
     (9450*x + 11445*la*x + 360*Pi^2*x + 865*la*Pi^2*x + 92*la*Pi^4*x - 
       4860*x*Log[la] + 1440*Pi^2*x*Log[la] - 4320*Log[1 - x] - 
       5400*la*Log[1 - x] - 640*la*Pi^2*Log[1 - x] + 720*la*Log[1 - x]^2 - 
       5760*Log[1 - x]*Log[x] - 1440*la*Log[1 - x]*Log[x] + 
       960*la*Log[1 - x]^2*Log[x] + 2880*la*Log[1 - x]*Log[x]^2 + 
       9720*x*Log[zb] + 1620*la*x*Log[zb] + 3840*Pi^2*x*Log[zb] + 
       120*la*Pi^2*x*Log[zb] - 12960*x*Log[la]*Log[zb] - 
       5760*Log[1 - x]*Log[zb] + 4320*la*Log[1 - x]*Log[zb] + 
       960*la*Log[1 - x]^2*Log[zb] + 13440*la*Log[1 - x]*Log[x]*Log[zb] - 
       15120*x*Log[zb]^2 - 16080*la*x*Log[zb]^2 - 4880*la*Pi^2*x*Log[zb]^2 - 
       8640*x*Log[la]*Log[zb]^2 + 10560*la*Log[1 - x]*Log[zb]^2 - 
       14400*x*Log[zb]^3 + 7440*la*x*Log[zb]^3 + 12080*la*x*Log[zb]^4 - 
       10080*x*Zeta[3] - 10800*la*x*Zeta[3] + 14400*la*x*Log[zb]*Zeta[3])/
      (92160*la*nc^3*x) + ((Pi^2*(-1 + 5*x)*H[0, xb])/(64*(-1 + x)*x) + 
       (Pi^2*H[1, xb])/(16*(-1 + x)) + (3*(-1 + 5*x)*H[0, 1, 0, xb])/
        (32*(-1 + x)*x) + ((1 + 23*x)*H[1, 0, 0, xb])/(48*(-1 + x)*x) + 
       (3*H[1, 1, 0, xb])/(8*(-1 + x)) + 
       (H[1, 0, xb]*(-3*la - 36*x + 3*la*x - 4*la*Log[x] + 40*la*x*Log[x] - 
          4*la*Log[zb] + 88*la*x*Log[zb]))/(96*la*(-1 + x)*x) + 
       (-4320*la*Pi^2 - 957150*x - 809175*la*x - 100800*Pi^2*x - 
         102275*la*Pi^2*x - 3216*la*Pi^4*x + 957150*x^2 + 809175*la*x^2 + 
         100800*Pi^2*x^2 + 106595*la*Pi^2*x^2 + 3216*la*Pi^4*x^2 + 
         986580*x*Log[la] + 108000*Pi^2*x*Log[la] - 986580*x^2*Log[la] - 
         108000*Pi^2*x^2*Log[la] - 369360*x*Log[la]^2 + 
         369360*x^2*Log[la]^2 - 151200*Log[1 - x] - 181560*la*Log[1 - x] + 
         12960*la*Pi^2*Log[1 - x] + 151200*x*Log[1 - x] + 
         177240*la*x*Log[1 - x] - 64800*la*Pi^2*x*Log[1 - x] + 
         4320*la*x^2*Log[1 - x] + 207360*Log[la]*Log[1 - x] - 
         207360*x*Log[la]*Log[1 - x] + 233280*Log[1 - x]^2 + 
         122400*la*Log[1 - x]^2 - 233280*x*Log[1 - x]^2 - 
         122400*la*x*Log[1 - x]^2 - 97920*la*Log[1 - x]^3 + 
         97920*la*x*Log[1 - x]^3 - 5760*la*Pi^2*Log[x] - 21600*la*x*Log[x] - 
         7200*la*Pi^2*x*Log[x] - 4320*la*x^2*Log[x] - 466560*x*Log[la]*
          Log[x] - 311040*Log[1 - x]*Log[x] - 82080*la*Log[1 - x]*Log[x] - 
         155520*x*Log[1 - x]*Log[x] + 82080*la*x*Log[1 - x]*Log[x] + 
         17280*la*Log[1 - x]^2*Log[x] + 216000*la*x*Log[1 - x]^2*Log[x] - 
         233280*x*Log[x]^2 - 38880*la*x*Log[x]^2 + 181440*la*Log[1 - x]*
          Log[x]^2 + 51840*la*x*Log[1 - x]*Log[x]^2 + 60480*la*x*Log[x]^3 - 
         5760*la*Pi^2*Log[zb] + 952920*x*Log[zb] + 1016900*la*x*Log[zb] + 
         172800*Pi^2*x*Log[zb] + 186480*la*Pi^2*x*Log[zb] - 
         952920*x^2*Log[zb] - 1016900*la*x^2*Log[zb] - 172800*Pi^2*x^2*
          Log[zb] - 180720*la*Pi^2*x^2*Log[zb] - 492480*x*Log[la]*Log[zb] + 
         492480*x^2*Log[la]*Log[zb] - 492480*x*Log[la]^2*Log[zb] + 
         492480*x^2*Log[la]^2*Log[zb] + 103680*Log[1 - x]*Log[zb] + 
         145440*la*Log[1 - x]*Log[zb] - 103680*x*Log[1 - x]*Log[zb] - 
         145440*la*x*Log[1 - x]*Log[zb] - 341280*la*Log[1 - x]^2*Log[zb] + 
         341280*la*x*Log[1 - x]^2*Log[zb] - 1088640*x*Log[x]*Log[zb] - 
         77760*la*x*Log[x]*Log[zb] + 725760*la*Log[1 - x]*Log[x]*Log[zb] + 
         362880*la*x*Log[1 - x]*Log[x]*Log[zb] + 492480*la*x*Log[x]^2*
          Log[zb] + 218160*x*Log[zb]^2 - 221520*la*x*Log[zb]^2 - 
         140400*la*Pi^2*x*Log[zb]^2 - 218160*x^2*Log[zb]^2 + 
         221520*la*x^2*Log[zb]^2 + 140400*la*Pi^2*x^2*Log[zb]^2 - 
         1762560*x*Log[la]*Log[zb]^2 + 1762560*x^2*Log[la]*Log[zb]^2 + 
         155520*la*Log[1 - x]*Log[zb]^2 - 155520*la*x*Log[1 - x]*Log[zb]^2 + 
         1218240*la*x*Log[x]*Log[zb]^2 - 1589760*x*Log[zb]^3 - 
         492720*la*x*Log[zb]^3 + 1589760*x^2*Log[zb]^3 + 
         492720*la*x^2*Log[zb]^3 + 962640*la*x*Log[zb]^4 - 
         962640*la*x^2*Log[zb]^4 - 172800*la*Zeta[3] - 544320*x*Zeta[3] + 
         85680*la*x*Zeta[3] + 544320*x^2*Zeta[3] + 87120*la*x^2*Zeta[3] + 
         1175040*la*x*Log[zb]*Zeta[3] - 1175040*la*x^2*Log[zb]*Zeta[3])/
        (829440*la*(-1 + x)*x))/nc + 
     nc^3*((-5*Pi^2*(2 + x)*H[0, xb])/(144*(-1 + x)*x) + 
       (Pi^2*(-5 + 64*x)*H[1, xb])/(288*(-1 + x)*x) - 
       (5*(2 + x)*H[0, 1, 0, xb])/(24*(-1 + x)*x) - 
       ((-16 + 69*x)*H[1, 0, 0, xb])/(96*(-1 + x)*x) + 
       ((-5 + 64*x)*H[1, 1, 0, xb])/(48*(-1 + x)*x) + 
       (H[1, 0, xb]*(23*la - 54*x - 155*la*x - 15*la*Log[x] + 
          174*la*x*Log[x] + 6*la*Log[zb] + 84*la*x*Log[zb]))/
        (144*la*(-1 + x)*x) - (-22080*la*Pi^2 - 2638350*x - 2759535*la*x - 
         201600*Pi^2*x - 316995*la*Pi^2*x - 23352*la*Pi^4*x + 2638350*x^2 + 
         2759535*la*x^2 + 201600*Pi^2*x^2 + 339075*la*Pi^2*x^2 + 
         23352*la*Pi^4*x^2 + 3454740*x*Log[la] + 99360*Pi^2*x*Log[la] - 
         3454740*x^2*Log[la] - 99360*Pi^2*x^2*Log[la] - 2054160*x*Log[la]^2 + 
         2054160*x^2*Log[la]^2 + 864000*x*Log[la]^3 - 864000*x^2*Log[la]^3 - 
         1067040*Log[1 - x] - 773880*la*Log[1 - x] - 154080*la*Pi^2*
          Log[1 - x] + 1067040*x*Log[1 - x] + 769560*la*x*Log[1 - x] + 
         67680*la*Pi^2*x*Log[1 - x] + 4320*la*x^2*Log[1 - x] + 
         103680*Log[la]*Log[1 - x] - 103680*x*Log[la]*Log[1 - x] - 
         285120*Log[1 - x]^2 + 397440*la*Log[1 - x]^2 + 
         285120*x*Log[1 - x]^2 - 397440*la*x*Log[1 - x]^2 + 
         169920*la*Log[1 - x]^3 - 169920*la*x*Log[1 - x]^3 + 
         14400*la*Pi^2*Log[x] - 1140480*x*Log[x] - 793440*la*x*Log[x] - 
         79200*la*Pi^2*x*Log[x] - 4320*la*x^2*Log[x] + 2436480*x*Log[la]*
          Log[x] + 311040*Log[1 - x]*Log[x] + 468000*la*Log[1 - x]*Log[x] + 
         881280*x*Log[1 - x]*Log[x] + 672480*la*x*Log[1 - x]*Log[x] + 
         69120*la*Log[1 - x]^2*Log[x] - 43200*la*x*Log[1 - x]^2*Log[x] + 
         1218240*x*Log[x]^2 + 324000*la*x*Log[x]^2 - 138240*la*Log[1 - x]*
          Log[x]^2 - 665280*la*x*Log[1 - x]*Log[x]^2 - 400320*la*x*Log[x]^3 - 
         5760*la*Pi^2*Log[zb] + 5727960*x*Log[zb] + 4231460*la*x*Log[zb] + 
         155520*Pi^2*x*Log[zb] + 373680*la*Pi^2*x*Log[zb] - 
         5727960*x^2*Log[zb] - 4231460*la*x^2*Log[zb] - 
         155520*Pi^2*x^2*Log[zb] - 367920*la*Pi^2*x^2*Log[zb] - 
         7058880*x*Log[la]*Log[zb] + 7058880*x^2*Log[la]*Log[zb] + 
         4691520*x*Log[la]^2*Log[zb] - 4691520*x^2*Log[la]^2*Log[zb] - 
         103680*Log[1 - x]*Log[zb] + 1896480*la*Log[1 - x]*Log[zb] + 
         103680*x*Log[1 - x]*Log[zb] - 1896480*la*x*Log[1 - x]*Log[zb] + 
         695520*la*Log[1 - x]^2*Log[zb] - 695520*la*x*Log[1 - x]^2*Log[zb] + 
         4717440*x*Log[x]*Log[zb] + 2168640*la*x*Log[x]*Log[zb] - 
         518400*la*Log[1 - x]*Log[x]*Log[zb] - 1710720*la*x*Log[1 - x]*Log[x]*
          Log[zb] - 2410560*la*x*Log[x]^2*Log[zb] - 6192720*x*Log[zb]^2 - 
         4872720*la*x*Log[zb]^2 - 123120*la*Pi^2*x*Log[zb]^2 + 
         6192720*x^2*Log[zb]^2 + 4872720*la*x^2*Log[zb]^2 + 
         123120*la*Pi^2*x^2*Log[zb]^2 + 8605440*x*Log[la]*Log[zb]^2 - 
         8605440*x^2*Log[la]*Log[zb]^2 + 362880*la*Log[1 - x]*Log[zb]^2 - 
         362880*la*x*Log[1 - x]*Log[zb]^2 - 4587840*la*x*Log[x]*Log[zb]^2 + 
         5322240*x*Log[zb]^3 + 3689040*la*x*Log[zb]^3 - 
         5322240*x^2*Log[zb]^3 - 3689040*la*x^2*Log[zb]^3 - 
         2493360*la*x*Log[zb]^4 + 2493360*la*x^2*Log[zb]^4 + 
         743040*la*Zeta[3] + 336960*x*Zeta[3] + 255600*la*x*Zeta[3] - 
         336960*x^2*Zeta[3] - 998640*la*x^2*Zeta[3] - 587520*la*x*Log[zb]*
          Zeta[3] + 587520*la*x^2*Log[zb]*Zeta[3])/(829440*la*(-1 + x)*x)) + 
     nc*(-(Pi^2*(-49 + 25*x)*H[0, xb])/(576*(-1 + x)*x) - 
       (Pi^2*(-5 + 82*x)*H[1, xb])/(288*(-1 + x)*x) - 
       ((-49 + 25*x)*H[0, 1, 0, xb])/(96*(-1 + x)*x) + 
       ((-18 + 23*x)*H[1, 0, 0, xb])/(96*(-1 + x)*x) - 
       ((-5 + 82*x)*H[1, 1, 0, xb])/(48*(-1 + x)*x) - 
       (H[1, 0, xb]*(37*la - 216*x - 301*la*x - 42*la*Log[x] + 
          468*la*x*Log[x] + 432*la*x*Log[zb]))/(288*la*(-1 + x)*x) + 
       (-17760*la*Pi^2 - 1596150*x - 1847355*la*x - 97560*Pi^2*x - 
         206935*la*Pi^2*x - 19308*la*Pi^4*x + 1596150*x^2 + 1847355*la*x^2 + 
         97560*Pi^2*x^2 + 224695*la*Pi^2*x^2 + 19308*la*Pi^4*x^2 + 
         2424420*x*Log[la] + 4320*Pi^2*x*Log[la] - 2424420*x^2*Log[la] - 
         4320*Pi^2*x^2*Log[la] - 1684800*x*Log[la]^2 + 
         1684800*x^2*Log[la]^2 + 864000*x*Log[la]^3 - 864000*x^2*Log[la]^3 - 
         954720*Log[1 - x] - 640920*la*Log[1 - x] - 172800*la*Pi^2*
          Log[1 - x] + 954720*x*Log[1 - x] + 640920*la*x*Log[1 - x] + 
         138240*la*Pi^2*x*Log[1 - x] - 103680*Log[la]*Log[1 - x] + 
         103680*x*Log[la]*Log[1 - x] - 518400*Log[1 - x]^2 + 
         281520*la*Log[1 - x]^2 + 518400*x*Log[1 - x]^2 - 
         281520*la*x*Log[1 - x]^2 + 267840*la*Log[1 - x]^3 - 
         267840*la*x*Log[1 - x]^3 + 20160*la*Pi^2*Log[x] - 1140480*x*Log[x] - 
         771840*la*x*Log[x] - 72000*la*Pi^2*x*Log[x] + 2903040*x*Log[la]*
          Log[x] + 570240*Log[1 - x]*Log[x] + 537120*la*Log[1 - x]*Log[x] + 
         1088640*x*Log[1 - x]*Log[x] + 603360*la*x*Log[1 - x]*Log[x] + 
         60480*la*Log[1 - x]^2*Log[x] - 267840*la*x*Log[1 - x]^2*Log[x] + 
         1451520*x*Log[x]^2 + 362880*la*x*Log[x]^2 - 293760*la*Log[1 - x]*
          Log[x]^2 - 743040*la*x*Log[1 - x]*Log[x]^2 - 460800*la*x*Log[x]^3 + 
         4862520*x*Log[zb] + 3229140*la*x*Log[zb] + 17280*Pi^2*x*Log[zb] + 
         188280*la*Pi^2*x*Log[zb] - 4862520*x^2*Log[zb] - 
         3229140*la*x^2*Log[zb] - 17280*Pi^2*x^2*Log[zb] - 
         188280*la*Pi^2*x^2*Log[zb] - 6683040*x*Log[la]*Log[zb] + 
         6683040*x^2*Log[la]*Log[zb] + 5184000*x*Log[la]^2*Log[zb] - 
         5184000*x^2*Log[la]^2*Log[zb] - 259200*Log[1 - x]*Log[zb] + 
         1789920*la*Log[1 - x]*Log[zb] + 259200*x*Log[1 - x]*Log[zb] - 
         1789920*la*x*Log[1 - x]*Log[zb] + 1045440*la*Log[1 - x]^2*Log[zb] - 
         1045440*la*x*Log[1 - x]^2*Log[zb] + 5806080*x*Log[x]*Log[zb] + 
         2246400*la*x*Log[x]*Log[zb] - 1123200*la*Log[1 - x]*Log[x]*Log[zb] - 
         2194560*la*x*Log[1 - x]*Log[x]*Log[zb] - 2903040*la*x*Log[x]^2*
          Log[zb] - 6546960*x*Log[zb]^2 - 4795920*la*x*Log[zb]^2 - 
         26640*la*Pi^2*x*Log[zb]^2 + 6546960*x^2*Log[zb]^2 + 
         4795920*la*x^2*Log[zb]^2 + 26640*la*Pi^2*x^2*Log[zb]^2 + 
         10290240*x*Log[la]*Log[zb]^2 - 10290240*x^2*Log[la]*Log[zb]^2 + 
         302400*la*Log[1 - x]*Log[zb]^2 - 302400*la*x*Log[1 - x]*Log[zb]^2 - 
         5806080*la*x*Log[x]*Log[zb]^2 + 6782400*x*Log[zb]^3 + 
         4248720*la*x*Log[zb]^3 - 6782400*x^2*Log[zb]^3 - 
         4248720*la*x^2*Log[zb]^3 - 3347280*la*x*Log[zb]^4 + 
         3347280*la*x^2*Log[zb]^4 + 915840*la*Zeta[3] + 790560*x*Zeta[3] + 
         72720*la*x*Zeta[3] - 790560*x^2*Zeta[3] - 988560*la*x^2*Zeta[3] - 
         1632960*la*x*Log[zb]*Zeta[3] + 1632960*la*x^2*Log[zb]*Zeta[3])/
        (829440*la*(-1 + x)*x)) + 
     nf*(-((-5 + 29*x)*H[1, 0, xb])/(144*(-1 + x)*x) + 
       (-6750*x + 453*la*x - 504*Pi^2*x - 361*la*Pi^2*x + 4860*x*Log[la] + 
         2160*Log[1 - x] + 1848*la*Log[1 - x] - 360*la*Log[1 - x]^2 - 
         864*la*Log[1 - x]*Log[x] + 936*x*Log[zb] + 3556*la*x*Log[zb] + 
         1044*la*Pi^2*x*Log[zb] + 6480*x*Log[la]*Log[zb] - 
         3744*la*Log[1 - x]*Log[zb] + 9936*x*Log[zb]^2 + 
         4224*la*x*Log[zb]^2 - 7680*la*x*Log[zb]^3 - 7056*la*x*Zeta[3])/
        (41472*la*nc^2*x) + (120*la*Pi^2 + 18414*x + 27897*la*x + 
         900*Pi^2*x + 883*la*Pi^2*x - 18414*x^2 - 27897*la*x^2 - 
         900*Pi^2*x^2 - 1003*la*Pi^2*x^2 - 19476*x*Log[la] + 
         19476*x^2*Log[la] + 11016*x*Log[la]^2 - 11016*x^2*Log[la]^2 + 
         7344*Log[1 - x] + 4728*la*Log[1 - x] - 7344*x*Log[1 - x] - 
         4728*la*x*Log[1 - x] - 2664*la*Log[1 - x]^2 + 
         2664*la*x*Log[1 - x]^2 + 5184*x*Log[x] + 2880*la*x*Log[x] - 
         2736*la*Log[1 - x]*Log[x] - 2448*la*x*Log[1 - x]*Log[x] - 
         1296*la*x*Log[x]^2 - 33192*x*Log[zb] - 31308*la*x*Log[zb] - 
         1440*la*Pi^2*x*Log[zb] + 33192*x^2*Log[zb] + 31308*la*x^2*Log[zb] + 
         1440*la*Pi^2*x^2*Log[zb] + 39744*x*Log[la]*Log[zb] - 
         39744*x^2*Log[la]*Log[zb] - 12672*la*Log[1 - x]*Log[zb] + 
         12672*la*x*Log[1 - x]*Log[zb] - 9504*la*x*Log[x]*Log[zb] + 
         35856*x*Log[zb]^2 + 28656*la*x*Log[zb]^2 - 35856*x^2*Log[zb]^2 - 
         28656*la*x^2*Log[zb]^2 - 21600*la*x*Log[zb]^3 + 
         21600*la*x^2*Log[zb]^3 - 4464*la*x*Zeta[3] + 4464*la*x^2*Zeta[3])/
        (20736*la*(-1 + x)*x) + nc^2*(((-5 + 29*x)*H[1, 0, xb])/
          (144*(-1 + x)*x) - (240*la*Pi^2 + 43578*x + 55341*la*x + 
           2304*Pi^2*x + 2127*la*Pi^2*x - 43578*x^2 - 55341*la*x^2 - 
           2304*Pi^2*x^2 - 2367*la*Pi^2*x^2 - 43812*x*Log[la] + 
           43812*x^2*Log[la] + 22032*x*Log[la]^2 - 22032*x^2*Log[la]^2 + 
           12528*Log[1 - x] + 7608*la*Log[1 - x] - 12528*x*Log[1 - x] - 
           7608*la*x*Log[1 - x] - 4968*la*Log[1 - x]^2 + 
           4968*la*x*Log[1 - x]^2 + 10368*x*Log[x] + 5760*la*x*Log[x] - 
           4608*la*Log[1 - x]*Log[x] - 5760*la*x*Log[1 - x]*Log[x] - 
           2592*la*x*Log[x]^2 - 67320*x*Log[zb] - 66172*la*x*Log[zb] - 
           3924*la*Pi^2*x*Log[zb] + 67320*x^2*Log[zb] + 66172*la*x^2*
            Log[zb] + 3924*la*Pi^2*x^2*Log[zb] + 73008*x*Log[la]*Log[zb] - 
           73008*x^2*Log[la]*Log[zb] - 21600*la*Log[1 - x]*Log[zb] + 
           21600*la*x*Log[1 - x]*Log[zb] - 19008*la*x*Log[x]*Log[zb] + 
           61776*x*Log[zb]^2 + 53088*la*x*Log[zb]^2 - 61776*x^2*Log[zb]^2 - 
           53088*la*x^2*Log[zb]^2 - 35520*la*x*Log[zb]^3 + 
           35520*la*x^2*Log[zb]^3 - 1872*la*x*Zeta[3] + 1872*la*x^2*Zeta[3])/
          (41472*la*(-1 + x)*x))))/ep - 
   (-206010*x - 203445*la*x - 15570*Pi^2*x - 19755*la*Pi^2*x - 1656*Pi^4*x - 
     228*la*Pi^4*x + 170100*x*Log[la] + 6480*Pi^2*x*Log[la] - 
     43740*x*Log[la]^2 + 12960*Pi^2*x*Log[la]^2 + 97200*Log[1 - x] + 
     85320*la*Log[1 - x] + 11520*Pi^2*Log[1 - x] + 3600*la*Pi^2*Log[1 - x] - 
     77760*Log[la]*Log[1 - x] - 12960*Log[1 - x]^2 - 16200*la*Log[1 - x]^2 - 
     1920*la*Pi^2*Log[1 - x]^2 + 1440*la*Log[1 - x]^3 + 
     25920*Log[1 - x]*Log[x] + 14400*la*Log[1 - x]*Log[x] - 
     12480*la*Pi^2*Log[1 - x]*Log[x] - 103680*Log[la]*Log[1 - x]*Log[x] - 
     17280*Log[1 - x]^2*Log[x] - 4320*la*Log[1 - x]^2*Log[x] + 
     1920*la*Log[1 - x]^3*Log[x] - 51840*Log[1 - x]*Log[x]^2 - 
     21600*la*Log[1 - x]*Log[x]^2 + 8640*la*Log[1 - x]^2*Log[x]^2 + 
     13440*la*Log[1 - x]*Log[x]^3 - 29160*x*Log[zb] + 58140*la*x*Log[zb] - 
     2160*Pi^2*x*Log[zb] + 13740*la*Pi^2*x*Log[zb] + 4592*la*Pi^4*x*Log[zb] + 
     174960*x*Log[la]*Log[zb] + 69120*Pi^2*x*Log[la]*Log[zb] - 
     116640*x*Log[la]^2*Log[zb] - 77760*Log[1 - x]*Log[zb] - 
     115200*la*Log[1 - x]*Log[zb] - 27840*la*Pi^2*Log[1 - x]*Log[zb] - 
     103680*Log[la]*Log[1 - x]*Log[zb] - 17280*Log[1 - x]^2*Log[zb] + 
     12960*la*Log[1 - x]^2*Log[zb] + 1920*la*Log[1 - x]^3*Log[zb] - 
     241920*Log[1 - x]*Log[x]*Log[zb] - 77760*la*Log[1 - x]*Log[x]*Log[zb] + 
     40320*la*Log[1 - x]^2*Log[x]*Log[zb] + 109440*la*Log[1 - x]*Log[x]^2*
      Log[zb] + 289440*x*Log[zb]^2 + 176760*la*x*Log[zb]^2 + 
     87840*Pi^2*x*Log[zb]^2 + 17640*la*Pi^2*x*Log[zb]^2 - 
     272160*x*Log[la]*Log[zb]^2 - 77760*x*Log[la]^2*Log[zb]^2 - 
     190080*Log[1 - x]*Log[zb]^2 + 12960*la*Log[1 - x]*Log[zb]^2 + 
     31680*la*Log[1 - x]^2*Log[zb]^2 + 270720*la*Log[1 - x]*Log[x]*
      Log[zb]^2 - 133920*x*Log[zb]^3 - 177840*la*x*Log[zb]^3 - 
     70880*la*Pi^2*x*Log[zb]^3 - 259200*x*Log[la]*Log[zb]^3 + 
     174720*la*Log[1 - x]*Log[zb]^3 - 217440*x*Log[zb]^4 + 
     24120*la*x*Log[zb]^4 + 122400*la*x*Log[zb]^5 + 194400*x*Zeta[3] + 
     382680*la*x*Zeta[3] - 14160*la*Pi^2*x*Zeta[3] - 
     181440*x*Log[la]*Zeta[3] + 5760*la*Log[1 - x]*Zeta[3] - 
     259200*x*Log[zb]*Zeta[3] - 259200*la*x*Log[zb]*Zeta[3] + 
     218880*la*x*Log[zb]^2*Zeta[3] - 77760*la*x*Zeta[5])/(552960*la*nc^3*x) + 
   nc^3*((Pi^2*(12 + 23*x)*H[0, 0, xb])/(48*(-1 + x)*x) - 
     (Pi^2*(-32 + 125*x)*H[0, 1, xb])/(288*(-1 + x)*x) - 
     (Pi^2*(3 + 61*x)*H[1, 1, xb])/(72*(-1 + x)*x) + 
     ((12 + 23*x)*H[0, 0, 1, 0, xb])/(8*(-1 + x)*x) + 
     ((67 + 90*x)*H[0, 1, 0, 0, xb])/(32*(-1 + x)*x) - 
     ((-32 + 125*x)*H[0, 1, 1, 0, xb])/(48*(-1 + x)*x) + 
     ((-65 + 521*x)*H[1, 0, 0, 0, xb])/(96*(-1 + x)*x) - 
     ((42 + 79*x)*H[1, 0, 1, 0, xb])/(96*(-1 + x)*x) - 
     ((-21 + 106*x)*H[1, 1, 0, 0, xb])/(48*(-1 + x)*x) - 
     ((3 + 61*x)*H[1, 1, 1, 0, xb])/(12*(-1 + x)*x) - 
     (H[1, 0, 0, xb]*(-108 - 21*la + 282*x - 683*la*x + 64*la*Log[x] + 
        316*la*x*Log[x] + 226*la*Log[zb] - 670*la*x*Log[zb]))/
      (192*la*(-1 + x)*x) - (H[0, 1, 0, xb]*(324 - 199*la + 72*x - 593*la*x - 
        150*la*Log[x] + 600*la*x*Log[x] - 699*la*Log[zb] - 201*la*x*Log[zb]))/
      (288*la*(-1 + x)*x) - (H[1, 1, 0, xb]*(18 - 92*la - 585*x - 133*la*x + 
        36*la*Log[x] + 771*la*x*Log[x] - 51*la*Log[zb] + 1167*la*x*Log[zb]))/
      (144*la*(-1 + x)*x) + (H[1, 0, xb]*(828 + 580*la - 24*la*Pi^2 - 
        5580*x - 3940*la*x - 528*la*Pi^2*x + 36*la*x^2 - 216*Log[la] + 
        3024*x*Log[la] - 648*Log[x] - 423*la*Log[x] + 6804*x*Log[x] + 
        3123*la*x*Log[x] + 270*la*Log[x]^2 - 4752*la*x*Log[x]^2 - 
        216*Log[zb] - 1500*la*Log[zb] + 5184*x*Log[zb] + 10536*la*x*Log[zb] + 
        1224*la*Log[x]*Log[zb] - 13320*la*x*Log[x]*Log[zb] + 
        36*la*Log[zb]^2 - 4464*la*x*Log[zb]^2))/(1728*la*(-1 + x)*x) - 
     (H[0, xb]*(324*Pi^2 - 199*la*Pi^2 + 72*Pi^2*x - 593*la*Pi^2*x - 
        150*la*Pi^2*Log[x] + 600*la*Pi^2*x*Log[x] - 699*la*Pi^2*Log[zb] - 
        201*la*Pi^2*x*Log[zb] - 414*la*Zeta[3] - 9576*la*x*Zeta[3]))/
      (1728*la*(-1 + x)*x) - (H[1, xb]*(18*Pi^2 - 92*la*Pi^2 - 585*Pi^2*x - 
        133*la*Pi^2*x + 36*la*Pi^2*Log[x] + 771*la*Pi^2*x*Log[x] - 
        51*la*Pi^2*Log[zb] + 1167*la*Pi^2*x*Log[zb] + 918*la*Zeta[3] - 
        4878*la*x*Zeta[3]))/(864*la*(-1 + x)*x) + 
     (397440*Pi^2 + 278400*la*Pi^2 - 158976*la*Pi^4 + 47094030*x + 
       56108815*la*x + 1179270*Pi^2*x + 162105*la*Pi^2*x - 19440*Pi^4*x - 
       605172*la*Pi^4*x - 47094030*x^2 - 56108815*la*x^2 - 1576710*Pi^2*x^2 - 
       440505*la*Pi^2*x^2 + 19440*Pi^4*x^2 + 764148*la*Pi^4*x^2 - 
       103680*Pi^2*Log[la] - 55704060*x*Log[la] - 613440*Pi^2*x*Log[la] + 
       55704060*x^2*Log[la] + 717120*Pi^2*x^2*Log[la] + 
       35524980*x*Log[la]^2 - 116640*Pi^2*x*Log[la]^2 - 
       35524980*x^2*Log[la]^2 + 116640*Pi^2*x^2*Log[la]^2 - 
       13629600*x*Log[la]^3 + 13629600*x^2*Log[la]^3 + 4665600*x*Log[la]^4 - 
       4665600*x^2*Log[la]^4 + 14474160*Log[1 - x] + 9081960*la*Log[1 - x] + 
       1632960*Pi^2*Log[1 - x] - 1409760*la*Pi^2*Log[1 - x] - 
       14396400*x*Log[1 - x] - 9030120*la*x*Log[1 - x] - 
       492480*Pi^2*x*Log[1 - x] - 871200*la*Pi^2*x*Log[1 - x] - 
       77760*x^2*Log[1 - x] - 51840*la*x^2*Log[1 - x] - 
       19673280*Log[la]*Log[1 - x] + 19673280*x*Log[la]*Log[1 - x] + 
       3421440*Log[la]^2*Log[1 - x] - 3421440*x*Log[la]^2*Log[1 - x] - 
       7270560*Log[1 - x]^2 - 5131080*la*Log[1 - x]^2 - 
       1196640*la*Pi^2*Log[1 - x]^2 + 7270560*x*Log[1 - x]^2 + 
       5092200*la*x*Log[1 - x]^2 - 617760*la*Pi^2*x*Log[1 - x]^2 + 
       38880*la*x^2*Log[1 - x]^2 - 3265920*Log[la]*Log[1 - x]^2 + 
       3265920*x*Log[la]*Log[1 - x]^2 - 2540160*Log[1 - x]^3 + 
       2113920*la*Log[1 - x]^3 + 2540160*x*Log[1 - x]^3 - 
       2113920*la*x*Log[1 - x]^3 + 941760*la*Log[1 - x]^4 - 
       941760*la*x*Log[1 - x]^4 - 311040*Pi^2*Log[x] - 
       203040*la*Pi^2*Log[x] + 14281920*x*Log[x] + 8323200*la*x*Log[x] + 
       544320*Pi^2*x*Log[x] - 367200*la*Pi^2*x*Log[x] + 77760*x^2*Log[x] + 
       51840*la*x^2*Log[x] - 20528640*x*Log[la]*Log[x] + 
       24416640*x*Log[la]^2*Log[x] - 8657280*Log[1 - x]*Log[x] - 
       6511680*la*Log[1 - x]*Log[x] - 267840*la*Pi^2*Log[1 - x]*Log[x] - 
       11871360*x*Log[1 - x]*Log[x] - 7899840*la*x*Log[1 - x]*Log[x] + 
       708480*la*Pi^2*x*Log[1 - x]*Log[x] + 51840*la*x^2*Log[1 - x]*Log[x] + 
       8087040*Log[la]*Log[1 - x]*Log[x] + 18351360*x*Log[la]*Log[1 - x]*
        Log[x] - 311040*Log[1 - x]^2*Log[x] + 3162240*la*Log[1 - x]^2*
        Log[x] + 2332800*x*Log[1 - x]^2*Log[x] + 7102080*la*x*Log[1 - x]^2*
        Log[x] + 1036800*la*Log[1 - x]^3*Log[x] + 2021760*la*x*Log[1 - x]^3*
        Log[x] + 129600*la*Pi^2*Log[x]^2 - 5832000*x*Log[x]^2 - 
       4056480*la*x*Log[x]^2 - 574560*la*Pi^2*x*Log[x]^2 - 
       38880*la*x^2*Log[x]^2 + 23172480*x*Log[la]*Log[x]^2 + 
       3110400*Log[1 - x]*Log[x]^2 + 1870560*la*Log[1 - x]*Log[x]^2 + 
       12597120*x*Log[1 - x]*Log[x]^2 + 3961440*la*x*Log[1 - x]*Log[x]^2 - 
       362880*la*Log[1 - x]^2*Log[x]^2 - 3758400*la*x*Log[1 - x]^2*Log[x]^2 + 
       7413120*x*Log[x]^3 + 1183680*la*x*Log[x]^3 - 587520*la*Log[1 - x]*
        Log[x]^3 - 5166720*la*x*Log[1 - x]*Log[x]^3 - 1861920*la*x*Log[x]^4 - 
       103680*Pi^2*Log[zb] - 720000*la*Pi^2*Log[zb] - 89494920*x*Log[zb] - 
       75527060*la*x*Log[zb] - 1200960*Pi^2*x*Log[zb] - 
       2371140*la*Pi^2*x*Log[zb] - 10944*la*Pi^4*x*Log[zb] + 
       89494920*x^2*Log[zb] + 75527060*la*x^2*Log[zb] + 
       1304640*Pi^2*x^2*Log[zb] + 3091140*la*Pi^2*x^2*Log[zb] + 
       10944*la*Pi^4*x^2*Log[zb] + 118067760*x*Log[la]*Log[zb] - 
       777600*Pi^2*x*Log[la]*Log[zb] - 118067760*x^2*Log[la]*Log[zb] + 
       777600*Pi^2*x^2*Log[la]*Log[zb] - 70009920*x*Log[la]^2*Log[zb] + 
       70009920*x^2*Log[la]^2*Log[zb] + 33955200*x*Log[la]^3*Log[zb] - 
       33955200*x^2*Log[la]^3*Log[zb] - 35069760*Log[1 - x]*Log[zb] - 
       25833600*la*Log[1 - x]*Log[zb] - 3620160*la*Pi^2*Log[1 - x]*Log[zb] + 
       35069760*x*Log[1 - x]*Log[zb] + 25678080*la*x*Log[1 - x]*Log[zb] + 
       1028160*la*Pi^2*x*Log[1 - x]*Log[zb] + 155520*la*x^2*Log[1 - x]*
        Log[zb] + 8087040*Log[la]*Log[1 - x]*Log[zb] - 
       8087040*x*Log[la]*Log[1 - x]*Log[zb] - 8786880*Log[1 - x]^2*Log[zb] + 
       12873600*la*Log[1 - x]^2*Log[zb] + 8786880*x*Log[1 - x]^2*Log[zb] - 
       12873600*la*x*Log[1 - x]^2*Log[zb] + 5754240*la*Log[1 - x]^3*Log[zb] - 
       5754240*la*x*Log[1 - x]^3*Log[zb] + 587520*la*Pi^2*Log[x]*Log[zb] - 
       39035520*x*Log[x]*Log[zb] - 27181440*la*x*Log[x]*Log[zb] - 
       1131840*la*Pi^2*x*Log[x]*Log[zb] - 155520*la*x^2*Log[x]*Log[zb] + 
       94867200*x*Log[la]*Log[x]*Log[zb] + 14307840*Log[1 - x]*Log[x]*
        Log[zb] + 15888960*la*Log[1 - x]*Log[x]*Log[zb] + 
       35769600*x*Log[1 - x]*Log[x]*Log[zb] + 23146560*la*x*Log[1 - x]*Log[x]*
        Log[zb] + 1373760*la*Log[1 - x]^2*Log[x]*Log[zb] - 
       4017600*la*x*Log[1 - x]^2*Log[x]*Log[zb] + 45878400*x*Log[x]^2*
        Log[zb] + 11327040*la*x*Log[x]^2*Log[zb] - 5909760*la*Log[1 - x]*
        Log[x]^2*Log[zb] - 25038720*la*x*Log[1 - x]*Log[x]^2*Log[zb] - 
       14774400*la*x*Log[x]^3*Log[zb] + 17280*la*Pi^2*Log[zb]^2 + 
       100599840*x*Log[zb]^2 + 73922520*la*x*Log[zb]^2 - 
       1010880*Pi^2*x*Log[zb]^2 + 1170360*la*Pi^2*x*Log[zb]^2 - 
       100599840*x^2*Log[zb]^2 - 73922520*la*x^2*Log[zb]^2 + 
       1010880*Pi^2*x^2*Log[zb]^2 - 1187640*la*Pi^2*x^2*Log[zb]^2 - 
       122407200*x*Log[la]*Log[zb]^2 + 122407200*x^2*Log[la]*Log[zb]^2 + 
       93934080*x*Log[la]^2*Log[zb]^2 - 93934080*x^2*Log[la]^2*Log[zb]^2 + 
       3421440*Log[1 - x]*Log[zb]^2 + 31505760*la*Log[1 - x]*Log[zb]^2 - 
       3421440*x*Log[1 - x]*Log[zb]^2 - 31505760*la*x*Log[1 - x]*Log[zb]^2 + 
       10666080*la*Log[1 - x]^2*Log[zb]^2 - 10666080*la*x*Log[1 - x]^2*
        Log[zb]^2 + 92534400*x*Log[x]*Log[zb]^2 + 37350720*la*x*Log[x]*
        Log[zb]^2 - 12752640*la*Log[1 - x]*Log[x]*Log[zb]^2 - 
       34992000*la*x*Log[1 - x]*Log[x]*Log[zb]^2 - 45489600*la*x*Log[x]^2*
        Log[zb]^2 - 72684000*x*Log[zb]^3 - 58473840*la*x*Log[zb]^3 + 
       787680*la*Pi^2*x*Log[zb]^3 + 72684000*x^2*Log[zb]^3 + 
       58473840*la*x^2*Log[zb]^3 - 787680*la*Pi^2*x^2*Log[zb]^3 + 
       116847360*x*Log[la]*Log[zb]^3 - 116847360*x^2*Log[la]*Log[zb]^3 + 
       311040*la*Log[1 - x]*Log[zb]^3 - 311040*la*x*Log[1 - x]*Log[zb]^3 - 
       60393600*la*x*Log[x]*Log[zb]^3 + 55054080*x*Log[zb]^4 + 
       32903640*la*x*Log[zb]^4 - 55054080*x^2*Log[zb]^4 - 
       32903640*la*x^2*Log[zb]^4 - 20930400*la*x*Log[zb]^5 + 
       20930400*la*x^2*Log[zb]^5 - 13374720*Zeta[3] + 3153600*la*Zeta[3] - 
       9707040*x*Zeta[3] - 30501000*la*x*Zeta[3] + 1974240*la*Pi^2*x*
        Zeta[3] + 23081760*x^2*Zeta[3] + 27347400*la*x^2*Zeta[3] - 
       1974240*la*Pi^2*x^2*Zeta[3] + 12597120*x*Log[la]*Zeta[3] - 
       12597120*x^2*Log[la]*Zeta[3] + 3784320*la*Log[1 - x]*Zeta[3] - 
       32555520*la*x*Log[1 - x]*Zeta[3] + 8087040*la*Log[x]*Zeta[3] - 
       4354560*la*x*Log[x]*Zeta[3] + 28252800*la*Log[zb]*Zeta[3] + 
       22083840*x*Log[zb]*Zeta[3] + 13029120*la*x*Log[zb]*Zeta[3] - 
       22083840*x^2*Log[zb]*Zeta[3] - 41281920*la*x^2*Log[zb]*Zeta[3] - 
       19595520*la*x*Log[zb]^2*Zeta[3] + 19595520*la*x^2*Log[zb]^2*Zeta[3] + 
       8372160*la*x*Zeta[5] - 8372160*la*x^2*Zeta[5])/
      (4976640*la*(-1 + x)*x)) + 
   (-(Pi^2*(-41 + 149*x)*H[0, 0, xb])/(576*(-1 + x)*x) - 
     (Pi^2*(-1 + 55*x)*H[0, 1, xb])/(288*(-1 + x)*x) - 
     (Pi^2*(1 + 41*x)*H[1, 1, xb])/(288*(-1 + x)*x) - 
     ((-41 + 149*x)*H[0, 0, 1, 0, xb])/(96*(-1 + x)*x) - 
     ((-1 + 4*x)*H[0, 1, 0, 0, xb])/(2*(-1 + x)*x) - 
     ((-1 + 55*x)*H[0, 1, 1, 0, xb])/(48*(-1 + x)*x) - 
     ((-1 + 157*x)*H[1, 0, 0, 0, xb])/(96*(-1 + x)*x) - 
     ((-1 + 55*x)*H[1, 0, 1, 0, xb])/(48*(-1 + x)*x) - 
     ((-5 + 77*x)*H[1, 1, 0, 0, xb])/(48*(-1 + x)*x) - 
     ((1 + 41*x)*H[1, 1, 1, 0, xb])/(48*(-1 + x)*x) - 
     (H[1, 1, 0, xb]*(6*la - 54*x - 15*la*x + 5*la*Log[x] + 37*la*x*Log[x] + 
        5*la*Log[zb] + 109*la*x*Log[zb]))/(48*la*(-1 + x)*x) - 
     (H[0, 1, 0, xb]*(27 + 18*la - 135*x - 18*la*x + 2*la*Log[x] + 
        106*la*x*Log[x] - 37*la*Log[zb] + 289*la*x*Log[zb]))/
      (96*la*(-1 + x)*x) - (H[1, 0, 0, xb]*(-12 - 21*la - 276*x + 21*la*x - 
        4*la*Log[x] + 292*la*x*Log[x] + 14*la*Log[zb] + 658*la*x*Log[zb]))/
      (192*la*(-1 + x)*x) - (H[1, 0, xb]*(18 + 18*la + 3*la*Pi^2 - 18*x - 
        34*la*x + 3*la*Pi^2*x + 4*la*x^2 - 216*x*Log[la] + 24*Log[x] + 
        3*la*Log[x] - 240*x*Log[x] - 39*la*x*Log[x] - 12*la*Log[x]^2 + 
        96*la*x*Log[x]^2 + 24*Log[zb] - 24*la*Log[zb] - 528*x*Log[zb] - 
        12*la*x*Log[zb] - 56*la*Log[x]*Log[zb] + 512*la*x*Log[x]*Log[zb] - 
        44*la*Log[zb]^2 + 608*la*x*Log[zb]^2))/(192*la*(-1 + x)*x) - 
     (H[1, xb]*(6*la*Pi^2 - 54*Pi^2*x - 15*la*Pi^2*x + 5*la*Pi^2*Log[x] + 
        37*la*Pi^2*x*Log[x] + 5*la*Pi^2*Log[zb] + 109*la*Pi^2*x*Log[zb] + 
        12*la*Zeta[3] - 48*la*x*Zeta[3]))/(288*la*(-1 + x)*x) - 
     (H[0, xb]*(27*Pi^2 + 18*la*Pi^2 - 135*Pi^2*x - 18*la*Pi^2*x + 
        2*la*Pi^2*Log[x] + 106*la*Pi^2*x*Log[x] - 37*la*Pi^2*Log[zb] + 
        289*la*Pi^2*x*Log[zb] - 192*la*Zeta[3] - 24*la*x*Zeta[3]))/
      (576*la*(-1 + x)*x) - (77760*Pi^2 + 77760*la*Pi^2 + 27648*la*Pi^4 + 
       17597790*x + 14280375*la*x + 1406790*Pi^2*x + 1082705*la*Pi^2*x + 
       16416*Pi^4*x - 98676*la*Pi^4*x - 17597790*x^2 - 14280375*la*x^2 - 
       1484550*Pi^2*x^2 - 1160465*la*Pi^2*x^2 - 16416*Pi^4*x^2 + 
       71028*la*Pi^4*x^2 - 20028060*x*Log[la] - 1542240*Pi^2*x*Log[la] + 
       20028060*x^2*Log[la] + 1542240*Pi^2*x^2*Log[la] + 
       10278900*x*Log[la]^2 + 1075680*Pi^2*x*Log[la]^2 - 
       10278900*x^2*Log[la]^2 - 1075680*Pi^2*x^2*Log[la]^2 - 
       2527200*x*Log[la]^3 + 2527200*x^2*Log[la]^3 + 2723760*Log[1 - x] + 
       1865640*la*Log[1 - x] + 51840*Pi^2*Log[1 - x] - 
       46080*la*Pi^2*Log[1 - x] - 2646000*x*Log[1 - x] - 
       1813800*la*x*Log[1 - x] + 881280*Pi^2*x*Log[1 - x] + 
       46080*la*Pi^2*x*Log[1 - x] - 77760*x^2*Log[1 - x] - 
       51840*la*x^2*Log[1 - x] - 2255040*Log[la]*Log[1 - x] + 
       2255040*x*Log[la]*Log[1 - x] + 1244160*Log[la]^2*Log[1 - x] - 
       1244160*x*Log[la]^2*Log[1 - x] - 2086560*Log[1 - x]^2 - 
       2035080*la*Log[1 - x]^2 + 228960*la*Pi^2*Log[1 - x]^2 + 
       2086560*x*Log[1 - x]^2 + 1996200*la*x*Log[1 - x]^2 - 
       695520*la*Pi^2*x*Log[1 - x]^2 + 38880*la*x^2*Log[1 - x]^2 + 
       3888000*Log[la]*Log[1 - x]^2 - 3888000*x*Log[la]*Log[1 - x]^2 + 
       1710720*Log[1 - x]^3 + 763200*la*Log[1 - x]^3 - 
       1710720*x*Log[1 - x]^3 - 763200*la*x*Log[1 - x]^3 - 
       496800*la*Log[1 - x]^4 + 496800*la*x*Log[1 - x]^4 + 
       103680*Pi^2*Log[x] + 12960*la*Pi^2*Log[x] + 388800*x*Log[x] + 
       259200*la*x*Log[x] + 129600*Pi^2*x*Log[x] - 12960*la*Pi^2*x*Log[x] + 
       77760*x^2*Log[x] + 51840*la*x^2*Log[x] - 4199040*x*Log[la]^2*Log[x] + 
       1710720*Log[1 - x]*Log[x] + 1235520*la*Log[1 - x]*Log[x] - 
       656640*la*Pi^2*Log[1 - x]*Log[x] - 1710720*x*Log[1 - x]*Log[x] - 
       1753920*la*x*Log[1 - x]*Log[x] - 509760*la*Pi^2*x*Log[1 - x]*Log[x] + 
       51840*la*x^2*Log[1 - x]*Log[x] - 6220800*Log[la]*Log[1 - x]*Log[x] - 
       2177280*x*Log[la]*Log[1 - x]*Log[x] - 466560*Log[1 - x]^2*Log[x] + 
       181440*la*Log[1 - x]^2*Log[x] - 3732480*x*Log[1 - x]^2*Log[x] - 
       181440*la*x*Log[1 - x]^2*Log[x] - 259200*la*Log[1 - x]^3*Log[x] + 
       1658880*la*x*Log[1 - x]^3*Log[x] - 51840*la*Pi^2*Log[x]^2 + 
       699840*x*Log[x]^2 + 505440*la*x*Log[x]^2 - 64800*la*Pi^2*x*Log[x]^2 - 
       38880*la*x^2*Log[x]^2 - 4199040*x*Log[la]*Log[x]^2 - 
       3421440*Log[1 - x]*Log[x]^2 - 1118880*la*Log[1 - x]*Log[x]^2 - 
       777600*x*Log[1 - x]*Log[x]^2 + 419040*la*x*Log[1 - x]*Log[x]^2 + 
       673920*la*Log[1 - x]^2*Log[x]^2 + 1425600*la*x*Log[1 - x]^2*Log[x]^2 - 
       1088640*x*Log[x]^3 - 233280*la*x*Log[x]^3 + 915840*la*Log[1 - x]*
        Log[x]^3 + 172800*la*x*Log[1 - x]*Log[x]^3 + 194400*la*x*Log[x]^4 + 
       103680*Pi^2*Log[zb] - 103680*la*Pi^2*Log[zb] - 21103560*x*Log[zb] - 
       19238900*la*x*Log[zb] - 3162240*Pi^2*x*Log[zb] - 
       2739780*la*Pi^2*x*Log[zb] - 82656*la*Pi^4*x*Log[zb] + 
       21103560*x^2*Log[zb] + 19238900*la*x^2*Log[zb] + 
       3058560*Pi^2*x^2*Log[zb] + 2843460*la*Pi^2*x^2*Log[zb] + 
       82656*la*Pi^4*x^2*Log[zb] + 20262960*x*Log[la]*Log[zb] + 
       3991680*Pi^2*x*Log[la]*Log[zb] - 20262960*x^2*Log[la]*Log[zb] - 
       3991680*Pi^2*x^2*Log[la]*Log[zb] - 5365440*x*Log[la]^2*Log[zb] + 
       5365440*x^2*Log[la]^2*Log[zb] - 3369600*x*Log[la]^3*Log[zb] + 
       3369600*x^2*Log[la]^3*Log[zb] - 1684800*Log[1 - x]*Log[zb] - 
       2759040*la*Log[1 - x]*Log[zb] - 457920*la*Pi^2*Log[1 - x]*Log[zb] + 
       1684800*x*Log[1 - x]*Log[zb] + 2603520*la*x*Log[1 - x]*Log[zb] - 
       1719360*la*Pi^2*x*Log[1 - x]*Log[zb] + 155520*la*x^2*Log[1 - x]*
        Log[zb] - 622080*Log[la]*Log[1 - x]*Log[zb] + 
       622080*x*Log[la]*Log[1 - x]*Log[zb] + 5520960*Log[1 - x]^2*Log[zb] + 
       3041280*la*Log[1 - x]^2*Log[zb] - 5520960*x*Log[1 - x]^2*Log[zb] - 
       3041280*la*x*Log[1 - x]^2*Log[zb] - 2747520*la*Log[1 - x]^3*Log[zb] + 
       2747520*la*x*Log[1 - x]^3*Log[zb] - 241920*la*Pi^2*Log[x]*Log[zb] + 
       1399680*x*Log[x]*Log[zb] + 466560*la*x*Log[x]*Log[zb] - 
       302400*la*Pi^2*x*Log[x]*Log[zb] - 155520*la*x^2*Log[x]*Log[zb] - 
       19595520*x*Log[la]*Log[x]*Log[zb] - 14307840*Log[1 - x]*Log[x]*
        Log[zb] - 4363200*la*Log[1 - x]*Log[x]*Log[zb] - 
       5287680*x*Log[1 - x]*Log[x]*Log[zb] + 2963520*la*x*Log[1 - x]*Log[x]*
        Log[zb] + 1684800*la*Log[1 - x]^2*Log[x]*Log[zb] + 
       8112960*la*x*Log[1 - x]^2*Log[x]*Log[zb] - 8864640*x*Log[x]^2*
        Log[zb] - 1632960*la*x*Log[x]^2*Log[zb] + 7153920*la*Log[1 - x]*
        Log[x]^2*Log[zb] + 1710720*la*x*Log[1 - x]*Log[x]^2*Log[zb] + 
       2229120*la*x*Log[x]^3*Log[zb] - 190080*la*Pi^2*Log[zb]^2 + 
       5231520*x*Log[zb]^2 + 7760280*la*x*Log[zb]^2 + 
       3758400*Pi^2*x*Log[zb]^2 + 3200760*la*Pi^2*x*Log[zb]^2 - 
       5231520*x^2*Log[zb]^2 - 7760280*la*x^2*Log[zb]^2 - 
       3758400*Pi^2*x^2*Log[zb]^2 - 3010680*la*Pi^2*x^2*Log[zb]^2 + 
       3460320*x*Log[la]*Log[zb]^2 - 3460320*x^2*Log[la]*Log[zb]^2 - 
       18040320*x*Log[la]^2*Log[zb]^2 + 18040320*x^2*Log[la]^2*Log[zb]^2 - 
       5287680*Log[1 - x]*Log[zb]^2 - 669600*la*Log[1 - x]*Log[zb]^2 + 
       5287680*x*Log[1 - x]*Log[zb]^2 + 669600*la*x*Log[1 - x]*Log[zb]^2 - 
       3641760*la*Log[1 - x]^2*Log[zb]^2 + 3641760*la*x*Log[1 - x]^2*
        Log[zb]^2 - 21928320*x*Log[x]*Log[zb]^2 - 2566080*la*x*Log[x]*
        Log[zb]^2 + 15863040*la*Log[1 - x]*Log[x]*Log[zb]^2 + 
       6065280*la*x*Log[1 - x]*Log[x]*Log[zb]^2 + 9253440*la*x*Log[x]^2*
        Log[zb]^2 + 9257760*x*Log[zb]^3 + 3843600*la*x*Log[zb]^3 - 
       2391840*la*Pi^2*x*Log[zb]^3 - 9257760*x^2*Log[zb]^3 - 
       3843600*la*x^2*Log[zb]^3 + 2391840*la*Pi^2*x^2*Log[zb]^3 - 
       32451840*x*Log[la]*Log[zb]^3 + 32451840*x^2*Log[la]*Log[zb]^3 + 
       6117120*la*Log[1 - x]*Log[zb]^3 - 6117120*la*x*Log[1 - x]*Log[zb]^3 + 
       15914880*la*x*Log[x]*Log[zb]^3 - 19595520*x*Log[zb]^4 - 
       7220520*la*x*Log[zb]^4 + 19595520*x^2*Log[zb]^4 + 
       7220520*la*x^2*Log[zb]^4 + 8929440*la*x*Log[zb]^5 - 
       8929440*la*x^2*Log[zb]^5 + 3110400*Zeta[3] + 1788480*la*Zeta[3] - 
       2708640*x*Zeta[3] - 2726280*la*x*Zeta[3] - 989280*la*Pi^2*x*Zeta[3] - 
       401760*x^2*Zeta[3] + 937800*la*x^2*Zeta[3] + 989280*la*Pi^2*x^2*
        Zeta[3] - 9797760*x*Log[la]*Zeta[3] + 9797760*x^2*Log[la]*Zeta[3] - 
       103680*la*Log[1 - x]*Zeta[3] + 1969920*la*x*Log[1 - x]*Zeta[3] - 
       207360*la*Log[x]*Zeta[3] + 3628800*la*x*Log[x]*Zeta[3] - 
       4717440*la*Log[zb]*Zeta[3] - 22705920*x*Log[zb]*Zeta[3] - 
       241920*la*x*Log[zb]*Zeta[3] + 22705920*x^2*Log[zb]*Zeta[3] + 
       4959360*la*x^2*Log[zb]*Zeta[3] + 25194240*la*x*Log[zb]^2*Zeta[3] - 
       25194240*la*x^2*Log[zb]^2*Zeta[3] + 6920640*la*x*Zeta[5] - 
       6920640*la*x^2*Zeta[5])/(4976640*la*(-1 + x)*x))/nc + 
   nc*(-(Pi^2*(185 + 127*x)*H[0, 0, xb])/(576*(-1 + x)*x) + 
     (Pi^2*(-11 + 60*x)*H[0, 1, xb])/(96*(-1 + x)*x) + 
     (Pi^2*(13 + 285*x)*H[1, 1, xb])/(288*(-1 + x)*x) - 
     ((185 + 127*x)*H[0, 0, 1, 0, xb])/(96*(-1 + x)*x) - 
     ((83 + 26*x)*H[0, 1, 0, 0, xb])/(32*(-1 + x)*x) + 
     ((-11 + 60*x)*H[0, 1, 1, 0, xb])/(16*(-1 + x)*x) - 
     ((-16 + 91*x)*H[1, 0, 0, 0, xb])/(24*(-1 + x)*x) + 
     ((40 + 189*x)*H[1, 0, 1, 0, xb])/(96*(-1 + x)*x) + 
     ((-26 + 183*x)*H[1, 1, 0, 0, xb])/(48*(-1 + x)*x) + 
     ((13 + 285*x)*H[1, 1, 1, 0, xb])/(48*(-1 + x)*x) + 
     (H[1, 0, 0, xb]*(-60 - 21*la + 3*x - 331*la*x + 30*la*Log[x] + 
        304*la*x*Log[x] + 120*la*Log[zb] - 6*la*x*Log[zb]))/
      (96*la*(-1 + x)*x) + (H[0, 1, 0, xb]*(405 - 145*la - 333*x - 647*la*x - 
        144*la*Log[x] + 918*la*x*Log[x] - 810*la*Log[zb] + 666*la*x*Log[zb]))/
      (288*la*(-1 + x)*x) + (H[1, 1, 0, xb]*(18 - 74*la - 747*x - 178*la*x + 
        51*la*Log[x] + 882*la*x*Log[x] - 36*la*Log[zb] + 1494*la*x*Log[zb]))/
      (144*la*(-1 + x)*x) + (H[1, 0, xb]*(-666 - 418*la + 51*la*Pi^2 + 
        5418*x + 3634*la*x + 555*la*Pi^2*x + 216*Log[la] - 4968*x*Log[la] + 
        864*Log[x] + 450*la*Log[x] - 8964*x*Log[x] - 3474*la*x*Log[x] - 
        378*la*Log[x]^2 + 5616*la*x*Log[x]^2 + 432*Log[zb] + 
        1284*la*Log[zb] - 9936*x*Log[zb] - 10644*la*x*Log[zb] - 
        1728*la*Log[x]*Log[zb] + 17928*la*x*Log[x]*Log[zb] - 
        432*la*Log[zb]^2 + 9936*la*x*Log[zb]^2))/(1728*la*(-1 + x)*x) + 
     (H[0, xb]*(405*Pi^2 - 145*la*Pi^2 - 333*Pi^2*x - 647*la*Pi^2*x - 
        144*la*Pi^2*Log[x] + 918*la*Pi^2*x*Log[x] - 810*la*Pi^2*Log[zb] + 
        666*la*Pi^2*x*Log[zb] - 990*la*Zeta[3] - 9648*la*x*Zeta[3]))/
      (1728*la*(-1 + x)*x) + (H[1, xb]*(18*Pi^2 - 74*la*Pi^2 - 747*Pi^2*x - 
        178*la*Pi^2*x + 51*la*Pi^2*Log[x] + 882*la*Pi^2*x*Log[x] - 
        36*la*Pi^2*Log[zb] + 1494*la*Pi^2*x*Log[zb] + 954*la*Zeta[3] - 
        5022*la*x*Zeta[3]))/(864*la*(-1 + x)*x) + 
     (-319680*Pi^2 - 200640*la*Pi^2 + 186624*la*Pi^4 - 27642150*x - 
       39997435*la*x + 367650*Pi^2*x + 1098395*la*Pi^2*x + 50760*Pi^4*x + 
       508548*la*Pi^4*x + 27642150*x^2 + 39997435*la*x^2 - 47970*Pi^2*x^2 - 
       897755*la*Pi^2*x^2 - 50760*Pi^4*x^2 - 695172*la*Pi^4*x^2 + 
       103680*Pi^2*Log[la] + 34145100*x*Log[la] - 987120*Pi^2*x*Log[la] - 
       34145100*x^2*Log[la] + 883440*Pi^2*x^2*Log[la] - 
       24852420*x*Log[la]^2 + 1075680*Pi^2*x*Log[la]^2 + 
       24852420*x^2*Log[la]^2 - 1075680*Pi^2*x^2*Log[la]^2 + 
       11102400*x*Log[la]^3 - 11102400*x^2*Log[la]^3 - 4665600*x*Log[la]^4 + 
       4665600*x^2*Log[la]^4 - 12625200*Log[1 - x] - 7984200*la*Log[1 - x] - 
       1684800*Pi^2*Log[1 - x] + 1331280*la*Pi^2*Log[1 - x] + 
       12625200*x*Log[1 - x] + 7984200*la*x*Log[1 - x] + 
       1477440*Pi^2*x*Log[1 - x] + 949680*la*Pi^2*x*Log[1 - x] + 
       18118080*Log[la]*Log[1 - x] - 18118080*x*Log[la]*Log[1 - x] - 
       2177280*Log[la]^2*Log[1 - x] + 2177280*x*Log[la]^2*Log[1 - x] + 
       5300640*Log[1 - x]^2 + 3241800*la*Log[1 - x]^2 + 
       1442880*la*Pi^2*Log[1 - x]^2 - 5300640*x*Log[1 - x]^2 - 
       3241800*la*x*Log[1 - x]^2 - 95040*la*Pi^2*x*Log[1 - x]^2 + 
       7153920*Log[la]*Log[1 - x]^2 - 7153920*x*Log[la]*Log[1 - x]^2 + 
       4250880*Log[1 - x]^3 - 1363680*la*Log[1 - x]^3 - 
       4250880*x*Log[1 - x]^3 + 1363680*la*x*Log[1 - x]^3 - 
       1438560*la*Log[1 - x]^4 + 1438560*la*x*Log[1 - x]^4 + 
       414720*Pi^2*Log[x] + 216000*la*Pi^2*Log[x] - 13893120*x*Log[x] - 
       8064000*la*x*Log[x] - 414720*Pi^2*x*Log[x] + 354240*la*Pi^2*x*Log[x] + 
       20528640*x*Log[la]*Log[x] - 28615680*x*Log[la]^2*Log[x] + 
       10134720*Log[1 - x]*Log[x] + 7617600*la*Log[1 - x]*Log[x] - 
       276480*la*Pi^2*Log[1 - x]*Log[x] + 10393920*x*Log[1 - x]*Log[x] + 
       6275520*la*x*Log[1 - x]*Log[x] - 1330560*la*Pi^2*x*Log[1 - x]*Log[x] - 
       13374720*Log[la]*Log[1 - x]*Log[x] - 21461760*x*Log[la]*Log[1 - x]*
        Log[x] - 2941920*la*Log[1 - x]^2*Log[x] - 6220800*x*Log[1 - x]^2*
        Log[x] - 7322400*la*x*Log[1 - x]^2*Log[x] - 1313280*la*Log[1 - x]^3*
        Log[x] - 345600*la*x*Log[1 - x]^3*Log[x] - 181440*la*Pi^2*Log[x]^2 + 
       6531840*x*Log[x]^2 + 4561920*la*x*Log[x]^2 + 509760*la*Pi^2*x*
        Log[x]^2 - 27371520*x*Log[la]*Log[x]^2 - 6065280*Log[1 - x]*
        Log[x]^2 - 2795040*la*Log[1 - x]*Log[x]^2 - 13841280*x*Log[1 - x]*
        Log[x]^2 - 3736800*la*x*Log[1 - x]*Log[x]^2 + 959040*la*Log[1 - x]^2*
        Log[x]^2 + 5261760*la*x*Log[1 - x]^2*Log[x]^2 - 8501760*x*Log[x]^3 - 
       1416960*la*x*Log[x]^3 + 1382400*la*Log[1 - x]*Log[x]^3 + 
       5460480*la*x*Log[1 - x]*Log[x]^3 + 2056320*la*x*Log[x]^4 + 
       207360*Pi^2*Log[zb] + 616320*la*Pi^2*Log[zb] + 68653800*x*Log[zb] + 
       55764900*la*x*Log[zb] - 1941840*Pi^2*x*Log[zb] - 
       492300*la*Pi^2*x*Log[zb] - 113040*la*Pi^4*x*Log[zb] - 
       68653800*x^2*Log[zb] - 55764900*la*x^2*Log[zb] + 
       1734480*Pi^2*x^2*Log[zb] - 124020*la*Pi^2*x^2*Log[zb] + 
       113040*la*Pi^4*x^2*Log[zb] - 99379440*x*Log[la]*Log[zb] + 
       4147200*Pi^2*x*Log[la]*Log[zb] + 99379440*x^2*Log[la]*Log[zb] - 
       4147200*Pi^2*x^2*Log[la]*Log[zb] + 65694240*x*Log[la]^2*Log[zb] - 
       65694240*x^2*Log[la]^2*Log[zb] - 37324800*x*Log[la]^3*Log[zb] + 
       37324800*x^2*Log[la]^3*Log[zb] + 34084800*Log[1 - x]*Log[zb] + 
       24111360*la*Log[1 - x]*Log[zb] + 3412800*la*Pi^2*Log[1 - x]*Log[zb] - 
       34084800*x*Log[1 - x]*Log[zb] - 24111360*la*x*Log[1 - x]*Log[zb] - 
       2998080*la*Pi^2*x*Log[1 - x]*Log[zb] - 7776000*Log[la]*Log[1 - x]*
        Log[zb] + 7776000*x*Log[la]*Log[1 - x]*Log[zb] + 
       14463360*Log[1 - x]^2*Log[zb] - 9948960*la*Log[1 - x]^2*Log[zb] - 
       14463360*x*Log[1 - x]^2*Log[zb] + 9948960*la*x*Log[1 - x]^2*Log[zb] - 
       8519040*la*Log[1 - x]^3*Log[zb] + 8519040*la*x*Log[1 - x]^3*Log[zb] - 
       829440*la*Pi^2*Log[x]*Log[zb] + 40435200*x*Log[x]*Log[zb] + 
       27648000*la*x*Log[x]*Log[zb] + 829440*la*Pi^2*x*Log[x]*Log[zb] - 
       114462720*x*Log[la]*Log[x]*Log[zb] - 26438400*Log[1 - x]*Log[x]*
        Log[zb] - 19552320*la*Log[1 - x]*Log[x]*Log[zb] - 
       43234560*x*Log[1 - x]*Log[x]*Log[zb] - 20882880*la*x*Log[1 - x]*Log[x]*
        Log[zb] - 51840*la*Log[1 - x]^2*Log[x]*Log[zb] + 
       12493440*la*x*Log[1 - x]^2*Log[x]*Log[zb] - 54743040*x*Log[x]^2*
        Log[zb] - 12960000*la*x*Log[x]^2*Log[zb] + 12078720*la*Log[1 - x]*
        Log[x]^2*Log[zb] + 27734400*la*x*Log[1 - x]*Log[x]^2*Log[zb] + 
       17003520*la*x*Log[x]^3*Log[zb] - 207360*la*Pi^2*Log[zb]^2 - 
       97973280*x*Log[zb]^2 - 67753080*la*x*Log[zb]^2 + 
       3978720*Pi^2*x*Log[zb]^2 + 1871640*la*Pi^2*x*Log[zb]^2 + 
       97973280*x^2*Log[zb]^2 + 67753080*la*x^2*Log[zb]^2 - 
       3978720*Pi^2*x^2*Log[zb]^2 - 1664280*la*Pi^2*x^2*Log[zb]^2 + 
       128316960*x*Log[la]*Log[zb]^2 - 128316960*x^2*Log[la]*Log[zb]^2 - 
       111274560*x*Log[la]^2*Log[zb]^2 + 111274560*x^2*Log[la]^2*Log[zb]^2 - 
       6998400*Log[1 - x]*Log[zb]^2 - 32292000*la*Log[1 - x]*Log[zb]^2 + 
       6998400*x*Log[1 - x]*Log[zb]^2 + 32292000*la*x*Log[1 - x]*Log[zb]^2 - 
       14592960*la*Log[1 - x]^2*Log[zb]^2 + 14592960*la*x*Log[1 - x]^2*
        Log[zb]^2 - 114462720*x*Log[x]*Log[zb]^2 - 39916800*la*x*Log[x]*
        Log[zb]^2 + 26179200*la*Log[1 - x]*Log[x]*Log[zb]^2 + 
       43493760*la*x*Log[1 - x]*Log[x]*Log[zb]^2 + 54743040*la*x*Log[x]^2*
        Log[zb]^2 + 83147040*x*Log[zb]^3 + 63918000*la*x*Log[zb]^3 - 
       2541600*la*Pi^2*x*Log[zb]^3 - 83147040*x^2*Log[zb]^3 - 
       63918000*la*x^2*Log[zb]^3 + 2541600*la*Pi^2*x^2*Log[zb]^3 - 
       146966400*x*Log[la]*Log[zb]^3 + 146966400*x^2*Log[la]*Log[zb]^3 + 
       4233600*la*Log[1 - x]*Log[zb]^3 - 4233600*la*x*Log[1 - x]*Log[zb]^3 + 
       76308480*la*x*Log[x]*Log[zb]^3 - 72692640*x*Log[zb]^4 - 
       40341240*la*x*Log[zb]^4 + 72692640*x^2*Log[zb]^4 + 
       40341240*la*x^2*Log[zb]^4 + 28758240*la*x*Log[zb]^5 - 
       28758240*la*x^2*Log[zb]^5 + 16485120*Zeta[3] - 1365120*la*Zeta[3] + 
       5248800*x*Zeta[3] + 24330600*la*x*Zeta[3] - 2836080*la*Pi^2*x*
        Zeta[3] - 21733920*x^2*Zeta[3] - 22965480*la*x^2*Zeta[3] + 
       2836080*la*Pi^2*x^2*Zeta[3] - 20761920*x*Log[la]*Zeta[3] + 
       20761920*x^2*Log[la]*Zeta[3] - 3939840*la*Log[1 - x]*Zeta[3] + 
       34577280*la*x*Log[1 - x]*Zeta[3] - 8294400*la*Log[x]*Zeta[3] + 
       7983360*la*x*Log[x]*Zeta[3] - 32970240*la*Log[zb]*Zeta[3] - 
       42456960*x*Log[zb]*Zeta[3] - 10938240*la*x*Log[zb]*Zeta[3] + 
       42456960*x^2*Log[zb]*Zeta[3] + 43908480*la*x^2*Log[zb]*Zeta[3] + 
       42819840*la*x*Log[zb]^2*Zeta[3] - 42819840*la*x^2*Log[zb]^2*Zeta[3] - 
       751680*la*x*Zeta[5] + 751680*la*x^2*Zeta[5])/(4976640*la*(-1 + x)*x)))

